Automated Test Production -- Systematic Literature Mapping

The broader goal of this research, on the one hand, is to obtain the State of the Art in Automated Test Production (ATP), to find the open questions and related problems and to track the progress of researchers in the field, and on the other hand is to list and categorize the methods, techniques and tools of ATP that meet the needs of practitioners who produce computerized business applications for internal use in their corporations - eventually it can be extended to the needs of practitioners in companies that specialize in producing computer applications for generic use.

==> anc/LEIAME.md <==
# Pesquisa bibliográfica

Quase todas as bases de pesquisa permitem fazer download do resultado da pesquisa no formato BibTeX, com exceção da Periódicos da CAPES, que apesar de suportar o formato BibTeX, o arquivo é gerado sem o código DOI para a maioria dos resultados (em nossa pesquisa, para os 116 artigos pré-selecionados apenas 1 retornou o código DOI).

Para contornar isto, percebemos que no formato RIS o código DOI é gerado (atributo DO do formato RIS), assim sendo, exportamos a pesquisa no formato RIS, e depois utilizamos o Zotero para importá-la e exportar já no formato BibTeX que podemos utilizar normalmente.

Foi possível inclusive encontrar todos os 116 PDF's dos artigos selecionados pelo Zotero (apenas 3 não foram localizados automaticamente e foi necessário recorrer ao portal Periódicos para obter os arquivos).

O Zotero nos auxiliou também em remover as duplicidades.

Outra dificuldade do portal de Periódicos, é que a exportação só é liberada para 30 ítens de cada vez, o que nos obrigou a realizar a pré-seleção diretamente no Portal, ao invés de utilizarmos o Zotero - a pesquisa original retornou 428 ítens, e portanto os 116 ítens que estão na coleção "Original" no Zotero se referem aos pré-selecionados)

==> anc/acm.bib <==
@article{10.1145/3361146,
author = {Hierons, Robert M. and Li, Miqing and Liu, Xiaohui and Parejo, Jose Antonio and Segura, Sergio and Yao, Xin},
title = {Many-Objective Test Suite Generation for Software Product Lines},
year = {2020},
issue_date = {January 2020},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {29},
number = {1},
issn = {1049-331X},
url = {https://doi.org/10.1145/3361146},
doi = {10.1145/3361146},
journal = {ACM Trans. Softw. Eng. Methodol.},
month = jan,
articleno = {2},
numpages = {46},
keywords = {test selection, Software product line, test prioritisation, multi-objective optimisation}
}
  
@inproceedings{10.1145/3266237.3266252,
author = {Paiva, Sofia Costa and Carvalho, D\'{a}rlinton Barbosa Feres},
title = {Software Creation Workshop: A Capstone Course for Business-Oriented Software Engineering Teaching},
year = {2018},
isbn = {9781450365031},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3266237.3266252},
doi = {10.1145/3266237.3266252},
booktitle = {Proceedings of the XXXII Brazilian Symposium on Software Engineering},
pages = {280–288},
numpages = {9},
keywords = {entrepreneurship, teaching, software engineering, business-oriented soft skills, capstone projects, capstone course},
location = {Sao Carlos, Brazil},
series = {SBES ’18}
}
  
@inproceedings{10.1145/3092703.3092718,
author = {Xin, Qi and Reiss, Steven P.},
title = {Identifying Test-Suite-Overfitted Patches through Test Case Generation},
year = {2017},
isbn = {9781450350761},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3092703.3092718},
doi = {10.1145/3092703.3092718},
booktitle = {Proceedings of the 26th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {226–236},
numpages = {11},
keywords = {test case generation, patch overfitting, automatic program repair},
location = {Santa Barbara, CA, USA},
series = {ISSTA 2017}
}
  
@inproceedings{10.1145/2786805.2803196,
author = {Shamshiri, Sina},
title = {Automated Unit Test Generation for Evolving Software},
year = {2015},
isbn = {9781450336758},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2786805.2803196},
doi = {10.1145/2786805.2803196},
booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
pages = {1038–1041},
numpages = {4},
keywords = {Search-Based Testing, Genetic Algorithms, Regression Testing, Automated Unit Test Generation},
location = {Bergamo, Italy},
series = {ESEC/FSE 2015}
}
  
@inproceedings{10.1145/3266237.3266274,
author = {Silva, Indy P. S. C. and Alves, Everton L. G. and Machado, Patr\'{\i}cia D. L.},
title = {Can Automated Test Case Generation Cope with Extract Method Validation?},
year = {2018},
isbn = {9781450365031},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3266237.3266274},
doi = {10.1145/3266237.3266274},
booktitle = {Proceedings of the XXXII Brazilian Symposium on Software Engineering},
pages = {152–161},
numpages = {10},
keywords = {testing, extract method, refactoring},
location = {Sao Carlos, Brazil},
series = {SBES ’18}
}
  
@inproceedings{10.1145/2884781.2884797,
author = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
title = {Automated Test Suite Generation for Time-Continuous Simulink Models},
year = {2016},
isbn = {9781450339001},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2884781.2884797},
doi = {10.1145/2884781.2884797},
booktitle = {Proceedings of the 38th International Conference on Software Engineering},
pages = {595–606},
numpages = {12},
keywords = {Simulink Design Verifier (SLDV), time-continuous behaviors, software testing, simulink models, signal features, structural coverage, search-based software testing, output diversity},
location = {Austin, Texas},
series = {ICSE ’16}
}
  
@inproceedings{10.1109/AST.2017.9,
author = {Silva, Indy P. S. C. and Alves, Everton L. G. and Andrade, Wilkerson L.},
title = {Analyzing Automatic Test Generation Tools for Refactoring Validation},
year = {2017},
isbn = {9781538615485},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/AST.2017.9},
doi = {10.1109/AST.2017.9},
booktitle = {Proceedings of the 12th International Workshop on Automation of Software Testing},
pages = {38–44},
numpages = {7},
keywords = {EvoSuite, test generation, randoop, refactoring},
location = {Buenos Aires, Argentina},
series = {AST ’17}
}
  
@inproceedings{10.1145/3194718.3194723,
author = {Gay, Gregory},
title = {Multifaceted Test Suite Generation Using Primary and Supporting Fitness Functions},
year = {2018},
isbn = {9781450357418},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3194718.3194723},
doi = {10.1145/3194718.3194723},
booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
pages = {2–5},
numpages = {4},
keywords = {adequacy criteria, automated test generation, search-based test generation},
location = {Gothenburg, Sweden},
series = {SBST ’18}
}
  
@inproceedings{10.5555/2984464.2984478,
author = {Kim, BaekGyu and Shum, Jonathan and Jarandikar, Akshay and Shiraishi, Shinichi},
title = {Systematic Road Environment Generation for Vehicle Software Simulation: Demo Abstract},
year = {2016},
publisher = {IEEE Press},
booktitle = {Proceedings of the 7th International Conference on Cyber-Physical Systems},
articleno = {14},
numpages = {1},
location = {Vienna, Austria},
series = {ICCPS ’16}
}
  
@inproceedings{10.1145/2993369.2996354,
author = {Fischer, Michael H.},
title = {Inception: A Creative Coding Environment for Virtual Reality, in Virtual Reality},
year = {2016},
isbn = {9781450344913},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2993369.2996354},
doi = {10.1145/2993369.2996354},
booktitle = {Proceedings of the 22nd ACM Conference on Virtual Reality Software and Technology},
pages = {339–340},
numpages = {2},
keywords = {virtual reality, smartwatch interfaces, programming},
location = {Munich, Germany},
series = {VRST ’16}
}
  
@article{10.1145/2699688,
author = {Fraser, Gordon and Staats, Matt and McMinn, Phil and Arcuri, Andrea and Padberg, Frank},
title = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
year = {2015},
issue_date = {August 2015},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {24},
number = {4},
issn = {1049-331X},
url = {https://doi.org/10.1145/2699688},
doi = {10.1145/2699688},
journal = {ACM Trans. Softw. Eng. Methodol.},
month = sep,
articleno = {23},
numpages = {49},
keywords = {empirical software engineering, branch coverage, automated test generation, Unit testing}
}
  
@inproceedings{10.1145/2950290.2983959,
author = {Zhong, Hua and Zhang, Lingming and Khurshid, Sarfraz},
title = {Combinatorial Generation of Structurally Complex Test Inputs for Commercial Software Applications},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2983959},
doi = {10.1145/2950290.2983959},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {981–986},
numpages = {6},
keywords = {Constraint-based test generation, Combinatorial test generation, Korat, ACTS},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1145/3194554.3194561,
author = {Wang, Fanchao and Zhu, Hanbin and Popli, Pranjay and Xiao, Yao and Bodgan, Paul and Nazarian, Shahin},
title = {Accelerating Coverage Directed Test Generation for Functional Verification: A Neural Network-Based Framework},
year = {2018},
isbn = {9781450357241},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3194554.3194561},
doi = {10.1145/3194554.3194561},
booktitle = {Proceedings of the 2018 on Great Lakes Symposium on VLSI},
pages = {207–212},
numpages = {6},
keywords = {coverage directed test generation, neural networks, uvm},
location = {Chicago, IL, USA},
series = {GLSVLSI ’18}
}
  
@inproceedings{10.1145/2896921.2896927,
author = {Seijas, Pablo Lamela and Thompson, Simon and Francisco, Miguel \'{A}ngel},
title = {Model Extraction and Test Generation from JUnit Test Suites},
year = {2016},
isbn = {9781450341516},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2896921.2896927},
doi = {10.1145/2896921.2896927},
booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
pages = {8–14},
numpages = {7},
location = {Austin, Texas},
series = {AST ’16}
}
  
@inproceedings{10.1145/3330204.3330265,
author = {Mottin, Gustavo Giroletti and Porto, Josiane Brietzke},
title = {Impact Analysis of Model-Based Development in Avionics Software Production},
year = {2019},
isbn = {9781450372374},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3330204.3330265},
doi = {10.1145/3330204.3330265},
booktitle = {Proceedings of the XV Brazilian Symposium on Information Systems},
articleno = {55},
numpages = {8},
keywords = {DO-331, Model-based development, avionics software},
location = {Aracaju, Brazil},
series = {SBSI’19}
}
  
@inproceedings{10.1145/3301551.3301578,
author = {Qiu, Xiaohan and Jing, Hua and Zhang, Wei},
title = {Application of an Improved Combinatorial Test Strategy in Test Case Generation for Aviation Software},
year = {2018},
isbn = {9781450366298},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3301551.3301578},
doi = {10.1145/3301551.3301578},
booktitle = {Proceedings of the 6th International Conference on Information Technology: IoT and Smart City},
pages = {65–69},
numpages = {5},
keywords = {test case generation, update-IPO strategy, Combinatorial test, ant colony algorithm},
location = {Hong Kong, Hong Kong},
series = {ICIT 2018}
}
  
@inproceedings{10.1145/2905055.2905157,
author = {Khari, Manju and Kumar, Prabhat},
title = {A Novel Approach for Software Test Data Generation Using Cuckoo Algorithm},
year = {2016},
isbn = {9781450339629},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2905055.2905157},
doi = {10.1145/2905055.2905157},
booktitle = {Proceedings of the Second International Conference on Information and Communication Technology for Competitive Strategies},
articleno = {98},
numpages = {6},
keywords = {search based testing, Hill climbing, Test data generation, Cuckoo search, Optimization},
location = {Udaipur, India},
series = {ICTCS ’16}
}
  
@inproceedings{10.1145/2739480.2754696,
author = {Shamshiri, Sina and Rojas, Jos\'{e} Miguel and Fraser, Gordon and McMinn, Phil},
title = {Random or Genetic Algorithm Search for Object-Oriented Test Suite Generation?},
year = {2015},
isbn = {9781450334723},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2739480.2754696},
doi = {10.1145/2739480.2754696},
booktitle = {Proceedings of the 2015 Annual Conference on Genetic and Evolutionary Computation},
pages = {1367–1374},
numpages = {8},
keywords = {search based software engineering, genetic algorithms, random testing, search based testing, automated test generation, object oriented unit testing},
location = {Madrid, Spain},
series = {GECCO ’15}
}
  
@inproceedings{10.1145/3371158.3371202,
author = {Nayak, Anmol and Kesri, Vaibhav and Dubey, Rahul Kumar},
title = {Knowledge Graph Based Automated Generation of Test Cases in Software Engineering},
year = {2020},
isbn = {9781450377386},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3371158.3371202},
doi = {10.1145/3371158.3371202},
booktitle = {Proceedings of the 7th ACM IKDD CoDS and 25th COMAD},
pages = {289–295},
numpages = {7},
keywords = {Constituency Parse Tree (CPT), Named Entity Recognition (NER), Knowledge Graph (KG), Requirement to Test Case generation},
location = {Hyderabad, India},
series = {CoDS COMAD 2020}
}
  
@inproceedings{10.1145/2896387.2896435,
author = {Elghondakly, Roaa and Moussa, Sherin and Badr, Nagwa},
title = {A Comprehensive Study for Software Testing and Test Cases Generation Paradigms},
year = {2016},
isbn = {9781450340632},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2896387.2896435},
doi = {10.1145/2896387.2896435},
booktitle = {Proceedings of the International Conference on Internet of Things and Cloud Computing},
articleno = {50},
numpages = {7},
keywords = {Code-based Testing, Requirements-based Testing and Test Case Generation, Model-based Testing, Software Testing, Search-based Testing},
location = {Cambridge, United Kingdom},
series = {ICC ’16}
}
  
@inproceedings{10.1145/3338906.3338957,
author = {Chen, Junjie and Han, Jiaqi and Sun, Peiyi and Zhang, Lingming and Hao, Dan and Zhang, Lu},
title = {Compiler Bug Isolation via Effective Witness Test Program Generation},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3338957},
doi = {10.1145/3338906.3338957},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {223–234},
numpages = {12},
keywords = {Test Program Generation, Bug Isolation, Compiler Debugging},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@inproceedings{10.1145/2786805.2786837,
author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
title = {Improving Model-Based Test Generation by Model Decomposition},
year = {2015},
isbn = {9781450336758},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2786805.2786837},
doi = {10.1145/2786805.2786837},
booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
pages = {119–130},
numpages = {12},
keywords = {model-based testing, Test case generation, state explosion problem, abstraction},
location = {Bergamo, Italy},
series = {ESEC/FSE 2015}
}
  
@inproceedings{10.1109/ASE.2019.00037,
author = {Chen, Junjie and Wang, Guancheng and Hao, Dan and Xiong, Yingfei and Zhang, Hongyu and Zhang, Lu},
title = {History-Guided Configuration Diversification for Compiler Test-Program Generation},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00037},
doi = {10.1109/ASE.2019.00037},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {305–316},
numpages = {12},
keywords = {compiler testing, history, configuration, search},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3384544.3384608,
author = {Nasser, Abdullah B. and Abdul-Qawy, Antar S. H. and Abdullah, Nibras and Hujainah, Fadhl and Zamli, Kamal Z. and Ghanem, Waheed A. H. M.},
title = {Latin Hypercube Sampling Jaya Algorithm Based Strategy for T-Way Test Suite Generation},
year = {2020},
isbn = {9781450376655},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3384544.3384608},
doi = {10.1145/3384544.3384608},
booktitle = {Proceedings of the 2020 9th International Conference on Software and Computer Applications},
pages = {105–109},
numpages = {5},
keywords = {Optimization algorithm, Application of Jaya algorithm, Jaya algorithm, T-way Test Suite Generation, Metaheuristic algorithm},
location = {Langkawi, Malaysia},
series = {ICSCA 2020}
}
  
@inproceedings{10.1145/2847263.2847313,
author = {Yang, Liwei and Gurumani, Swathi and Fahmy, Suhaib A. and Chen, Deming and Rupnow, Kyle},
title = {Automated Verification Code Generation in HLS Using Software Execution Traces (Abstract Only)},
year = {2016},
isbn = {9781450338561},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2847263.2847313},
doi = {10.1145/2847263.2847313},
booktitle = {Proceedings of the 2016 ACM/SIGDA International Symposium on Field-Programmable Gate Arrays},
pages = {278},
numpages = {1},
keywords = {verification, trace-based, high-level synthesis},
location = {Monterey, California, USA},
series = {FPGA ’16}
}
  
@inproceedings{10.5555/2819009.2819213,
author = {Thompson, C. Albert},
title = {Towards Generation of Software Development Tasks},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 2},
pages = {915–918},
numpages = {4},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1145/3238147.3240477,
author = {Scalabrino, Simone and Grano, Giovanni and Di Nucci, Dario and Guerra, Michele and De Lucia, Andrea and Gall, Harald C. and Oliveto, Rocco},
title = {OCELOT: A Search-Based Test-Data Generation Tool for C},
year = {2018},
isbn = {9781450359375},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3238147.3240477},
doi = {10.1145/3238147.3240477},
booktitle = {Proceedings of the 33rd ACM/IEEE International Conference on Automated Software Engineering},
pages = {868–871},
numpages = {4},
keywords = {Search-Based Software Engineering, Automated Testing, Test Case Generation},
location = {Montpellier, France},
series = {ASE 2018}
}
  
@inproceedings{10.1145/3023956.3023957,
author = {Wille, David and Runge, Tobias and Seidl, Christoph and Schulze, Sandro},
title = {Extractive Software Product Line Engineering Using Model-Based Delta Module Generation},
year = {2017},
isbn = {9781450348119},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3023956.3023957},
doi = {10.1145/3023956.3023957},
booktitle = {Proceedings of the Eleventh International Workshop on Variability Modelling of Software-Intensive Systems},
pages = {36–43},
numpages = {8},
keywords = {extractive product line engineering, model-based, clone-and-own, delta modeling, variability mining},
location = {Eindhoven, Netherlands},
series = {VAMOS ’17}
}
  
@inproceedings{10.1145/3003733.3003803,
author = {Voyiatzis, I. and Efstathiou, C. and Patriarcheas, K.},
title = {Software-Based SIC Pair Generation},
year = {2016},
isbn = {9781450347891},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3003733.3003803},
doi = {10.1145/3003733.3003803},
booktitle = {Proceedings of the 20th Pan-Hellenic Conference on Informatics},
articleno = {59},
numpages = {6},
location = {Patras, Greece},
series = {PCI ’16}
}
  
@inproceedings{10.1145/2771783.2771801,
author = {Rojas, Jos\'{e} Miguel and Fraser, Gordon and Arcuri, Andrea},
title = {Automated Unit Test Generation during Software Development: A Controlled Experiment and Think-Aloud Observations},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2771801},
doi = {10.1145/2771783.2771801},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {338–349},
numpages = {12},
keywords = {think-aloud observations, controlled experiment, unit testing, Automated unit test generation},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1145/2799979.2800019,
author = {Barabanov, Alexander and Markov, Alexey and Fadin, Andrey and Tsirlov, Valentin},
title = {A Production Model System for Detecting Vulnerabilities in the Software Source Code},
year = {2015},
isbn = {9781450334532},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2799979.2800019},
doi = {10.1145/2799979.2800019},
booktitle = {Proceedings of the 8th International Conference on Security of Information and Networks},
pages = {98–99},
numpages = {2},
keywords = {production models, static code analysis, weakness, defects, heuristic analysis, Software security, vulnerabilities},
location = {Sochi, Russia},
series = {SIN ’15}
}
  
@inproceedings{10.1145/3360664.3362698,
author = {Marksteiner, Stefan and Ramler, Rudolf and Sochor, Hannes},
title = {Integrating Threat Modeling and Automated Test Case Generation into Industrialized Software Security Testing},
year = {2019},
isbn = {9781450372961},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3360664.3362698},
doi = {10.1145/3360664.3362698},
booktitle = {Proceedings of the Third Central European Cybersecurity Conference},
articleno = {25},
numpages = {3},
keywords = {threat modeling, security testing, cyber-physical security, automated test case generation, IoT security},
location = {Munich, Germany},
series = {CECC 2019}
}
  
@inproceedings{10.1109/ICSE-NIER.2017.8,
author = {Durieux, Thomas and Hamadi, Youssef and Monperrus, Martin},
title = {Production-Driven Patch Generation},
year = {2017},
isbn = {9781538626757},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-NIER.2017.8},
doi = {10.1109/ICSE-NIER.2017.8},
booktitle = {Proceedings of the 39th International Conference on Software Engineering: New Ideas and Emerging Results Track},
pages = {23–26},
numpages = {4},
location = {Buenos Aires, Argentina},
series = {ICSE-NIER ’17}
}
  
@inproceedings{10.1145/2899415.2899424,
author = {Fisher, Gene and Johnson, Corrigan},
title = {Making Formal Methods More Relevant to Software Engineering Students via Automated Test Generation},
year = {2016},
isbn = {9781450342315},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2899415.2899424},
doi = {10.1145/2899415.2899424},
booktitle = {Proceedings of the 2016 ACM Conference on Innovation and Technology in Computer Science Education},
pages = {224–229},
numpages = {6},
keywords = {automated test generation, software testing, software engineering education, formal methods},
location = {Arequipa, Peru},
series = {ITiCSE ’16}
}
  
@inproceedings{10.1145/2897937.2898085,
author = {Goswami, Piyali and Srirangapathi, Sushaanth and Matad, Chetan and Liu, Stanley},
title = {Re-Target-Able Software Power Management Framework Using SoC Data Auto-Generation},
year = {2016},
isbn = {9781450342360},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2897937.2898085},
doi = {10.1145/2897937.2898085},
booktitle = {Proceedings of the 53rd Annual Design Automation Conference},
articleno = {141},
numpages = {6},
keywords = {IP-XACT, hardware abstraction, power management, re-target-able, software auto-generation},
location = {Austin, Texas},
series = {DAC ’16}
}
  
@inproceedings{10.1145/3236024.3264600,
author = {Hua, Jinru and Zhang, Mengshi and Wang, Kaiyuan and Khurshid, Sarfraz},
title = {SketchFix: A Tool for Automated Program Repair Approach Using Lazy Candidate Generation},
year = {2018},
isbn = {9781450355735},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3236024.3264600},
doi = {10.1145/3236024.3264600},
booktitle = {Proceedings of the 2018 26th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {888–891},
numpages = {4},
keywords = {Program Repair, Program Sketching, Program Synthesis, SketchFix},
location = {Lake Buena Vista, FL, USA},
series = {ESEC/FSE 2018}
}
  
@inproceedings{10.1145/2975954.2975959,
author = {Hui, Zhan-Wei and Huang, Song},
title = {MD-ART: A Test Case Generation Method without Test Oracle Problem},
year = {2016},
isbn = {9781450345101},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2975954.2975959},
doi = {10.1145/2975954.2975959},
booktitle = {Proceedings of the 1st International Workshop on Specification, Comprehension, Testing, and Debugging of Concurrent Programs},
pages = {27–34},
numpages = {8},
keywords = {Metamorphic relation, metamorphic testing, adaptive random test, test case},
location = {Singapore, Singapore},
series = {SCTDCP 2016}
}
  
@inproceedings{10.1145/3210459.3210473,
author = {Mi, Qing and Keung, Jacky and Xiao, Yan and Mensah, Solomon and Mei, Xiupei},
title = {An Inception Architecture-Based Model for Improving Code Readability Classification},
year = {2018},
isbn = {9781450364034},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3210459.3210473},
doi = {10.1145/3210459.3210473},
booktitle = {Proceedings of the 22nd International Conference on Evaluation and Assessment in Software Engineering 2018},
pages = {139–144},
numpages = {6},
keywords = {Empirical Software Engineering, Inception Architecture, Code Readability Classification, Deep Learning},
location = {Christchurch, New Zealand},
series = {EASE’18}
}
  
@inproceedings{10.1145/3213846.3229500,
author = {Yan, Jiwei and Pan, Linjie and Li, Yaqi and Yan, Jun and Zhang, Jian},
title = {LAND: A User-Friendly and Customizable Test Generation Tool for Android Apps},
year = {2018},
isbn = {9781450356992},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3213846.3229500},
doi = {10.1145/3213846.3229500},
booktitle = {Proceedings of the 27th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {360–363},
numpages = {4},
keywords = {Dynamic Modeling, Targeted Test Generation, Android GUI Model},
location = {Amsterdam, Netherlands},
series = {ISSTA 2018}
}
  
@inproceedings{10.1145/3330204.3330256,
author = {Neto, Geraldo Torres G. and Santos, Wylliams B. and Fagundes, Roberta A. A. and Margaria, Tiziana},
title = {Towards an Understanding of Value Creation in Agile Software Development},
year = {2019},
isbn = {9781450372374},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3330204.3330256},
doi = {10.1145/3330204.3330256},
booktitle = {Proceedings of the XV Brazilian Symposium on Information Systems},
articleno = {46},
numpages = {8},
keywords = {Business Value, Systematic Literature Review, Agile Software Development},
location = {Aracaju, Brazil},
series = {SBSI’19}
}
  
@inproceedings{10.1145/2791060.2798047,
author = {Krueger, Charles W. and Clements, Paul C.},
title = {Second Generation Systems and Software Product Line Engineering},
year = {2015},
isbn = {9781450336130},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2791060.2798047},
doi = {10.1145/2791060.2798047},
booktitle = {Proceedings of the 19th International Conference on Software Product Line},
pages = {388–389},
numpages = {2},
keywords = {second generation product line engineering, product portfolio, product line engineering, product derivation, product baselines, product configurator, product audit, variation points, hierarchical product lines, software product lines, feature profiles, feature modeling, bill-of-features},
location = {Nashville, Tennessee},
series = {SPLC ’15}
}
  
@inproceedings{10.1145/2970276.2985778,
author = {P\"{u}schel, Markus},
title = {Program Generation for Performance},
year = {2016},
isbn = {9781450338455},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2970276.2985778},
doi = {10.1145/2970276.2985778},
booktitle = {Proceedings of the 31st IEEE/ACM International Conference on Automated Software Engineering},
pages = {1},
numpages = {1},
keywords = {parallelization, vectorization, Fourier transform, automatic programming, matrix algebra, rewriting systems, Program generation},
location = {Singapore, Singapore},
series = {ASE 2016}
}
  
@inproceedings{10.1145/3155133.3155144,
author = {Nguyen, Duc-Anh and Hung, Pham Ngoc},
title = {A Test Data Generation Method for C/C++ Projects},
year = {2017},
isbn = {9781450353281},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3155133.3155144},
doi = {10.1145/3155133.3155144},
booktitle = {Proceedings of the Eighth International Symposium on Information and Communication Technology},
pages = {431–438},
numpages = {8},
keywords = {SMT-Solver, C/C++, symbolic execution, concolic testing, Test data generation, control flow graph},
location = {Nha Trang City, Viet Nam},
series = {SoICT 2017}
}
  
@inproceedings{10.1109/ISCA.2016.39,
author = {Alam, Mohammad Mejbah ul and Muzahid, Abdullah},
title = {Production-Run Software Failure Diagnosis via Adaptive Communication Tracking},
year = {2016},
isbn = {9781467389471},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ISCA.2016.39},
doi = {10.1109/ISCA.2016.39},
booktitle = {Proceedings of the 43rd International Symposium on Computer Architecture},
pages = {354–366},
numpages = {13},
keywords = {failures, neural hardware, sequential bugs, concurrency bugs, dependence},
location = {Seoul, Republic of Korea},
series = {ISCA ’16}
}
  
@article{10.1145/3007787.3001175,
author = {Alam, Mohammad Mejbah ul and Muzahid, Abdullah},
title = {Production-Run Software Failure Diagnosis via Adaptive Communication Tracking},
year = {2016},
issue_date = {June 2016},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {44},
number = {3},
issn = {0163-5964},
url = {https://doi.org/10.1145/3007787.3001175},
doi = {10.1145/3007787.3001175},
journal = {SIGARCH Comput. Archit. News},
month = jun,
pages = {354–366},
numpages = {13},
keywords = {neural hardware, concurrency bugs, failures, sequential bugs, dependence}
}
  
@inproceedings{10.1145/3316615.3316683,
author = {Yanuarifiani, Amarilis Putri and Chua, Fang-Fang and Chan, Gaik-Yee},
title = {Automating Business Process Model Generation from Ontology-Based Requirements},
year = {2019},
isbn = {9781450365734},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3316615.3316683},
doi = {10.1145/3316615.3316683},
booktitle = {Proceedings of the 2019 8th International Conference on Software and Computer Applications},
pages = {205–209},
numpages = {5},
keywords = {auto-generate BPMN, Semi-formal modeling, ontology-based requirements},
location = {Penang, Malaysia},
series = {ICSCA ’19}
}
  
@inproceedings{10.1145/2993412.3004850,
author = {Turhan, Nafiye K\"{u}bra and O\u{g}uzt\"{u}z\"{u}n, Halit},
title = {Metamodeling of Reference Software Architecture and Automatic Code Generation},
year = {2016},
isbn = {9781450347815},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2993412.3004850},
doi = {10.1145/2993412.3004850},
booktitle = {Proccedings of the 10th European Conference on Software Architecture Workshops},
articleno = {2},
numpages = {7},
keywords = {automatic code generation, model to text transformation, domain specific language, reference software architecture, model driven software development},
location = {Copenhagen, Denmark},
series = {ECSAW ’16}
}
  
@inproceedings{10.1145/2771783.2771799,
author = {Yue, Tao and Ali, Shaukat and Zhang, Man},
title = {RTCM: A Natural Language Based, Automated, and Practical Test Case Generation Framework},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2771799},
doi = {10.1145/2771783.2771799},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {397–408},
numpages = {12},
keywords = {Model, Test Case Generation, RUCM, Test Case Specification},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1145/3194760.3194768,
author = {Steffens, Andreas and Lichter, Horst and D\"{o}ring, Jan Simon},
title = {Designing a Next-Generation Continuous Software Delivery System: Concepts and Architecture},
year = {2018},
isbn = {9781450357456},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3194760.3194768},
doi = {10.1145/3194760.3194768},
booktitle = {Proceedings of the 4th International Workshop on Rapid Continuous Software Engineering},
pages = {1–7},
numpages = {7},
keywords = {continuous delivery, domain modelling, devops, architecture, microservices, continuous software engineering, framework},
location = {Gothenburg, Sweden},
series = {RCoSE ’18}
}
  
@inproceedings{10.1145/3241403.3241419,
author = {Castro, Laura M.},
title = {Teaching the next Generation of Software Architects: A Gender-Focused Survey on Worldwide Curricula},
year = {2018},
isbn = {9781450364836},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3241403.3241419},
doi = {10.1145/3241403.3241419},
booktitle = {Proceedings of the 12th European Conference on Software Architecture: Companion Proceedings},
articleno = {14},
numpages = {4},
keywords = {bachelor, ratios, undergraduate, teaching, software architecture, women, Spain, Europe, curriculum},
location = {Madrid, Spain},
series = {ECSA ’18}
}
  
@inproceedings{10.1109/MiSE.2019.00014,
author = {Tomita, Takashi and Ishii, Daisuke and Murakami, Toru and Takeuchi, Shigeki and Aoki, Toshiaki},
title = {A Scalable Monte-Carlo Test-Case Generation Tool for Large and Complex Simulink Models},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/MiSE.2019.00014},
doi = {10.1109/MiSE.2019.00014},
booktitle = {Proceedings of the 11th International Workshop on Modelling in Software Engineerings},
pages = {39–46},
numpages = {8},
keywords = {test case generation, Monte-Carlo method, MATLAB/simulink, template-based method, model-based development},
location = {Montreal, Quebec, Canada},
series = {MiSE ’19}
}
  
@inproceedings{10.1145/3064814.3064821,
author = {Rouff, Christopher A. and Williams, M. Douglas and Zhang, Qinqing and Bennett, Daniel J. and McDowell, Raymond C. and Nowicki, Anthony R. and Pendergrass, J. Aaron and Anderson, Daniel R. and Douglass, Robert and Dufresne, Bradley T. and Pham, Jonathan T.},
title = {Automatic Generation of Network Element Software (AGNES): Short Paper},
year = {2017},
isbn = {9781450348553},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3064814.3064821},
doi = {10.1145/3064814.3064821},
booktitle = {Proceedings of the 12th Annual Conference on Cyber and Information Security Research},
articleno = {15},
numpages = {4},
keywords = {network security, automatic code generation, software weaknesses, software vulnerabilities},
location = {Oak Ridge, Tennessee, USA},
series = {CISRC ’17}
}
  
@inproceedings{10.1145/2771783.2771804,
author = {Dimja\v{s}evi\'{c}, Marko and Giannakopoulou, Dimitra},
title = {Test-Case Generation for Runtime Analysis and Vice Versa: Verification of Aircraft Separation Assurance},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2771804},
doi = {10.1145/2771783.2771804},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {282–292},
numpages = {11},
keywords = {testing, aspect-oriented programming, runtime monitoring, test case generation, Aircraft separation assurance},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1145/2950290.2983937,
author = {Yoshida, Hiroaki and Tokumoto, Susumu and Prasad, Mukul R. and Ghosh, Indradeep and Uehara, Tadahiro},
title = {FSX: A Tool for Fine-Grained Incremental Unit Test Generation for C/C++ Programs},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2983937},
doi = {10.1145/2950290.2983937},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {1052–1056},
numpages = {5},
keywords = {Automatic test generation, unit testing, symbolic execution},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1145/2804381.2804384,
author = {Alahyari, Hiva},
title = {The Role of Social Interactions in Value Creation in Agile Software Development Processes},
year = {2015},
isbn = {9781450338189},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2804381.2804384},
doi = {10.1145/2804381.2804384},
booktitle = {Proceedings of the 7th International Workshop on Social Software Engineering},
pages = {17–20},
numpages = {4},
keywords = {social processes, Agile software development, social interactions},
location = {Bergamo, Italy},
series = {SSE 2015}
}
  
@article{10.1145/3241980,
author = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
title = {Test-Equivalence Analysis for Automatic Patch Generation},
year = {2018},
issue_date = {November 2018},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {27},
number = {4},
issn = {1049-331X},
url = {https://doi.org/10.1145/3241980},
doi = {10.1145/3241980},
journal = {ACM Trans. Softw. Eng. Methodol.},
month = oct,
articleno = {15},
numpages = {37},
keywords = {Program repair, program synthesis, dynamic program analysis}
}
  
@inproceedings{10.1145/3338906.3338970,
author = {Biagiola, Matteo and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
title = {Diversity-Based Web Test Generation},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3338970},
doi = {10.1145/3338906.3338970},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {142–153},
numpages = {12},
keywords = {page object, test generation, diversity, web testing},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@inproceedings{10.1145/2896921.2896924,
author = {Mnad, Mouna Tka and Deleuze, Christophe and Parissis, Ioannis and Launay, Jackie and Gning, Jean Baptiste},
title = {Automated Test Generation for Synchronous Controllers},
year = {2016},
isbn = {9781450341516},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2896921.2896924},
doi = {10.1145/2896921.2896924},
booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
pages = {1–7},
numpages = {7},
keywords = {automatic test data generation, synchronous approach, software testing, constraint logic programming},
location = {Austin, Texas},
series = {AST ’16}
}
  
@inproceedings{10.1145/2771783.2771805,
author = {Yatoh, Kohsuke and Sakamoto, Kazunori and Ishikawa, Fuyuki and Honiden, Shinichi},
title = {Feedback-Controlled Random Test Generation},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2771805},
doi = {10.1145/2771783.2771805},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {316–326},
numpages = {11},
keywords = {Diversity, Random testing, Test generation},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1145/2897676.2897679,
author = {Moser, Michael and Pichler, Josef},
title = {Documentation Generation from Annotated Source Code of Scientific Software: Position Paper},
year = {2016},
isbn = {9781450341677},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2897676.2897679},
doi = {10.1145/2897676.2897679},
booktitle = {Proceedings of the International Workshop on Software Engineering for Science},
pages = {12–15},
numpages = {4},
keywords = {scientific software, software engineering tools, documentation generator, reverse engineering},
location = {Austin, Texas},
series = {SE4Science ’16}
}
  
@inproceedings{10.1145/3368926.3369679,
author = {Kikuma, Kazuhiro and Yamada, Takeshi and Sato, Koki and Ueda, Kiyoshi},
title = {Preparation Method in Automated Test Case Generation Using Machine Learning},
year = {2019},
isbn = {9781450372459},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3368926.3369679},
doi = {10.1145/3368926.3369679},
booktitle = {Proceedings of the Tenth International Symposium on Information and Communication Technology},
pages = {393–398},
numpages = {6},
keywords = {CRF, Test case automatic generation, Training data},
location = {Hanoi, Ha Long Bay, Viet Nam},
series = {SoICT 2019}
}
  
@article{10.1145/3159449,
author = {Young, Indi and Mangalam, Kunyi},
title = {Launching Problem Space Research in the Frenzy of Software Production},
year = {2017},
issue_date = {January + February 2018},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {25},
number = {1},
issn = {1072-5520},
url = {https://doi.org/10.1145/3159449},
doi = {10.1145/3159449},
journal = {Interactions},
month = dec,
pages = {66–69},
numpages = {4}
}
  
@inproceedings{10.1145/2889160.2889162,
author = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
title = {SimCoTest: A Test Suite Generation Tool for Simulink/Stateflow Controllers},
year = {2016},
isbn = {9781450342056},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2889160.2889162},
doi = {10.1145/2889160.2889162},
booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
pages = {585–588},
numpages = {4},
keywords = {output diversity, simulink design verifier (SLDV), software testing, failure-based test generation, search-based software testing, simulink/stateflow models},
location = {Austin, Texas},
series = {ICSE ’16}
}
  
@article{10.1145/3282517.3302418,
author = {Phan, Quoc-Sang},
title = {Test Input Generation Using Separati Logic},
year = {2019},
issue_date = {October 2018},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {43},
number = {4},
issn = {0163-5948},
url = {https://doi.org/10.1145/3282517.3302418},
doi = {10.1145/3282517.3302418},
journal = {SIGSOFT Softw. Eng. Notes},
month = jan,
pages = {55},
numpages = {1}
}
  
@article{10.1145/3293455,
author = {Arcuri, Andrea},
title = {RESTful API Automated Test Case Generation with EvoMaster},
year = {2019},
issue_date = {February 2019},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {28},
number = {1},
issn = {1049-331X},
url = {https://doi.org/10.1145/3293455},
doi = {10.1145/3293455},
journal = {ACM Trans. Softw. Eng. Methodol.},
month = jan,
articleno = {3},
numpages = {37},
keywords = {testing, REST, Software engineering, web service}
}
  
@inproceedings{10.1145/3325480.3326572,
author = {Szopinski, Daniel},
title = {Can Stimuli Improve Business Model Idea Generation? Developing Software-Based Tools for Business Model Innovation},
year = {2019},
isbn = {9781450359177},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3325480.3326572},
doi = {10.1145/3325480.3326572},
booktitle = {Proceedings of the 2019 on Creativity and Cognition},
pages = {547–555},
numpages = {9},
keywords = {idea generation, business model innovation, creativity support system, experiment, business model development tools, cognitive stimuli},
location = {San Diego, CA, USA},
series = {C&C ’19}
}
  
@inproceedings{10.1145/2740908.2778838,
author = {Anderson, Kenneth M.},
title = {Towards Next-Generation Software Infrastructure for Crisis Informatics Research},
year = {2015},
isbn = {9781450334730},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2740908.2778838},
doi = {10.1145/2740908.2778838},
booktitle = {Proceedings of the 24th International Conference on World Wide Web},
pages = {1169},
numpages = {1},
keywords = {crisis informatics, data-intensive systems, software infrastructure},
location = {Florence, Italy},
series = {WWW ’15 Companion}
}
  
@inproceedings{10.1145/2999572.2999573,
author = {Sekar, Vyas},
title = {Enabling Software-Defined Network Security for Next-Generation Networks},
year = {2016},
isbn = {9781450342926},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2999572.2999573},
doi = {10.1145/2999572.2999573},
booktitle = {Proceedings of the 12th International on Conference on Emerging Networking EXperiments and Technologies},
pages = {1},
numpages = {1},
keywords = {networking, software-defined networks, network security},
location = {Irvine, California, USA},
series = {CoNEXT ’16}
}
  
@inproceedings{10.1145/2811411.2811519,
author = {Macher, Georg and Obendrauf, Rene and Armengaud, Eric and Kreiner, Christian},
title = {Automated Generation of Basic Software Configuration of Embedded Systems},
year = {2015},
isbn = {9781450337380},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2811411.2811519},
doi = {10.1145/2811411.2811519},
booktitle = {Proceedings of the 2015 Conference on Research in Adaptive and Convergent Systems},
pages = {461–464},
numpages = {4},
keywords = {automotive, model-based software engineering, basic software configuration, embedded systems},
location = {Prague, Czech Republic},
series = {RACS}
}
  
@inproceedings{10.1109/ICSE-Companion.2019.00118,
author = {Jaffar, Joxan and Godboley, Sangharatna and Maghareh, Rasool},
title = {Optimal MC/DC Test Case Generation},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-Companion.2019.00118},
doi = {10.1109/ICSE-Companion.2019.00118},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
pages = {288–289},
numpages = {2},
keywords = {symbolic execution, MC/DC, code coverage, software testing},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.1109/SBST.2019.00011,
author = {Rueda, Urko and Kifetew, Fitsum and Devroey, Xavier},
title = {Towards Automated Test Case Generation Maturity},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/SBST.2019.00011},
doi = {10.1109/SBST.2019.00011},
booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
pages = {9–10},
numpages = {2},
keywords = {quality, automation, benchmarking, challenges, industry adoption, maturation},
location = {Montreal, Quebec, Canada},
series = {SBST ’19}
}
  
@inproceedings{10.1145/2797433.2797452,
author = {Behnam, Moris and Ciccozzi, Federico and Sj\"{o}din, Mikael and Bruhn, Fredrik},
title = {Software Architecture for next Generation Hyperparallel Cyber-Physical Hardware Platforms: Challenges and Opportunities},
year = {2015},
isbn = {9781450333931},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2797433.2797452},
doi = {10.1145/2797433.2797452},
booktitle = {Proceedings of the 2015 European Conference on Software Architecture Workshops},
articleno = {19},
numpages = {4},
keywords = {cyber-physical systems, HSA, model-driven Engineering, software architecture},
location = {Dubrovnik, Cavtat, Croatia},
series = {ECSAW ’15}
}
  
@inproceedings{10.1145/2931037.2931057,
author = {Palomba, Fabio and Panichella, Annibale and Zaidman, Andy and Oliveto, Rocco and De Lucia, Andrea},
title = {Automatic Test Case Generation: What If Test Code Quality Matters?},
year = {2016},
isbn = {9781450343909},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2931037.2931057},
doi = {10.1145/2931037.2931057},
booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
pages = {130–141},
numpages = {12},
keywords = {branch coverage, many-objective optimization, Evolutionary testing, test code quality},
location = {Saarbr\"{u}cken, Germany},
series = {ISSTA 2016}
}
  
@inproceedings{10.1145/3377571.3379434,
author = {Magalong, Salvador John M. and Prudente, Maricar S.},
title = {Development and Validation of Next Generation Blended Learning Environment Questionnaire for Senior High School Students},
year = {2020},
isbn = {9781450372947},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3377571.3379434},
doi = {10.1145/3377571.3379434},
booktitle = {Proceedings of the 2020 11th International Conference on E-Education, E-Business, E-Management, and E-Learning},
pages = {213–217},
numpages = {5},
keywords = {digital, Instrument, NxGBL, LMS senior high school},
location = {Osaka, Japan},
series = {IC4E 2020}
}
  
@inproceedings{10.1145/3338906.3341180,
author = {Chekam, Thierry Titcheu and Papadakis, Mike and Le Traon, Yves},
title = {Mart: A Mutant Generation Tool for LLVM},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3341180},
doi = {10.1145/3338906.3341180},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {1080–1084},
numpages = {5},
keywords = {mutant operators, Trivial Compiler Equivalence, software analysis, LLVM bitcode, Mutation},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@article{10.1145/2661637,
author = {Shen, Han-ping and Wu, Chung-hsien and Tsai, Pei-shan},
title = {Model Generation of Accented Speech Using Model Transformation and Verification for Bilingual Speech Recognition},
year = {2015},
issue_date = {March 2015},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {14},
number = {2},
issn = {2375-4699},
url = {https://doi.org/10.1145/2661637},
doi = {10.1145/2661637},
journal = {ACM Trans. Asian Low-Resour. Lang. Inf. Process.},
month = apr,
articleno = {6},
numpages = {24},
keywords = {Accented speech, articulatory feature, bilingual speech recognition}
}
  
@inproceedings{10.5555/2819261.2819272,
author = {Khalili, Ali and Narizzano, Massimo and Tacchella, Armando and Giunchiglia, Enrico},
title = {Automatic Test-Pattern Generation for Grey-Box Programs},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 10th International Workshop on Automation of Software Test},
pages = {33–37},
numpages = {5},
location = {Florence, Italy},
series = {AST ’15}
}
  
@inproceedings{10.1145/2804381.2804389,
author = {Dodig-Crnkovic, Gordana},
title = {Preparing next Generation of Software Engineers for Future Societal Challenges and Opportunities},
year = {2015},
isbn = {9781450338189},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2804381.2804389},
doi = {10.1145/2804381.2804389},
booktitle = {Proceedings of the 7th International Workshop on Social Software Engineering},
pages = {49–52},
numpages = {4},
keywords = {Research Ethics, Engineering Ethics, Computer Ethics, Responsible Research and Innovation, T-shaped Engineer, Sustainable Development, Social Software Engineering},
location = {Bergamo, Italy},
series = {SSE 2015}
}
  
@inproceedings{10.1145/3278177.3278180,
author = {Do, Quoc Anh and Bhowmik, Tanmay},
title = {Automated Generation of Creative Software Requirements: A Data-Driven Approach},
year = {2018},
isbn = {9781450360579},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3278177.3278180},
doi = {10.1145/3278177.3278180},
booktitle = {Proceedings of the 1st ACM SIGSOFT International Workshop on Automated Specification Inference},
pages = {9–12},
numpages = {4},
keywords = {natural language processing, probabilistic model, Requirements engineering, hidden markov model},
location = {Lake Buena Vista, FL, USA},
series = {WASPI 2018}
}
  
@inproceedings{10.1145/3374549.3374582,
author = {Boonmepipit, Boodsarin and Suwannasart, Taratip},
title = {Test Case Generation from BPMN with DMN},
year = {2019},
isbn = {9781450376495},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3374549.3374582},
doi = {10.1145/3374549.3374582},
booktitle = {Proceedings of the 2019 3rd International Conference on Software and E-Business},
pages = {92–96},
numpages = {5},
keywords = {Test case, Business Rule Task, Decision table, DMN, BPMN},
location = {Tokyo, Japan},
series = {ICSEB 2019}
}
  
@inproceedings{10.1145/3305160.3305186,
author = {Setiani, Novi and Ferdiana, Ridi and Santosa, Paulus Insap and Hartanto, Rudy},
title = {Literature Review on Test Case Generation Approach},
year = {2019},
isbn = {9781450366427},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3305160.3305186},
doi = {10.1145/3305160.3305186},
booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
pages = {91–95},
numpages = {5},
keywords = {Test case, software testing, test case generation},
location = {Bali, Indonesia},
series = {ICSIM 2019}
}
  
@inproceedings{10.1145/2970276.2970333,
author = {Patrick, Matthew and Castle, Matthew D. and Stutt, Richard O. J. H. and Gilligan, Christopher A.},
title = {Automatic Test Image Generation Using Procedural Noise},
year = {2016},
isbn = {9781450338455},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2970276.2970333},
doi = {10.1145/2970276.2970333},
booktitle = {Proceedings of the 31st IEEE/ACM International Conference on Automated Software Engineering},
pages = {654–659},
numpages = {6},
keywords = {test data generation, image processing, software testing},
location = {Singapore, Singapore},
series = {ASE 2016}
}
  
@inproceedings{10.5555/2820668.2820674,
author = {Papadopoulos, Petros and Walkinshaw, Neil},
title = {Black-Box Test Generation from Inferred Models},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the Fourth International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
pages = {19–24},
numpages = {6},
location = {Florence, Italy},
series = {RAISE ’15}
}
  
@inproceedings{10.1145/3092703.3098233,
author = {Mathis, Bj\"{o}rn},
title = {Dynamic Tainting for Automatic Test Case Generation},
year = {2017},
isbn = {9781450350761},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3092703.3098233},
doi = {10.1145/3092703.3098233},
booktitle = {Proceedings of the 26th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {436–439},
numpages = {4},
keywords = {input generation, Dynamic tainting},
location = {Santa Barbara, CA, USA},
series = {ISSTA 2017}
}
  
@inproceedings{10.1145/3141865.3141868,
author = {Roth, Philip C. and Shan, Hongzhang and Riegner, David and Antolin, Nikolas and Sreepathi, Sarat and Oliker, Leonid and Williams, Samuel and Moore, Shirley and Windl, Wolfgang},
title = {Performance Analysis and Optimization of the RAMPAGE Metal Alloy Potential Generation Software},
year = {2017},
isbn = {9781450355179},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3141865.3141868},
doi = {10.1145/3141865.3141868},
booktitle = {Proceedings of the 4th ACM SIGPLAN International Workshop on Software Engineering for Parallel Systems},
pages = {11–20},
numpages = {10},
keywords = {performance engineering, Message Passing Interface, Applications},
location = {Vancouver, BC, Canada},
series = {SEPS 2017}
}
  
@inproceedings{10.1145/2950290.2983970,
author = {Kellogg, Martin},
title = {Combining Bug Detection and Test Case Generation},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2983970},
doi = {10.1145/2950290.2983970},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {1124–1126},
numpages = {3},
keywords = {N-variant systems, mutational robustness, N-Prog, mutation},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1145/2950290.2950360,
author = {Dhok, Monika and Ramanathan, Murali Krishna},
title = {Directed Test Generation to Detect Loop Inefficiencies},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2950360},
doi = {10.1145/2950290.2950360},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {895–907},
numpages = {13},
keywords = {redundant traversal bugs, testing, performance},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@article{10.1145/3289256,
author = {Fellner, Andreas and Krenn, Willibald and Schlick, Rupert and Tarrach, Thorsten and Weissenbacher, Georg},
title = {Model-Based, Mutation-Driven Test-Case Generation Via Heuristic-Guided Branching Search},
year = {2019},
issue_date = {February 2019},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {18},
number = {1},
issn = {1539-9087},
url = {https://doi.org/10.1145/3289256},
doi = {10.1145/3289256},
journal = {ACM Trans. Embed. Comput. Syst.},
month = jan,
articleno = {4},
numpages = {28},
keywords = {model-based testing, search-based testing, Test case generation, mutation testing, heuristics, parallel search}
}
  
@inproceedings{10.1145/3127041.3127049,
author = {Fellner, Andreas and Krenn, Willibald and Schlick, Rupert and Tarrach, Thorsten and Weissenbacher, Georg},
title = {Model-Based, Mutation-Driven Test Case Generation via Heuristic-Guided Branching Search},
year = {2017},
isbn = {9781450350938},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3127041.3127049},
doi = {10.1145/3127041.3127049},
booktitle = {Proceedings of the 15th ACM-IEEE International Conference on Formal Methods and Models for System Design},
pages = {56–66},
numpages = {11},
keywords = {parallel search, search-based testing, test case generation, heuristics, model-based testing, mutation testing},
location = {Vienna, Austria},
series = {MEMOCODE ’17}
}
  
@inproceedings{10.1109/ASE.2015.89,
author = {Choudhary, Shauvik Roy and Gorla, Alessandra and Orso, Alessandro},
title = {Automated Test Input Generation for Android: Are We There Yet?},
year = {2015},
isbn = {9781509000241},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2015.89},
doi = {10.1109/ASE.2015.89},
booktitle = {Proceedings of the 30th IEEE/ACM International Conference on Automated Software Engineering},
pages = {429–440},
numpages = {12},
location = {Lincoln, Nebraska},
series = {ASE ’15}
}
  
@article{10.5555/3344013.3344018,
author = {Kokensparger, Brian},
title = {When the Play is “the Thing” and Not the Software: Student Experiences Engineering Software for a Theatre Production},
year = {2019},
issue_date = {April 2019},
publisher = {Consortium for Computing Sciences in Colleges},
address = {Evansville, IN, USA},
volume = {34},
number = {4},
issn = {1937-4771},
journal = {J. Comput. Sci. Coll.},
month = apr,
pages = {52–59},
numpages = {8}
}
  
@inproceedings{10.1145/3028842.3028858,
author = {Gao, Yan and Yang, Chunhui and Liang, Lixin},
title = {Pseudo-Samples Generation in Gaussian Mixture Distribution for Software Defect Prediction},
year = {2016},
isbn = {9781450347990},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3028842.3028858},
doi = {10.1145/3028842.3028858},
booktitle = {Proceedings of the 2016 International Conference on Intelligent Information Processing},
articleno = {16},
numpages = {6},
keywords = {imbalance distribution, software defect prediction, conditional random field, gaussian mixture distribution},
location = {Wuhan, China},
series = {ICIIP ’16}
}
  
@inproceedings{10.1109/ICSE-SEIP.2017.32,
author = {Zheng, Haibing and Li, Dengfeng and Liang, Beihai and Zeng, Xia and Zheng, Wujie and Deng, Yuetang and Lam, Wing and Yang, Wei and Xie, Tao},
title = {Automated Test Input Generation for Android: Towards Getting There in an Industrial Case},
year = {2017},
isbn = {9781538627174},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-SEIP.2017.32},
doi = {10.1109/ICSE-SEIP.2017.32},
booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
pages = {253–262},
numpages = {10},
location = {Buenos Aires, Argentina},
series = {ICSE-SEIP ’17}
}
  
@inproceedings{10.1145/3145344.3145488,
author = {H\"{u}ckelheim, Jan and Luo, Ziqing and Luporini, Fabio and Kukreja, Navjot and Lange, Michael and Gorman, Gerard and Siegel, Stephen and Dwyer, Matthew and Hovland, Paul},
title = {Towards Self-Verification in Finite Difference Code Generation},
year = {2017},
isbn = {9781450351270},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3145344.3145488},
doi = {10.1145/3145344.3145488},
booktitle = {Proceedings of the First International Workshop on Software Correctness for HPC Applications},
pages = {42–49},
numpages = {8},
keywords = {Specification, Equivalence checking, Formal methods, Symbolic execution, Verification, Code generation, HPC},
location = {Denver, CO, USA},
series = {Correctness’17}
}
  
@inproceedings{10.1145/2884781.2884876,
author = {Terragni, Valerio and Cheung, Shing-Chi},
title = {Coverage-Driven Test Code Generation for Concurrent Classes},
year = {2016},
isbn = {9781450339001},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2884781.2884876},
doi = {10.1145/2884781.2884876},
booktitle = {Proceedings of the 38th International Conference on Software Engineering},
pages = {1121–1132},
numpages = {12},
keywords = {automated test generation, interleaving coverage criteria},
location = {Austin, Texas},
series = {ICSE ’16}
}
  
@inproceedings{10.1145/2902961.2903026,
author = {Jassi, Munish and Sharif, Uzair and M\"{u}ller-Gritschneder, Daniel and Schlichtmann, Ulf},
title = {Hardware-Accelerated Software Library Drivers Generation for IP-Centric SoC Designs},
year = {2016},
isbn = {9781450342742},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2902961.2903026},
doi = {10.1145/2902961.2903026},
booktitle = {Proceedings of the 26th Edition on Great Lakes Symposium on VLSI},
pages = {287–292},
numpages = {6},
keywords = {xilinx zynq, software-defined SoCs, ip-centric SoCs, SoC},
location = {Boston, Massachusetts, USA},
series = {GLSVLSI ’16}
}
  
@inproceedings{10.1145/3338906.3340441,
author = {Jin, Tiancheng and Wang, Qingshun and Xu, Lihua and Pan, Chunmei and Dou, Liang and Qian, Haifeng and He, Liang and Xie, Tao},
title = {FinExpert: Domain-Specific Test Generation for FinTech Systems},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3340441},
doi = {10.1145/3338906.3340441},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {853–862},
numpages = {10},
keywords = {Domain knowledge, Automated test generation, FinTech},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@inproceedings{10.1145/3180155.3180202,
author = {Castelein, Jeroen and Aniche, Maur\'{\i}cio and Soltani, Mozhan and Panichella, Annibale and van Deursen, Arie},
title = {Search-Based Test Data Generation for SQL Queries},
year = {2018},
isbn = {9781450356381},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3180155.3180202},
doi = {10.1145/3180155.3180202},
booktitle = {Proceedings of the 40th International Conference on Software Engineering},
pages = {1220–1230},
numpages = {11},
keywords = {SQL, search-based software engineering, databases, automated test data generation},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/2811681.2811696,
author = {Kangoye, Sekou and Todoskoff, Alexis and BARREAU, Mihaela and GERMANICUS, Philippe},
title = {MC/DC Test Case Generation Approaches for Decisions},
year = {2015},
isbn = {9781450337960},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2811681.2811696},
doi = {10.1145/2811681.2811696},
booktitle = {Proceedings of the ASWEC 2015 24th Australasian Software Engineering Conference},
pages = {74–80},
numpages = {7},
keywords = {binary trees, MC/DC, test case generation},
location = {Adelaide, SA, Australia},
series = {ASWEC ’ 15 Vol. II}
}
  
@inproceedings{10.1145/3056662.3056672,
author = {Lin, Mengxiang and Hou, Xiaomei and Liu, Rui and Ge, Linyan},
title = {Enhancing Constraint Based Test Generation by Local Search},
year = {2017},
isbn = {9781450348577},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3056662.3056672},
doi = {10.1145/3056662.3056672},
booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
pages = {154–158},
numpages = {5},
keywords = {local search, constraint solving, symbolic execution, automated test generation},
location = {Bangkok, Thailand},
series = {ICSCA ’17}
}
  
@inproceedings{10.1145/3183440.3195018,
author = {Zhao, Jing and Ning, G. R and Lu, H. L and Wang, Y. B and Cai, Yan and Zhang, Jian},
title = {A Weight-Based Approach to Combinatorial Test Generation},
year = {2018},
isbn = {9781450356633},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3183440.3195018},
doi = {10.1145/3183440.3195018},
booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
pages = {378–379},
numpages = {2},
keywords = {combinatorial testing, weighted combinatorial coverage, fault detection rate, test case selection},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  


@inproceedings{10.1109/ASE.2019.00019,
author = {Godio, Ariel and Bengolea, Valeria and Ponzio, Pablo and Aguirre, Nazareno and Frias, Marcelo F.},
title = {Efficient Test Generation Guided by Field Coverage Criteria},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00019},
doi = {10.1109/ASE.2019.00019},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {91–101},
numpages = {11},
keywords = {symbolic execution, field-based testing, field-exhaustive testing, transcoping},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3238147.3240479,
author = {Borges Jr., Nataniel P. and Hotzkow, Jenny and Zeller, Andreas},
title = {DroidMate-2: A Platform for Android Test Generation},
year = {2018},
isbn = {9781450359375},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3238147.3240479},
doi = {10.1145/3238147.3240479},
booktitle = {Proceedings of the 33rd ACM/IEEE International Conference on Automated Software Engineering},
pages = {916–919},
numpages = {4},
keywords = {dynamic analysis, Android, test generation},
location = {Montpellier, France},
series = {ASE 2018}
}
  
@inproceedings{10.1145/2970276.2970335,
author = {Yamada, Akihisa and Biere, Armin and Artho, Cyrille and Kitamura, Takashi and Choi, Eun-Hye},
title = {Greedy Combinatorial Test Case Generation Using Unsatisfiable Cores},
year = {2016},
isbn = {9781450338455},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2970276.2970335},
doi = {10.1145/2970276.2970335},
booktitle = {Proceedings of the 31st IEEE/ACM International Conference on Automated Software Engineering},
pages = {614–624},
numpages = {11},
keywords = {Combinatorial testing, test case generation, SAT solving},
location = {Singapore, Singapore},
series = {ASE 2016}
}
  
@inproceedings{10.1145/3092703.3098229,
author = {Hall\'{e}, Sylvain and Khoury, Rapha\"{e}l},
title = {SealTest: A Simple Library for Test Sequence Generation},
year = {2017},
isbn = {9781450350761},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3092703.3098229},
doi = {10.1145/3092703.3098229},
booktitle = {Proceedings of the 26th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {392–395},
numpages = {4},
keywords = {software testing, UML statecharts, test sequence generation, temporal logic},
location = {Santa Barbara, CA, USA},
series = {ISSTA 2017}
}
  
@inproceedings{10.1145/3356317.3356319,
author = {Eras, Eduardo Rohde and de Santiago, Valdivino Alexandre and dos Santos, Luciana Brasil Rebelo},
title = {Singularity: A Methodology for Automatic Unit Test Data Generation for C++ Applications Based on Model Checking Counterexamples},
year = {2019},
isbn = {9781450376488},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3356317.3356319},
doi = {10.1145/3356317.3356319},
booktitle = {Proceedings of the IV Brazilian Symposium on Systematic and Automated Software Testing},
pages = {72–79},
numpages = {8},
keywords = {Counterexamples, Automation, Tool, Model Checking, Unit test},
location = {Salvador, Brazil},
series = {SAST 2019}
}
  
@inproceedings{10.1145/2896921.2896932,
author = {Zhang, Hailong and Wu, Haowei and Rountev, Atanas},
title = {Automated Test Generation for Detection of Leaks in Android Applications},
year = {2016},
isbn = {9781450341516},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2896921.2896932},
doi = {10.1145/2896921.2896932},
booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
pages = {64–70},
numpages = {7},
location = {Austin, Texas},
series = {AST ’16}
}
  
@inproceedings{10.1145/3194733.3194740,
author = {Budnik, Christof and Gario, Marco and Markov, Georgi and Wang, Zhu},
title = {Guided Test Case Generation through AI Enabled Output Space Exploration},
year = {2018},
isbn = {9781450357432},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3194733.3194740},
doi = {10.1145/3194733.3194740},
booktitle = {Proceedings of the 13th International Workshop on Automation of Software Test},
pages = {53–56},
numpages = {4},
keywords = {test oracle, black-box testing, neural networks, test design, adversarial examples, artificial intelligence},
location = {Gothenburg, Sweden},
series = {AST ’18}
}
  
@inproceedings{10.1145/2833258.2833294,
author = {Vu, Thi--Dao and Hung, Pham Ngoc and Nguyen, Viet-Ha},
title = {A Method for Automated Test Data Generation from Sequence Diagrams and Object Constraint Language},
year = {2015},
isbn = {9781450338431},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2833258.2833294},
doi = {10.1145/2833258.2833294},
booktitle = {Proceedings of the Sixth International Symposium on Information and Communication Technology},
pages = {335–341},
numpages = {7},
keywords = {Object Constraint Language, Test Data Generation, Model based Testing, Test Scenario, Class diagram, Sequence diagram},
location = {Hue City, Viet Nam},
series = {SoICT 2015}
}
  
@inproceedings{10.1145/3299771.3299799,
author = {Suresh, Varsha P. and Chakrabarti, Sujit and Jetley, Raoul},
title = {Automated Test Case Generation for Programmable Logic Controller Code},
year = {2019},
isbn = {9781450362153},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3299771.3299799},
doi = {10.1145/3299771.3299799},
booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
articleno = {29},
numpages = {4},
keywords = {Symbolic Execution, Programmable Logic Controllers, Test generation},
location = {Pune, India},
series = {ISEC’19}
}
  
@inproceedings{10.1145/3339985.3358490,
author = {Bonicel, Louis and Bohrer, Roland and Leprettre, Benoit and Rousseau, Fr\'{e}d\'{e}ric and P\'{e}trot, Fr\'{e}d\'{e}ric},
title = {Multi-Triggered Embedded Software Code Generation for Electrical Metering and Protection Applications},
year = {2019},
isbn = {9781450368476},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3339985.3358490},
doi = {10.1145/3339985.3358490},
booktitle = {Proceedings of the 30th International Workshop on Rapid System Prototyping (RSP’19)},
pages = {1–7},
numpages = {7},
keywords = {code generation, electrical metering and protection, multi-triggering},
location = {New York, NY, USA},
series = {RSP ’19}
}
  
@inproceedings{10.1145/3180155.3180233,
author = {Wen, Ming and Chen, Junjie and Wu, Rongxin and Hao, Dan and Cheung, Shing-Chi},
title = {Context-Aware Patch Generation for Better Automated Program Repair},
year = {2018},
isbn = {9781450356381},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3180155.3180233},
doi = {10.1145/3180155.3180233},
booktitle = {Proceedings of the 40th International Conference on Software Engineering},
pages = {1–11},
numpages = {11},
keywords = {patch prioritization, context-aware, automated program repair},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1109/ICSE-SEIP.2017.27,
author = {Almasi, M. Moein and Hemmati, Hadi and Fraser, Gordon and Arcuri, Andrea and Benefelds, Jundefinednis},
title = {An Industrial Evaluation of Unit Test Generation: Finding Real Faults in a Financial Application},
year = {2017},
isbn = {9781538627174},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-SEIP.2017.27},
doi = {10.1109/ICSE-SEIP.2017.27},
booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
pages = {263–272},
numpages = {10},
keywords = {empirical software engineering, automated tests generation, random testing, search-based testing},
location = {Buenos Aires, Argentina},
series = {ICSE-SEIP ’17}
}
  
@inproceedings{10.1145/3180155.3182555,
author = {Arcuri, Andre},
title = {Journal First Presentation of an Experience Report on Applying Software Testing Academic Results in Industry: We Need Usable Automated Test Generation},
year = {2018},
isbn = {9781450356381},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3180155.3182555},
doi = {10.1145/3180155.3182555},
booktitle = {Proceedings of the 40th International Conference on Software Engineering},
pages = {1065},
numpages = {1},
keywords = {industry, impact, applied research, technology transfer, practice},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/3180155.3180245,
author = {Hua, Jinru and Zhang, Mengshi and Wang, Kaiyuan and Khurshid, Sarfraz},
title = {Towards Practical Program Repair with On-Demand Candidate Generation},
year = {2018},
isbn = {9781450356381},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3180155.3180245},
doi = {10.1145/3180155.3180245},
booktitle = {Proceedings of the 40th International Conference on Software Engineering},
pages = {12–23},
numpages = {12},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/3356317.3356318,
author = {Mendon\c{c}a, Willian D. F. and Assun\c{c}\~{a}o, Wesley K. G. and Vergilio, Silvia R.},
title = {Reusing Test Cases on Graph Product Line Variants: Results from a State-of-the-Practice Test Data Generation Tool},
year = {2019},
isbn = {9781450376488},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3356317.3356318},
doi = {10.1145/3356317.3356318},
booktitle = {Proceedings of the IV Brazilian Symposium on Systematic and Automated Software Testing},
pages = {52–61},
numpages = {10},
keywords = {Test Coverage, Family of Products, Test Data Generation, Highly-configurable systems, Software Reuse},
location = {Salvador, Brazil},
series = {SAST 2019}
}
  
@inproceedings{10.5555/2818754.2818821,
author = {Jia, Yue and Cohen, Myra B. and Harman, Mark and Petke, Justyna},
title = {Learning Combinatorial Interaction Test Generation Strategies Using Hyperheuristic Search},
year = {2015},
isbn = {9781479919345},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 1},
pages = {540–550},
numpages = {11},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1145/2771783.2784776,
author = {Rolfsnes, Thomas},
title = {Mining Change History for Test-Plan Generation (Doctoral Symposium)},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2784776},
doi = {10.1145/2771783.2784776},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {444–447},
numpages = {4},
keywords = {targeted association rule mining, evolutionary couplings, test case selection, test case prioritiza- tion, recommender system, regression testing, dependency analysis},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1145/2897010.2897012,
author = {Souza, Francisco Carlos M. and Papadakis, Mike and Le Traon, Yves and Delamaro, M\'{a}rcio E.},
title = {Strong Mutation-Based Test Data Generation Using Hill Climbing},
year = {2016},
isbn = {9781450341660},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2897010.2897012},
doi = {10.1145/2897010.2897012},
booktitle = {Proceedings of the 9th International Workshop on Search-Based Software Testing},
pages = {45–54},
numpages = {10},
keywords = {mutation testing, test data generation, search-based software testing},
location = {Austin, Texas},
series = {SBST ’16}
}
  
@inproceedings{10.5555/2821339.2821352,
author = {Boussaa, Mohamed and Barais, Olivier and Suny\'{e}, Gerson and Baudry, Beno\^{\i}t},
title = {A Novelty Search Approach for Automatic Test Data Generation},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the Eighth International Workshop on Search-Based Software Testing},
pages = {40–43},
numpages = {4},
location = {Florence, Italy},
series = {SBST ’15}
}
  
@inproceedings{10.1145/3001854.3001865,
author = {San Miguel, Jose Lorenzo and Takada, Shingo},
title = {GUI and Usage Model-Based Test Case Generation for Android Applications with Change Analysis},
year = {2016},
isbn = {9781450346436},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3001854.3001865},
doi = {10.1145/3001854.3001865},
booktitle = {Proceedings of the 1st International Workshop on Mobile Development},
pages = {43–44},
numpages = {2},
keywords = {Testing, Android, GUI},
location = {Amsterdam, Netherlands},
series = {Mobile! 2016}
}
  
@inproceedings{10.1145/3356317.3356320,
author = {da Silva, Henrique Neves and Farah, Paulo Roberto and Mendon\c{c}a, Willian Douglas Ferrari and Vergilio, Silvia Regina},
title = {Assessing Android Test Data Generation Tools via Mutation Testing},
year = {2019},
isbn = {9781450376488},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3356317.3356320},
doi = {10.1145/3356317.3356320},
booktitle = {Proceedings of the IV Brazilian Symposium on Systematic and Automated Software Testing},
pages = {32–41},
numpages = {10},
keywords = {Mutation score, Android apps, Mobile test},
location = {Salvador, Brazil},
series = {SAST 2019}
}
  
@inproceedings{10.1145/2970276.2970325,
author = {Li, Nan and Lei, Yu and Khan, Haider Riaz and Liu, Jingshu and Guo, Yun},
title = {Applying Combinatorial Test Data Generation to Big Data Applications},
year = {2016},
isbn = {9781450338455},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2970276.2970325},
doi = {10.1145/2970276.2970325},
booktitle = {Proceedings of the 31st IEEE/ACM International Conference on Automated Software Engineering},
pages = {637–647},
numpages = {11},
keywords = {Input Domain Model, Adaptive Input Domain Model, Big Data Testing, Test Data Generation, Combinatorial Testing},
location = {Singapore, Singapore},
series = {ASE 2016}
}
  
@inproceedings{10.1145/3131151.3131152,
author = {Filho, Helson L. Jakubovski and Lima, Jackson A. Prado and Vergilio, Silvia R.},
title = {Automatic Generation of Search-Based Algorithms Applied to the Feature Testing of Software Product Lines},
year = {2017},
isbn = {9781450353267},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3131151.3131152},
doi = {10.1145/3131151.3131152},
booktitle = {Proceedings of the 31st Brazilian Symposium on Software Engineering},
pages = {114–123},
numpages = {10},
keywords = {Hyper-Heuristics, Software Product Line Testing, Search-Based Software Engineering},
location = {Fortaleza, CE, Brazil},
series = {SBES’17}
}
  
@inproceedings{10.1109/RAISE.2019.00012,
author = {Behjati, Razieh and Arisholm, Erik and Bedregal, Margrethe M. and Tan, Chao},
title = {Synthetic Test Data Generation Using Recurrent Neural Networks: A Position Paper},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/RAISE.2019.00012},
doi = {10.1109/RAISE.2019.00012},
booktitle = {Proceedings of the 7th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
pages = {22–27},
numpages = {6},
keywords = {synthetic data generation, software testing, recurrent neural networks, generative models, deep learning},
location = {Montreal, Quebec, Canada},
series = {RAISE ’19}
}
  
@inproceedings{10.1145/3338906.3341186,
author = {Cai, Liang and Wang, Haoye and Xu, Bowen and Huang, Qiao and Xia, Xin and Lo, David and Xing, Zhenchang},
title = {AnswerBot: An Answer Summary Generation Tool Based on Stack Overflow},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3341186},
doi = {10.1145/3338906.3341186},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {1134–1138},
numpages = {5},
keywords = {Relevant Question Retrieval, Summary Generation, Stack Overflow},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@inproceedings{10.1145/3092282.3092298,
author = {Panizo, Laura and Salmer\'{o}n, Alberto and Gallardo, Mar\'{\i}a-del-Mar and Merino, Pedro},
title = {Guided Test Case Generation for Mobile Apps in the TRIANGLE Project: Work in Progress},
year = {2017},
isbn = {9781450350778},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3092282.3092298},
doi = {10.1145/3092282.3092298},
booktitle = {Proceedings of the 24th ACM SIGSOFT International SPIN Symposium on Model Checking of Software},
pages = {192–195},
numpages = {4},
keywords = {test case generation, Spin, Model-based testing},
location = {Santa Barbara, CA, USA},
series = {SPIN 2017}
}
  
@inproceedings{10.1145/3133850.3133853,
author = {Lam, Edmund S. L. and Zhang, Peilun and Chang, Bor-Yuh Evan},
title = {ChimpCheck: Property-Based Randomized Test Generation for Interactive Apps},
year = {2017},
isbn = {9781450355308},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3133850.3133853},
doi = {10.1145/3133850.3133853},
booktitle = {Proceedings of the 2017 ACM SIGPLAN International Symposium on New Ideas, New Paradigms, and Reflections on Programming and Software},
pages = {58–77},
numpages = {20},
keywords = {Android, property-based testing, interactive applications, domain-specific languages, test generation},
location = {Vancouver, BC, Canada},
series = {Onward! 2017}
}
  
@inproceedings{10.1145/3338906.3338914,
author = {Lin, Jinkun and Cai, Shaowei and Luo, Chuan and Lin, Qingwei and Zhang, Hongyu},
title = {Towards More Efficient Meta-Heuristic Algorithms for Combinatorial Test Generation},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3338914},
doi = {10.1145/3338906.3338914},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {212–222},
numpages = {11},
keywords = {covering array generation, local search, Combinatorial interaction testing},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@inproceedings{10.1145/2786805.2786828,
author = {Arcuri, Andrea and Fraser, Gordon and Galeotti, Juan Pablo},
title = {Generating TCP/UDP Network Data for Automated Unit Test Generation},
year = {2015},
isbn = {9781450336758},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2786805.2786828},
doi = {10.1145/2786805.2786828},
booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
pages = {155–165},
numpages = {11},
keywords = {automated test generation, JUnit, Java, Unit testing},
location = {Bergamo, Italy},
series = {ESEC/FSE 2015}
}
  
@inproceedings{10.1145/2771783.2771812,
author = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel and Iqbal, Zohaib},
title = {Automatic Generation of System Test Cases from Use Case Specifications},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2771812},
doi = {10.1145/2771783.2771812},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {385–396},
numpages = {12},
keywords = {NLP, Use Case Specifications, Test Cases Generation},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1109/ASE.2019.00121,
author = {Afzal, Mohammad and Asia, A and Chauhan, Avriti and Chimdyalwar, Bharti and Darke, Priyanka and Datar, Advaita and Kumar, Shrawan and Venkatesh, R},
title = {VeriAbs: Verification by Abstraction and Test Generation},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00121},
doi = {10.1109/ASE.2019.00121},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {1138–1141},
numpages = {4},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.5555/2819261.2819276,
author = {Padmanabhuni, Bindu Madhavi and Beng Kuan Tan, Hee},
title = {Light-Weight Rule-Based Test Case Generation for Detecting Buffer Overflow Vulnerabilities},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 10th International Workshop on Automation of Software Test},
pages = {48–52},
numpages = {5},
keywords = {control dependency, buffer overflows, data, vulnerability, detection, static analysis, test inputs},
location = {Florence, Italy},
series = {AST ’15}
}
  
@inproceedings{10.1109/SBST.2019.00010,
author = {Panichella, Annibale},
title = {Beyond Unit-Testing in Search-Based Test Case Generation: Challenges and Opportunities},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/SBST.2019.00010},
doi = {10.1109/SBST.2019.00010},
booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
pages = {7–8},
numpages = {2},
keywords = {test case generation, search-based software testing, white-box testing, integration testing},
location = {Montreal, Quebec, Canada},
series = {SBST ’19}
}
  
@inproceedings{10.1145/3183440.3183489,
author = {Moln\'{a}r, Vince and Graics, Bence and V\"{o}r\"{o}s, Andr\'{a}s and Majzik, Istv\'{a}n and Varr\'{o}, D\'{a}niel},
title = {The Gamma Statechart Composition Framework: Design, Verification and Code Generation for Component-Based Reactive Systems},
year = {2018},
isbn = {9781450356633},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3183440.3183489},
doi = {10.1145/3183440.3183489},
booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
pages = {113–116},
numpages = {4},
keywords = {statecharts, code generation, composition, formal verification},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.5555/2821357.2821385,
author = {Fredericks, Erik M. and Cheng, Betty H. C.},
title = {Automated Generation of Adaptive Test Plans for Self-Adaptive Systems},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 10th International Symposium on Software Engineering for Adaptive and Self-Managing Systems},
pages = {157–168},
numpages = {12},
location = {Florence, Italy},
series = {SEAMS ’15}
}
  
@inproceedings{10.1145/3183440.3183485,
author = {Groce, Alex and Holmes, Josie and Marinov, Darko and Shi, August and Zhang, Lingming},
title = {An Extensible, Regular-Expression-Based Tool for Multi-Language Mutant Generation},
year = {2018},
isbn = {9781450356633},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3183440.3183485},
doi = {10.1145/3183440.3183485},
booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
pages = {25–28},
numpages = {4},
keywords = {regular expressions, multi-language tools, mutation testing},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/2931037.2931055,
author = {Yoshida, Hiroaki and Tokumoto, Susumu and Prasad, Mukul R. and Ghosh, Indradeep and Uehara, Tadahiro},
title = {FSX: Fine-Grained Incremental Unit Test Generation for C/C++ Programs},
year = {2016},
isbn = {9781450343909},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2931037.2931055},
doi = {10.1145/2931037.2931055},
booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
pages = {106–117},
numpages = {12},
keywords = {unit testing, symbolic execution, Automatic test generation},
location = {Saarbr\"{u}cken, Germany},
series = {ISSTA 2016}
}
  
@inproceedings{10.1109/MSR.2019.00028,
author = {Serra, Domenico and Grano, Giovanni and Palomba, Fabio and Ferrucci, Filomena and Gall, Harald C. and Bacchelli, Alberto},
title = {On the Effectiveness of Manual and Automatic Unit Test Generation: Ten Years Later},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/MSR.2019.00028},
doi = {10.1109/MSR.2019.00028},
booktitle = {Proceedings of the 16th International Conference on Mining Software Repositories},
pages = {121–125},
numpages = {5},
keywords = {software testing, empirical studies, automatic test case generation},
location = {Montreal, Quebec, Canada},
series = {MSR ’19}
}
  
@inproceedings{10.1145/3183440.3195014,
author = {Rau, Andreas and Hotzkow, Jenny and Zeller, Andreas},
title = {Efficient GUI Test Generation by Learning from Tests of Other Apps},
year = {2018},
isbn = {9781450356633},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3183440.3195014},
doi = {10.1145/3183440.3195014},
booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
pages = {370–371},
numpages = {2},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/3121245.3121247,
author = {Wetzlmaier, Thomas and Ramler, Rudolf},
title = {Hybrid Monkey Testing: Enhancing Automated GUI Tests with Random Test Generation},
year = {2017},
isbn = {9781450351553},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3121245.3121247},
doi = {10.1145/3121245.3121247},
booktitle = {Proceedings of the 8th ACM SIGSOFT International Workshop on Automated Software Testing},
pages = {5–10},
numpages = {6},
keywords = {Software test automation, GUI testing, random test generation},
location = {Paderborn, Germany},
series = {A-TEST 2017}
}
  
@inproceedings{10.1145/3185089.3185099,
author = {Usman, Asmau and Ibrahim, Noraini and Salihu, Ibrahim Anka},
title = {Test Case Generation from Android Mobile Applications Focusing on Context Events},
year = {2018},
isbn = {9781450354141},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3185089.3185099},
doi = {10.1145/3185089.3185099},
booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
pages = {25–30},
numpages = {6},
keywords = {Android Permissions, Context Event, GUI Event, Mobile Application, Test Case Generation, Software Testing, Android},
location = {Kuantan, Malaysia},
series = {ICSCA 2018}
}
  
@inproceedings{10.1145/3238147.3240465,
author = {Wang, Wenyu and Li, Dengfeng and Yang, Wei and Cao, Yurui and Zhang, Zhenwen and Deng, Yuetang and Xie, Tao},
title = {An Empirical Study of Android Test Generation Tools in Industrial Cases},
year = {2018},
isbn = {9781450359375},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3238147.3240465},
doi = {10.1145/3238147.3240465},
booktitle = {Proceedings of the 33rd ACM/IEEE International Conference on Automated Software Engineering},
pages = {738–748},
numpages = {11},
keywords = {test generation, empirical study, Android UI testing},
location = {Montpellier, France},
series = {ASE 2018}
}
  
@inproceedings{10.5555/2825041.2825061,
author = {Jha, Ajay Kumar and Lee, Sunghee and Lee, Woo Jin},
title = {Modeling and Test Case Generation of Inter-Component Communication in Android},
year = {2015},
isbn = {9781479919345},
publisher = {IEEE Press},
booktitle = {Proceedings of the Second ACM International Conference on Mobile Software Engineering and Systems},
pages = {113–116},
numpages = {4},
keywords = {security analysis, inter-component communication, Android, modeling, test case generation},
location = {Florence, Italy},
series = {MOBILESoft ’15}
}
  
@inproceedings{10.5555/3049832.3049865,
author = {Ainsworth, Sam and Jones, Timothy M.},
title = {Software Prefetching for Indirect Memory Accesses},
year = {2017},
isbn = {9781509049318},
publisher = {IEEE Press},
booktitle = {Proceedings of the 2017 International Symposium on Code Generation and Optimization},
pages = {305–317},
numpages = {13},
keywords = {Software Prefetching, Compiler Analysis},
location = {Austin, USA},
series = {CGO ’17}
}
  
@inproceedings{10.1145/3329382,
author = {Ancona, Davide and Loulergue, Fr\'{e}d\'{e}ric and Viroli, Mirko and Pianini, Danilo},
title = {Session Details: Theme: System Software and Security: NGPS - Next Generation Programming Paradigms and Systems Track},
year = {2019},
isbn = {9781450359337},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3329382},
doi = {10.1145/3329382},
booktitle = {Proceedings of the 34th ACM/SIGAPP Symposium on Applied Computing},
numpages = {1},
location = {Limassol, Cyprus},
series = {SAC ’19}
}
  
@inproceedings{10.5555/3019106.3019113,
author = {Hovy, Christian and Kunkel, Julian},
title = {Towards Automatic and Flexible Unit Test Generation for Legacy HPC Code},
year = {2016},
isbn = {9781509052240},
publisher = {IEEE Press},
booktitle = {Proceedings of the Fourth International Workshop on Software Engineering for HPC in Computational Science and Engineering},
pages = {42–49},
numpages = {8},
location = {Salt Lake City, Utah},
series = {SE-HPCCSE ’16}
}
  
@inproceedings{10.1145/2814189.2815364,
author = {Billes, Martin},
title = {Race-Driven UI-Level Test Generation for JavaScript-Based Web Applications},
year = {2015},
isbn = {9781450337229},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2814189.2815364},
doi = {10.1145/2814189.2815364},
booktitle = {Companion Proceedings of the 2015 ACM SIGPLAN International Conference on Systems, Programming, Languages and Applications: Software for Humanity},
pages = {81–82},
numpages = {2},
keywords = {Automated testing, Web applications, Event-driven, AJAX, Data race, JavaScript},
location = {Pittsburgh, PA, USA},
series = {SPLASH Companion 2015}
}
  
@article{10.1109/TCBB.2016.2586070,
author = {Al Kawam, Ahmad and Khatri, Sunil and Datta, Aniruddha},
title = {A Survey of Software and Hardware Approaches to Performing Read Alignment in Next Generation Sequencing},
year = {2017},
issue_date = {November 2017},
publisher = {IEEE Computer Society Press},
address = {Washington, DC, USA},
volume = {14},
number = {6},
issn = {1545-5963},
url = {https://doi.org/10.1109/TCBB.2016.2586070},
doi = {10.1109/TCBB.2016.2586070},
journal = {IEEE/ACM Trans. Comput. Biol. Bioinformatics},
month = nov,
pages = {1202–1213},
numpages = {12}
}
  
@inproceedings{10.1145/2968478.2968498,
author = {Kim, BaekGyu and Jarandikar, Akshay and Shum, Jonathan and Shiraishi, Shinichi and Yamaura, Masahiro},
title = {The SMT-Based Automatic Road Network Generation in Vehicle Simulation Environment},
year = {2016},
isbn = {9781450344852},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2968478.2968498},
doi = {10.1145/2968478.2968498},
booktitle = {Proceedings of the 13th International Conference on Embedded Software},
articleno = {18},
numpages = {10},
location = {Pittsburgh, Pennsylvania},
series = {EMSOFT ’16}
}
  
@inproceedings{10.1145/2889160.2889190,
author = {G\'{o}mez, Omar S. and Vegas, Sira and Juristo, Natalia},
title = {Impact of CS Programs on the Quality of Test Cases Generation: An Empirical Study},
year = {2016},
isbn = {9781450342056},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2889160.2889190},
doi = {10.1145/2889160.2889190},
booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
pages = {374–383},
numpages = {10},
keywords = {logistic regression, software testing education, software testing, controlled experiment},
location = {Austin, Texas},
series = {ICSE ’16}
}
  

@inproceedings{10.1145/3056662.3056699,
author = {Yimman, Sumana and Kamonsantiroj, Suwatchai and Pipanmaekaporn, Luepol},
title = {Concurrent Test Case Generation from UML Activity Diagram Based on Dynamic Programming},
year = {2017},
isbn = {9781450348577},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3056662.3056699},
doi = {10.1145/3056662.3056699},
booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
pages = {33–38},
numpages = {6},
keywords = {concurrency in UML, test case generation, software testing, dynamic programming},
location = {Bangkok, Thailand},
series = {ICSCA ’17}
}
  
@inproceedings{10.5555/3105427.3105439,
author = {Rojas, Jos\'{e} Miguel and Fraser, Gordon},
title = {Is Search-Based Unit Test Generation Research Stuck in a Local Optimum?},
year = {2017},
isbn = {9781538627891},
publisher = {IEEE Press},
booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
pages = {51–52},
numpages = {2},
location = {Buenos Aires, Argentina},
series = {SBST ’17}
}
  
@inproceedings{10.1145/3213846.3234687,
author = {Khurshid, Sarfraz and P\u{a}s\u{a}reanu, Corina S. and Visser, Willem},
title = {Test Input Generation with Java PathFinder: Then and Now (Invited Talk Abstract)},
year = {2018},
isbn = {9781450356992},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3213846.3234687},
doi = {10.1145/3213846.3234687},
booktitle = {Proceedings of the 27th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {1–2},
numpages = {2},
keywords = {Symbolic Execution, Model Checking, Software Testing},
location = {Amsterdam, Netherlands},
series = {ISSTA 2018}
}
  
@inproceedings{10.1145/2786805.2807556,
author = {White, Thomas},
title = {Increasing the Efficiency of Search-Based Unit Test Generation Using Parameter Control},
year = {2015},
isbn = {9781450336758},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2786805.2807556},
doi = {10.1145/2786805.2807556},
booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
pages = {1042–1044},
numpages = {3},
keywords = {genetic algorithm, search based software engineering, test suite generation, testing, Parameter control},
location = {Bergamo, Italy},
series = {ESEC/FSE 2015}
}
  
@inproceedings{10.1145/2790798.2790801,
author = {Hettab, Abdelkamel and Kerkouche, Elhillali and Chaoui, Allaoua},
title = {A Graph Transformation Approach for Automatic Test Cases Generation from UML Activity Diagrams},
year = {2015},
isbn = {9781450334198},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2790798.2790801},
doi = {10.1145/2790798.2790801},
booktitle = {Proceedings of the Eighth International C* Conference on Computer Science & Software Engineering},
pages = {88–97},
numpages = {10},
keywords = {Test cases generation, AToM3, Graph transformation, UML Activity Diagrams},
location = {Yokohama, Japan},
series = {C3S2E ’15}
}
  
@inproceedings{10.1145/3185089.3185148,
author = {Din, Fakhrud and Zamli, Kamal Z.},
title = {Fuzzy Adaptive Teaching Learning-Based Optimization Strategy for GUI Functional Test Cases Generation},
year = {2018},
isbn = {9781450354141},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3185089.3185148},
doi = {10.1145/3185089.3185148},
booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
pages = {92–96},
numpages = {5},
keywords = {Mamdani Fuzzy Inference System, GUI Functional Testing, Teaching Learning-based Optimization, Model-based testing},
location = {Kuantan, Malaysia},
series = {ICSCA 2018}
}
  
@inproceedings{10.1145/2884781.2884881,
author = {Zhai, Juan and Huang, Jianjun and Ma, Shiqing and Zhang, Xiangyu and Tan, Lin and Zhao, Jianhua and Qin, Feng},
title = {Automatic Model Generation from Documentation for Java API Functions},
year = {2016},
isbn = {9781450339001},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2884781.2884881},
doi = {10.1145/2884781.2884881},
booktitle = {Proceedings of the 38th International Conference on Software Engineering},
pages = {380–391},
numpages = {12},
location = {Austin, Texas},
series = {ICSE ’16}
}
  
@inproceedings{10.1145/3378936.3378979,
author = {Wenchi, Du and Niansong, Zhang and Aimin, Wang},
title = {Safety Production Process Hazard Situation Analysis System Based on Large-Scale Data Real-Time Processing},
year = {2020},
isbn = {9781450376907},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3378936.3378979},
doi = {10.1145/3378936.3378979},
booktitle = {Proceedings of the 3rd International Conference on Software Engineering and Information Management},
pages = {36–40},
numpages = {5},
keywords = {Dangerous Goods Production, Big Data, SPC, Safety Supervision System, Layered Architecture},
location = {Sydney, NSW, Australia},
series = {ICSIM ’20}
}
  
@inproceedings{10.1145/3109729.3109759,
author = {Corti\~{n}as, Alejandro and Luaces, Miguel R. and Pedreira, Oscar and Places, \'{A}ngeles S.},
title = {Scaffolding and In-Browser Generation of Web-Based GIS Applications in a SPL Tool},
year = {2017},
isbn = {9781450351195},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3109729.3109759},
doi = {10.1145/3109729.3109759},
booktitle = {Proceedings of the 21st International Systems and Software Product Line Conference - Volume B},
pages = {46–49},
numpages = {4},
keywords = {web-based geographic information systems, scaffolding, Software product line engineering},
location = {Sevilla, Spain},
series = {SPLC ’17}
}
  
@inproceedings{10.1145/3220267.3220293,
author = {Amer, Eslam and Nabil, Ayman},
title = {A Framework to Automate the Generation of Movies’ Trailers Using Only Subtitles},
year = {2018},
isbn = {9781450364690},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3220267.3220293},
doi = {10.1145/3220267.3220293},
booktitle = {Proceedings of the 7th International Conference on Software and Information Engineering},
pages = {126–130},
numpages = {5},
keywords = {Movie trailer, natural language processing, classification},
location = {Cairo, Egypt},
series = {ICSIE ’18}
}
  
@inproceedings{10.5555/3105427.3105433,
author = {Haraldsson, Saemundur O. and Woodward, John R. and Brownlee, Alexander I. E.},
title = {The Use of Automatic Test Data Generation for Genetic Improvement in a Live System},
year = {2017},
isbn = {9781538627891},
publisher = {IEEE Press},
booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
pages = {28–31},
numpages = {4},
keywords = {search based software engineering, real world application, bug fixing, test data generation},
location = {Buenos Aires, Argentina},
series = {SBST ’17}
}
  
@inproceedings{10.1145/3377024.3377043,
author = {Meixner, Kristof and Rabiser, Rick and Biffl, Stefan},
title = {Feature Identification for Engineering Model Variants in Cyber-Physical Production Systems Engineering},
year = {2020},
isbn = {9781450375016},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3377024.3377043},
doi = {10.1145/3377024.3377043},
booktitle = {Proceedings of the 14th International Working Conference on Variability Modelling of Software-Intensive Systems},
articleno = {18},
numpages = {5},
keywords = {feature extraction, cyber-physical production system (CPPS), product-process-resource (PPR), product lines},
location = {Magdeburg, Germany},
series = {VAMOS ’20}
}
  
@inproceedings{10.1145/2934466.2971319,
author = {Wang, Huaimin},
title = {TRUSTIE: Towards Software Production Based on Crowd Wisdom},
year = {2016},
isbn = {9781450340502},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2934466.2971319},
doi = {10.1145/2934466.2971319},
booktitle = {Proceedings of the 20th International Systems and Software Product Line Conference},
pages = {22–23},
numpages = {2},
keywords = {software development, crowd wisdom, trustworthy evidence},
location = {Beijing, China},
series = {SPLC ’16}
}
  
@inproceedings{10.1145/3362789.3362923,
author = {V\'{a}zquez-Ingelmo, Andrea and Garc\'{\i}a-Pe\~{n}alvo, Francisco J. and Ther\'{o}n, Roberto},
title = {Automatic Generation of Software Interfaces for Supporting Decision-Making Processes. An Application of Domain Engineering and Machine Learning},
year = {2019},
isbn = {9781450371919},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3362789.3362923},
doi = {10.1145/3362789.3362923},
booktitle = {Proceedings of the Seventh International Conference on Technological Ecosystems for Enhancing Multiculturality},
pages = {1007–1011},
numpages = {5},
keywords = {Domain engineering, High-level requirements, Information Dashboards, Meta-modeling, Automatic generation},
location = {Le\'{o}n, Spain},
series = {TEEM’19}
}
  
@inproceedings{10.1145/3236405.3236426,
author = {Belarbi, Maouaheb},
title = {A Methodological Framework to Enable the Generation of Code from DSML in SPL},
year = {2018},
isbn = {9781450359450},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3236405.3236426},
doi = {10.1145/3236405.3236426},
booktitle = {Proceedings of the 22nd International Systems and Software Product Line Conference - Volume 2},
pages = {64–71},
numpages = {8},
keywords = {DSML, variability, SPL, methodology, software factory},
location = {Gothenburg, Sweden},
series = {SPLC ’18}
}
  
@inproceedings{10.1145/2950290.2983958,
author = {Zeng, Xia and Li, Dengfeng and Zheng, Wujie and Xia, Fan and Deng, Yuetang and Lam, Wing and Yang, Wei and Xie, Tao},
title = {Automated Test Input Generation for Android: Are We Really There yet in an Industrial Case?},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2983958},
doi = {10.1145/2950290.2983958},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {987–992},
numpages = {6},
keywords = {GUI testing, Code coverage, Android, Test case generating},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1109/ICSE-SEIP.2019.00012,
author = {Basiri, Ali and Hochstein, Lorin and Jones, Nora and Tucker, Haley},
title = {Automating Chaos Experiments in Production},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-SEIP.2019.00012},
doi = {10.1109/ICSE-SEIP.2019.00012},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Software Engineering in Practice},
pages = {31–40},
numpages = {10},
keywords = {chaos engineering, distributed systems, fault injection},
location = {Montreal, Quebec, Canada},
series = {ICSE-SEIP ’19}
}
  
@inproceedings{10.1145/3148330.3152699,
author = {Iaffaldano, Giuseppe},
title = {Investigating Collaboration Within Online Communities: Software Development vs. Artistic Creation},
year = {2018},
isbn = {9781450355629},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3148330.3152699},
doi = {10.1145/3148330.3152699},
booktitle = {Proceedings of the 2018 ACM Conference on Supporting Groupwork},
pages = {384–387},
numpages = {4},
keywords = {remix, creative collaboration, music composition, sna, online communities, overdub},
location = {Sanibel Island, Florida, USA},
series = {GROUP ’18}
}
  
@inproceedings{10.1145/3236024.3236044,
author = {Noei, Ehsan and Da Costa, Daniel Alencar and Zou, Ying},
title = {Winning the App Production Rally},
year = {2018},
isbn = {9781450355735},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3236024.3236044},
doi = {10.1145/3236024.3236044},
booktitle = {Proceedings of the 2018 26th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {283–294},
numpages = {12},
keywords = {Empirical study, Application market, Mobile application, Rank},
location = {Lake Buena Vista, FL, USA},
series = {ESEC/FSE 2018}
}
  
@inproceedings{10.1109/ICSE-Companion.2019.00136,
author = {Stoica, Bogdan-Alexandru and Sahoo, Swarup K. and Larus, James R. and Adve, Vikram S.},
title = {Wok: Statistical Program Slicing in Production},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-Companion.2019.00136},
doi = {10.1109/ICSE-Companion.2019.00136},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
pages = {324–325},
numpages = {2},
keywords = {program slicing, hardware debugging support, Intel processor trace, runtime tracing, data-flow analysis},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.5555/3104068.3104079,
author = {Bernaschina, Carlo and Comai, Sara and Fraternali, Piero},
title = {Online Model Editing, Simulation and Code Generation for Web and Mobile Applications},
year = {2017},
isbn = {9781538604267},
publisher = {IEEE Press},
booktitle = {Proceedings of the 9th International Workshop on Modelling in Software Engineering},
pages = {33–39},
numpages = {7},
keywords = {model-driven development, mobile applications, computer aided software engineering},
location = {Buenos Aires, Argentina},
series = {MISE ’17}
}
  
@inproceedings{10.1109/ICSE-Companion.2019.00038,
author = {Yang, Yilong and Li, Xiaoshan and Liu, Zhiming and Ke, Wei},
title = {RM2PT: A Tool for Automated Prototype Generation from Requirements Model},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-Companion.2019.00038},
doi = {10.1109/ICSE-Companion.2019.00038},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
pages = {59–62},
numpages = {4},
keywords = {OCL, requirements validation, UML, code generation, prototype, requirements model},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@article{10.1145/2842613,
author = {Lee, Sungkwang and Lee, Taemin and Park, Hyunsun and Ahn, Junwhan and Yoo, Sungjoo and Won, Youjip and Lee, Sunggu},
title = {Differential Write-Conscious Software Design on Phase-Change Memory: An SQLite Case Study},
year = {2016},
issue_date = {July 2016},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {21},
number = {3},
issn = {1084-4309},
url = {https://doi.org/10.1145/2842613},
doi = {10.1145/2842613},
journal = {ACM Trans. Des. Autom. Electron. Syst.},
month = apr,
articleno = {47},
numpages = {25},
keywords = {SQLite, wear leveling, differential write, Phase change memory}
}
  
@inproceedings{10.1145/2854038.2854040,
author = {Margiolas, Christos and O’Boyle, Michael F. P.},
title = {Portable and Transparent Software Managed Scheduling on Accelerators for Fair Resource Sharing},
year = {2016},
isbn = {9781450337786},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2854038.2854040},
doi = {10.1145/2854038.2854040},
booktitle = {Proceedings of the 2016 International Symposium on Code Generation and Optimization},
pages = {82–93},
numpages = {12},
keywords = {fair resource sharing, accelerators, multi-tasking, heterogeneous computing, GPUs, accelerator sharing, resource management, OpenCL},
location = {Barcelona, Spain},
series = {CGO ’16}
}
  
@inproceedings{10.1109/ICSE.2019.00102,
author = {Cito, J\"{u}rgen and Leitner, Philipp and Rinard, Martin and Gall, Harald C.},
title = {Interactive Production Performance Feedback in the IDE},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE.2019.00102},
doi = {10.1109/ICSE.2019.00102},
booktitle = {Proceedings of the 41st International Conference on Software Engineering},
pages = {971–981},
numpages = {11},
keywords = {software performance engineering, user study, IDE},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.1145/3178461.3178465,
author = {Rozman, Jaroslav and Zbo\v{r}il, Franti\v{s}ek and Ko\v{c}\'{\i}, Radek},
title = {Possibilities of Creation of Community Genealogical Database with Semantic Information},
year = {2018},
isbn = {9781450354387},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3178461.3178465},
doi = {10.1145/3178461.3178465},
booktitle = {Proceedings of the 2018 International Conference on Software Engineering and Information Management},
pages = {87–91},
numpages = {5},
keywords = {database, genealogy, church registers, serial historical sources, uncertainty, land records, computer vision},
location = {Casablanca, Morocco},
series = {ICSIM2018}
}
  
@inproceedings{10.1145/3299771.3299786,
author = {Chittimalli, Pavan Kumar and Bhattacharyya, Abhidip},
title = {SBVR-Based Business Rule Creation for Legacy Programs Using Variable Provenance},
year = {2019},
isbn = {9781450362153},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3299771.3299786},
doi = {10.1145/3299771.3299786},
booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
articleno = {16},
numpages = {11},
keywords = {Variable Provenance, Static Program Analysis, Business Rule Extraction, Rule Annotation, SBVR},
location = {Pune, India},
series = {ISEC’19}
}
  
@inproceedings{10.1145/3329715.3338880,
author = {Ring, Dan and Barbier, Johanna and Gales, Guillaume and Kent, Ben and Lutz, Sebastian},
title = {Jumping in at the Deep End: How to Experiment with Machine Learning in Post-Production Software},
year = {2019},
isbn = {9781450367998},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3329715.3338880},
doi = {10.1145/3329715.3338880},
booktitle = {Proceedings of the 2019 Digital Production Symposium},
articleno = {6},
numpages = {5},
keywords = {computer vision, frameworks, visual computing, deployment, machine learning, image processing, deep learning, integration},
location = {Los Angeles, California},
series = {DigiPro ’19}
}
  
@inproceedings{10.1145/3131785.3131841,
author = {Lee, Sang Won},
title = {Hybrid Use of Asynchronous and Synchronous Interaction for Collaborative Creation},
year = {2017},
isbn = {9781450354196},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3131785.3131841},
doi = {10.1145/3131785.3131841},
booktitle = {Adjunct Publication of the 30th Annual ACM Symposium on User Interface Software and Technology},
pages = {95–98},
numpages = {4},
keywords = {groupware, creativity, crowdsourcing, collaboration},
location = {Qu\'{e}bec City, QC, Canada},
series = {UIST ’17}
}
  
@inproceedings{10.1145/3344948.3344973,
author = {Cioroaica, Emilia and Chren, Stanislav and Buhnova, Barbora and Kuhn, Thomas and Dimitrov, Dimitar},
title = {Towards Creation of a Reference Architecture for Trust-Based Digital Ecosystems},
year = {2019},
isbn = {9781450371421},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3344948.3344973},
doi = {10.1145/3344948.3344973},
booktitle = {Proceedings of the 13th European Conference on Software Architecture - Volume 2},
pages = {273–276},
numpages = {4},
keywords = {software ecosystems, digital ecosystems, automotive smart ecosystem, smart ecosystems, reference architecture, collaborative embedded systems, smart grid},
location = {Paris, France},
series = {ECSA ’19}
}
  
@inproceedings{10.1109/RCoSE/DDrEE.2019.00009,
author = {Chatley, Robert},
title = {Supporting the Developer Experience with Production Metrics},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/RCoSE/DDrEE.2019.00009},
doi = {10.1109/RCoSE/DDrEE.2019.00009},
booktitle = {Proceedings of the Joint 4th International Workshop on Rapid Continuous Software Engineering and 1st International Workshop on Data-Driven Decisions, Experimentation and Evolution},
pages = {8–11},
numpages = {4},
location = {Montreal, Quebec, Canada},
series = {RCoSE-DDrEE ’19}
}
  
@inproceedings{10.1109/ICSE-Companion.2019.00030,
author = {Gambi, Alessio and M\"{u}ller, Marc and Fraser, Gordon},
title = {AsFault: Testing Self-Driving Car Software Using Search-Based Procedural Content Generation},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-Companion.2019.00030},
doi = {10.1109/ICSE-Companion.2019.00030},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
pages = {27–30},
numpages = {4},
keywords = {search-based testing, self-driving cars, automatic test generation, procedural content generation},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.1145/3290621.3290633,
author = {Sadovykh, Andrey and Ashraf, Adnan and Bagnato, Alessandra and Truscan, Dragos and Pierini, Pierluigi and Bruneliera, Hugo and Avila-Carcia, Orlando and Afzal, Wasif},
title = {Model-Based System Engineering in Practice: Document Generation - MegaM@Rt2 Project Experience},
year = {2018},
isbn = {9781450361767},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3290621.3290633},
doi = {10.1145/3290621.3290633},
booktitle = {Proceedings of the 14th Central and Eastern European Software Engineering Conference Russia},
articleno = {9},
numpages = {6},
keywords = {UML, requirements, document generation, traceability, SysML, model-based system engineering, model-driven software engineering},
location = {Moscow, Russian Federation},
series = {CEE-SECR ’18}
}
  
@inproceedings{10.1145/2872362.2872390,
author = {Aweke, Zelalem Birhanu and Yitbarek, Salessawi Ferede and Qiao, Rui and Das, Reetuparna and Hicks, Matthew and Oren, Yossi and Austin, Todd},
title = {ANVIL: Software-Based Protection Against Next-Generation Rowhammer Attacks},
year = {2016},
isbn = {9781450340915},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2872362.2872390},
doi = {10.1145/2872362.2872390},
booktitle = {Proceedings of the Twenty-First International Conference on Architectural Support for Programming Languages and Operating Systems},
pages = {743–755},
numpages = {13},
keywords = {intel pebs, rowhammer, performance counters, CLFLUSH, disturbance errors, DRAM, bit-plru, kernel module},
location = {Atlanta, Georgia, USA},
series = {ASPLOS ’16}
}
  
@article{10.1145/2954679.2872390,
author = {Aweke, Zelalem Birhanu and Yitbarek, Salessawi Ferede and Qiao, Rui and Das, Reetuparna and Hicks, Matthew and Oren, Yossi and Austin, Todd},
title = {ANVIL: Software-Based Protection Against Next-Generation Rowhammer Attacks},
year = {2016},
issue_date = {April 2016},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {51},
number = {4},
issn = {0362-1340},
url = {https://doi.org/10.1145/2954679.2872390},
doi = {10.1145/2954679.2872390},
journal = {SIGPLAN Not.},
month = mar,
pages = {743–755},
numpages = {13},
keywords = {bit-plru, intel pebs, kernel module, disturbance errors, performance counters, DRAM, CLFLUSH, rowhammer}
}
  
@article{10.1145/2980024.2872390,
author = {Aweke, Zelalem Birhanu and Yitbarek, Salessawi Ferede and Qiao, Rui and Das, Reetuparna and Hicks, Matthew and Oren, Yossi and Austin, Todd},
title = {ANVIL: Software-Based Protection Against Next-Generation Rowhammer Attacks},
year = {2016},
issue_date = {May 2016},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {44},
number = {2},
issn = {0163-5964},
url = {https://doi.org/10.1145/2980024.2872390},
doi = {10.1145/2980024.2872390},
journal = {SIGARCH Comput. Archit. News},
month = mar,
pages = {743–755},
numpages = {13},
keywords = {CLFLUSH, performance counters, kernel module, intel pebs, disturbance errors, bit-plru, rowhammer, DRAM}
}
  
@inproceedings{10.1109/ICSE-C.2017.140,
author = {Li, Li and Bissyand\'{e}, Tegawend\'{e} F. and Bartel, Alexandre and Klein, Jacques and Traon, Yves Le},
title = {The Multi-Generation Repackaging Hypothesis},
year = {2017},
isbn = {9781538615898},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-C.2017.140},
doi = {10.1109/ICSE-C.2017.140},
booktitle = {Proceedings of the 39th International Conference on Software Engineering Companion},
pages = {344–346},
numpages = {3},
location = {Buenos Aires, Argentina},
series = {ICSE-C ’17}
}
  
@inproceedings{10.1145/2966986.2980078,
author = {Zheng, Bowen and Lin, Chung-Wei and Yu, Huafeng and Liang, Hengyi and Zhu, Qi},
title = {CONVINCE: A Cross-Layer Modeling, Exploration and Validation Framework for next-Generation Connected Vehicles},
year = {2016},
isbn = {9781450344661},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2966986.2980078},
doi = {10.1145/2966986.2980078},
booktitle = {Proceedings of the 35th International Conference on Computer-Aided Design},
articleno = {37},
numpages = {8},
location = {Austin, Texas},
series = {ICCAD ’16}
}
  
@inproceedings{10.1145/3034950.3034997,
author = {Jiang, Lin and Yang, Lian-sheng},
title = {Research on the Value Co-Creation in College Students’ Professional Development Service},
year = {2017},
isbn = {9781450348348},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3034950.3034997},
doi = {10.1145/3034950.3034997},
booktitle = {Proceedings of the 2017 International Conference on Management Engineering, Software Engineering and Service Sciences},
pages = {285–289},
numpages = {5},
keywords = {Interaction Mode, Value Co-Creation, College Students, Professional Identity, Professional Development Service},
location = {Wuhan, China},
series = {ICMSS ’17}
}
  
@inproceedings{10.1109/ICSE-C.2017.87,
author = {Pham, Long H. and Thi, Ly Ly Tran and Sun, Jun},
title = {Assertion Generation through Active Learning},
year = {2017},
isbn = {9781538615898},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-C.2017.87},
doi = {10.1109/ICSE-C.2017.87},
booktitle = {Proceedings of the 39th International Conference on Software Engineering Companion},
pages = {155–157},
numpages = {3},
location = {Buenos Aires, Argentina},
series = {ICSE-C ’17}
}
  
@inproceedings{10.1145/3019943.3019950,
author = {Augusto, J. and Kramer, D. and Alegre, U. and Covaci, A. and Santokhee, A.},
title = {Co-Creation of Smart Technology with (and for) People with Special Needs},
year = {2016},
isbn = {9781450347488},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3019943.3019950},
doi = {10.1145/3019943.3019950},
booktitle = {Proceedings of the 7th International Conference on Software Development and Technologies for Enhancing Accessibility and Fighting Info-Exclusion},
pages = {39–46},
numpages = {8},
keywords = {Human-centred Design, Software Development Process, Intelligent Environments},
location = {Vila Real, Portugal},
series = {DSAI 2016}
}
  
@inproceedings{10.5555/2821404.2821415,
author = {Mordinyi, Richard and Biffl, Stefan},
title = {Versioning in Cyber-Physical Production System Engineering: Best-Practice and Research Agenda},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the First International Workshop on Software Engineering for Smart Cyber-Physical Systems},
pages = {44–47},
numpages = {4},
keywords = {versioning, systems integration, multidisciplinary engineering environment, cyber-physical production systems},
location = {Florence, Italy},
series = {SEsCPS ’15}
}
  
@article{10.1145/2830719.2830726,
author = {Singh, Yogesh},
title = {Automated Expected Output Generation: Is This a Problem That Has Been Solved?},
year = {2015},
issue_date = {November 2015},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {40},
number = {6},
issn = {0163-5948},
url = {https://doi.org/10.1145/2830719.2830726},
doi = {10.1145/2830719.2830726},
journal = {SIGSOFT Softw. Eng. Notes},
month = nov,
pages = {1–5},
numpages = {5},
keywords = {Software testing, expected output generation, automated test data generation, test oracle}
}
  
@inproceedings{10.5555/2818754.2818761,
author = {Dewey, Kyle and Nichols, Lawton and Hardekopf, Ben},
title = {Automated Data Structure Generation: Refuting Common Wisdom},
year = {2015},
isbn = {9781479919345},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 1},
pages = {32–43},
numpages = {12},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1109/ASE.2019.00025,
author = {Gao, Cuiyun and Zeng, Jichuan and Xia, Xin and Lo, David and Lyu, Michael R. and King, Irwin},
title = {Automating App Review Response Generation},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00025},
doi = {10.1109/ASE.2019.00025},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {163–175},
numpages = {13},
keywords = {response generation, app reviews, neural machine translation},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3328833.3328884,
author = {Ali, Farhan and Yigang, He},
title = {Spectrum for Next Generation Technologies},
year = {2019},
isbn = {9781450361057},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3328833.3328884},
doi = {10.1145/3328833.3328884},
booktitle = {Proceedings of the 2019 8th International Conference on Software and Information Engineering},
pages = {188–191},
numpages = {4},
keywords = {5G, Internet of things, Spectrum},
location = {Cairo, Egypt},
series = {ICSIE ’19}
}
  
@inproceedings{10.1145/2950290.2950347,
author = {Kim, Chung Hwan and Rhee, Junghwan and Lee, Kyu Hyung and Zhang, Xiangyu and Xu, Dongyan},
title = {PerfGuard: Binary-Centric Application Performance Monitoring in Production Environments},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2950347},
doi = {10.1145/2950290.2950347},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {595–606},
numpages = {12},
keywords = {post-development testing, Performance diagnosis},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1145/2950290.2950363,
author = {Kaleeswaran, Shalini and Santhiar, Anirudh and Kanade, Aditya and Gulwani, Sumit},
title = {Semi-Supervised Verified Feedback Generation},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2950363},
doi = {10.1145/2950290.2950363},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {739–750},
numpages = {12},
keywords = {Verification, MOOCs, Feedback generation, Clustering},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1145/2897586.2897593,
author = {Moon, Eunyoung and Howison, James},
title = {Do Open Projects “Break the Mirror”? Re-Conceptualization of Organizational Configurations in Open Source Software (OSS) Production},
year = {2016},
isbn = {9781450341554},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2897586.2897593},
doi = {10.1145/2897586.2897593},
booktitle = {Proceedings of the 9th International Workshop on Cooperative and Human Aspects of Software Engineering},
pages = {19–25},
numpages = {7},
keywords = {organization design, software design, open collaboration, open source software},
location = {Austin, Texas},
series = {CHASE ’16}
}
  
@inproceedings{10.1145/2797433.2797447,
author = {Oriol, Manuel and Carlson, Jan and Wahler, Michael},
title = {SANCS 2015: 1st International Workshop on Software Architectures for Next-Generation Cyber-Physical Systems},
year = {2015},
isbn = {9781450333931},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2797433.2797447},
doi = {10.1145/2797433.2797447},
booktitle = {Proceedings of the 2015 European Conference on Software Architecture Workshops},
articleno = {14},
numpages = {1},
location = {Dubrovnik, Cavtat, Croatia},
series = {ECSAW ’15}
}
  
@inproceedings{10.1109/MICRO.2018.00027,
author = {Silvestro, Sam and Liu, Hongyu and Zhang, Tong and Jung, Changhee and Lee, Dongyoon and Liu, Tongping},
title = {Sampler: PMU-Based Sampling to Detect Memory Errors Latent in Production Software},
year = {2018},
isbn = {9781538662403},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/MICRO.2018.00027},
doi = {10.1109/MICRO.2018.00027},
booktitle = {Proceedings of the 51st Annual IEEE/ACM International Symposium on Microarchitecture},
pages = {231–244},
numpages = {14},
keywords = {sampling, PMU, vulnerability detection},
location = {Fukuoka, Japan},
series = {MICRO-51}
}
  
@inproceedings{10.1145/3338906.3340456,
author = {Babi\'{c}, Domagoj and Bucur, Stefan and Chen, Yaohui and Ivan\v{c}i\'{c}, Franjo and King, Tim and Kusano, Markus and Lemieux, Caroline and Szekeres, L\'{a}szl\'{o} and Wang, Wei},
title = {FUDGE: Fuzz Driver Generation at Scale},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3340456},
doi = {10.1145/3338906.3340456},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {975–985},
numpages = {11},
keywords = {testing, software security, automated test generation, fuzzing, program slicing, fuzz testing, code synthesis},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  

@inproceedings{10.1109/ICSE-Companion.2019.00055,
author = {Chen, An Ran},
title = {An Empirical Study on Leveraging Logs for Debugging Production Failures},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-Companion.2019.00055},
doi = {10.1109/ICSE-Companion.2019.00055},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
pages = {126–128},
numpages = {3},
keywords = {static analysis, production errors, events log, mining software repository data},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.1145/3338906.3341463,
author = {Denkers, Jasper},
title = {A Longitudinal Field Study on Creation and Use of Domain-Specific Languages in Industry},
year = {2019},
isbn = {9781450355728},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3338906.3341463},
doi = {10.1145/3338906.3341463},
booktitle = {Proceedings of the 2019 27th ACM Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
pages = {1152–1155},
numpages = {4},
keywords = {domain-specific languages, model-driven engineering, longitudinal field study, language workbenches},
location = {Tallinn, Estonia},
series = {ESEC/FSE 2019}
}
  
@article{10.1145/3361745,
author = {Kirby, Robert C. and Mitchell, Lawrence},
title = {Code Generation for Generally Mapped Finite Elements},
year = {2019},
issue_date = {December 2019},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {45},
number = {4},
issn = {0098-3500},
url = {https://doi.org/10.1145/3361745},
doi = {10.1145/3361745},
journal = {ACM Trans. Math. Softw.},
month = dec,
articleno = {41},
numpages = {23},
keywords = {Mapped finite elements}
}
  
@article{10.1145/2629698,
author = {Nelson, Thomas and Belter, Geoffrey and Siek, Jeremy G. and Jessup, Elizabeth and Norris, Boyana},
title = {Reliable Generation of High-Performance Matrix Algebra},
year = {2015},
issue_date = {June 2015},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {41},
number = {3},
issn = {0098-3500},
url = {https://doi.org/10.1145/2629698},
doi = {10.1145/2629698},
journal = {ACM Trans. Math. Softw.},
month = jun,
articleno = {18},
numpages = {27},
keywords = {Autotuning, linear algebra, domain-specific languages, genetic algorithms}
}
  
@article{10.1145/2699463,
author = {Jamin, Cl\'{e}ment and Alliez, Pierre and Yvinec, Mariette and Boissonnat, Jean-Daniel},
title = {CGALmesh: A Generic Framework for Delaunay Mesh Generation},
year = {2015},
issue_date = {October 2015},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {41},
number = {4},
issn = {0098-3500},
url = {https://doi.org/10.1145/2699463},
doi = {10.1145/2699463},
journal = {ACM Trans. Math. Softw.},
month = oct,
articleno = {23},
numpages = {24},
keywords = {isosurface extraction, mesh optimization, Delaunay refinement, Mesh generation}
}
  
@inproceedings{10.1145/3190339.3190343,
author = {Leh\'{o}czky, Zolt\'{a}n and Retzler, Andr\'{a}s and T\'{o}th, Rich\'{a}rd and Szab\'{o}, \'{A}lmos and Farkas, Benedek and Somogyi, Kriszti\'{a}n},
title = {High-Level .NET Software Implementations of Unum Type I and Posit with Simultaneous FPGA Implementation Using Hastlayer},
year = {2018},
isbn = {9781450364140},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3190339.3190343},
doi = {10.1145/3190339.3190343},
booktitle = {Proceedings of the Conference for Next Generation Arithmetic},
articleno = {4},
numpages = {7},
keywords = {NET, FPGA, floating-point airthmetic, high-level synthesis, posit, unum},
location = {Singapore, Singapore},
series = {CoNGA ’18}
}
  
@inproceedings{10.1145/3238147.3238186,
author = {Arora, Nipun and Bell, Jonathan and Ivan\v{c}i\'{c}, Franjo and Kaiser, Gail and Ray, Baishakhi},
title = {Replay without Recording of Production Bugs for Service Oriented Applications},
year = {2018},
isbn = {9781450359375},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3238147.3238186},
doi = {10.1145/3238147.3238186},
booktitle = {Proceedings of the 33rd ACM/IEEE International Conference on Automated Software Engineering},
pages = {452–463},
numpages = {12},
keywords = {live debugging, Fault reproduction},
location = {Montpellier, France},
series = {ASE 2018}
}
  
@inproceedings{10.1145/3316615.3316676,
author = {Malakhov, Eugene and Shchelkonogov, Denys and Mezhuyev, Vitaliy},
title = {Algorithms of Classification of Mass Problems of Production Subject Domains},
year = {2019},
isbn = {9781450365734},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3316615.3316676},
doi = {10.1145/3316615.3316676},
booktitle = {Proceedings of the 2019 8th International Conference on Software and Computer Applications},
pages = {149–153},
numpages = {5},
keywords = {data mining, Subject domain, mass problems, relational databases, subject domain state},
location = {Penang, Malaysia},
series = {ICSCA ’19}
}
  
@inproceedings{10.1145/3139131.3139154,
author = {Achenbach, Jascha and Waltemate, Thomas and Latoschik, Marc Erich and Botsch, Mario},
title = {Fast Generation of Realistic Virtual Humans},
year = {2017},
isbn = {9781450355483},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3139131.3139154},
doi = {10.1145/3139131.3139154},
booktitle = {Proceedings of the 23rd ACM Symposium on Virtual Reality Software and Technology},
articleno = {12},
numpages = {10},
keywords = {3D scanning, virtual humans, avatars, virtual characters},
location = {Gothenburg, Sweden},
series = {VRST ’17}
}
  
@inproceedings{10.1109/ASE.2019.00026,
author = {Liu, Zhongxin and Xia, Xin and Treude, Christoph and Lo, David and Li, Shanping},
title = {Automatic Generation of Pull Request Descriptions},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00026},
doi = {10.1109/ASE.2019.00026},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {176–188},
numpages = {13},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3323439.3323984,
author = {Groth, Stefan and Schmitt, Christian and Teich, J\"{u}rgen and Hannig, Frank},
title = {SYCL Code Generation for Multigrid Methods},
year = {2019},
isbn = {9781450367622},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3323439.3323984},
doi = {10.1145/3323439.3323984},
booktitle = {Proceedings of the 22nd International Workshop on Software and Compilers for Embedded Systems},
pages = {41–44},
numpages = {4},
keywords = {Code generation, Multigrid methods, SYCL},
location = {Sankt Goar, Germany},
series = {SCOPES ’19}
}
  
@inproceedings{10.1109/ASE.2019.00039,
author = {Ahmed, Umair Z. and Sindhgatta, Renuka and Srivastava, Nisheeth and Karkare, Amey},
title = {Targeted Example Generation for Compilation Errors},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00039},
doi = {10.1109/ASE.2019.00039},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {327–338},
numpages = {12},
keywords = {introductory programming, compilation error, intelligent tutoring systems, example generation, neural networks},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/2786805.2807559,
author = {Jain, Shuktika},
title = {Automated Generation of Programming Language Quizzes},
year = {2015},
isbn = {9781450336758},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2786805.2807559},
doi = {10.1145/2786805.2807559},
booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
pages = {1051–1053},
numpages = {3},
keywords = {Entity Discovery, Quiz Creation, Programming Languages},
location = {Bergamo, Italy},
series = {ESEC/FSE 2015}
}
  
@inproceedings{10.1145/3019943.3019965,
author = {Oliveira, Rita and de Abreu, Jorge Ferraz and Almeida, Margarida and Cardoso, Bernardo},
title = {Inclusive Approaches for Audiovisual Translation Production in Interactive Television (ITV)},
year = {2016},
isbn = {9781450347488},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3019943.3019965},
doi = {10.1145/3019943.3019965},
booktitle = {Proceedings of the 7th International Conference on Software Development and Technologies for Enhancing Accessibility and Fighting Info-Exclusion},
pages = {146–153},
numpages = {8},
keywords = {Dubbing, Inclusive design, Interactive Television, Subtitling, Audiovisual translation, Audio description},
location = {Vila Real, Portugal},
series = {DSAI 2016}
}
  
@inproceedings{10.5555/2819009.2819014,
author = {Zhou, Hucheng and Lou, Jian-Guang and Zhang, Hongyu and Lin, Haibo and Lin, Haoxiang and Qin, Tingting},
title = {An Empirical Study on Quality Issues of Production Big Data Platform},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 2},
pages = {17–26},
numpages = {10},
keywords = {empirical study, escalations, big data computing, fault tolerance, quality issues},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@article{10.1145/2935746,
author = {Fortin, Pierre and Gouicem, Mourad and Graillat, Stef},
title = {GPU-Accelerated Generation of Correctly Rounded Elementary Functions},
year = {2016},
issue_date = {January 2017},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {43},
number = {3},
issn = {0098-3500},
url = {https://doi.org/10.1145/2935746},
doi = {10.1145/2935746},
journal = {ACM Trans. Math. Softw.},
month = dec,
articleno = {22},
numpages = {26},
keywords = {Table Maker’s Dilemma, control flow divergence, Correct rounding, floating-point arithmetic, GPU computing, elementary function, SIMD, Lef\`{e}vre algorithm}
}
  
@inproceedings{10.1145/3239235.3267430,
author = {Nguyen-Duc, Anh and Weng, Xiaofang and Abrahamsson, Pekka},
title = {A Preliminary Study of Agility in Business and Production: Cases of Early-Stage Hardware Startups},
year = {2018},
isbn = {9781450358231},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3239235.3267430},
doi = {10.1145/3239235.3267430},
booktitle = {Proceedings of the 12th ACM/IEEE International Symposium on Empirical Software Engineering and Measurement},
articleno = {51},
numpages = {4},
keywords = {hardware development, agile practice, hardware startups, prototyping, human factors in software engineering, vendor dependencies, agility},
location = {Oulu, Finland},
series = {ESEM ’18}
}
  
@inproceedings{10.1145/3126594.3126634,
author = {Wu, Te-Yen and Wang, Bryan and Lee, Jiun-Yu and Shen, Hao-Ping and Wu, Yu-Chian and Chen, Yu-An and Ku, Pin-Sung and Hsu, Ming-Wei and Lin, Yu-Chih and Chen, Mike Y.},
title = {CircuitSense: Automatic Sensing of Physical Circuits and Generation of Virtual Circuits to Support Software Tools.},
year = {2017},
isbn = {9781450349819},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3126594.3126634},
doi = {10.1145/3126594.3126634},
booktitle = {Proceedings of the 30th Annual ACM Symposium on User Interface Software and Technology},
pages = {311–319},
numpages = {9},
keywords = {component recognition, circuit virtualization, electric circuits},
location = {Qu\'{e}bec City, QC, Canada},
series = {UIST ’17}
}
  
@inproceedings{10.1145/2801676.2801682,
author = {Hithnawi, Anwar and Kulkarni, Vaibhav and Li, Su and Shafagh, Hossein},
title = {Controlled Interference Generation for Wireless Coexistence Research},
year = {2015},
isbn = {9781450335324},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2801676.2801682},
doi = {10.1145/2801676.2801682},
booktitle = {Proceedings of the 2015 Workshop on Software Radio Implementation Forum},
pages = {19–24},
numpages = {6},
keywords = {wireless coexistence experimentation, software defined radios, GNU radio, cross technology interference},
location = {Paris, France},
series = {SRIF ’15}
}
  
@inproceedings{10.1109/ICSE.2017.65,
author = {Liu, Peng and Zhang, Xiangyu and Pistoia, Marco and Zheng, Yunhui and Marques, Manoel and Zeng, Lingfei},
title = {Automatic Text Input Generation for Mobile Testing},
year = {2017},
isbn = {9781538638682},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE.2017.65},
doi = {10.1109/ICSE.2017.65},
booktitle = {Proceedings of the 39th International Conference on Software Engineering},
pages = {643–653},
numpages = {11},
location = {Buenos Aires, Argentina},
series = {ICSE ’17}
}
  
@inproceedings{10.1145/2968478.2968493,
author = {Popp, Merten and Moreira, Orlando and Yedema, Wim and Lindwer, Menno},
title = {Automatic HAL Generation for Embedded Multiprocessor Systems},
year = {2016},
isbn = {9781450344852},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2968478.2968493},
doi = {10.1145/2968478.2968493},
booktitle = {Proceedings of the 13th International Conference on Embedded Software},
articleno = {14},
numpages = {10},
keywords = {hardware abstraction layer, MPSoCs, template-based architecture},
location = {Pittsburgh, Pennsylvania},
series = {EMSOFT ’16}
}
  
@inproceedings{10.1145/2931037.2931061,
author = {Goffi, Alberto and Gorla, Alessandra and Ernst, Michael D. and Pezz\`{e}, Mauro},
title = {Automatic Generation of Oracles for Exceptional Behaviors},
year = {2016},
isbn = {9781450343909},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2931037.2931061},
doi = {10.1145/2931037.2931061},
booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
pages = {213–224},
numpages = {12},
keywords = {oracle problem, automatic test oracle, oracle generation, Testing},
location = {Saarbr\"{u}cken, Germany},
series = {ISSTA 2016}
}
  
@inproceedings{10.5555/2819009.2819210,
author = {McBurney, Paul W.},
title = {Automatic Documentation Generation via Source Code Summarization},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 2},
pages = {903–906},
numpages = {4},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1109/ASE.2019.00161,
author = {Yu, Shengcheng},
title = {Crowdsourced Report Generation via Bug Screenshot Understanding},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00161},
doi = {10.1109/ASE.2019.00161},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {1277–1279},
numpages = {3},
keywords = {crowdsourced testing, mobile app testing, bug report generation},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3307630.3342705,
author = {Krieter, Sebastian},
title = {Enabling Efficient Automated Configuration Generation and Management},
year = {2019},
isbn = {9781450366687},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3307630.3342705},
doi = {10.1145/3307630.3342705},
booktitle = {Proceedings of the 23rd International Systems and Software Product Line Conference - Volume B},
pages = {215–221},
numpages = {7},
keywords = {configurable system, uniform random sampling, decision propagation, t-wise sampling, software product lines},
location = {Paris, France},
series = {SPLC ’19}
}
  
@inproceedings{10.1145/2915970.2916006,
author = {Wohlin, Claes},
title = {Second-Generation Systematic Literature Studies Using Snowballing},
year = {2016},
isbn = {9781450336918},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2915970.2916006},
doi = {10.1145/2915970.2916006},
booktitle = {Proceedings of the 20th International Conference on Evaluation and Assessment in Software Engineering},
articleno = {15},
numpages = {6},
keywords = {empirical research methods, systematic literature reviews, snowballing},
location = {Limerick, Ireland},
series = {EASE ’16}
}
  
@inproceedings{10.1145/2950290.2983934,
author = {Wang, Yuepeng and Feng, Yu and Martins, Ruben and Kaushik, Arati and Dillig, Isil and Reiss, Steven P.},
title = {Hunter: Next-Generation Code Reuse for Java},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2983934},
doi = {10.1145/2950290.2983934},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {1028–1032},
numpages = {5},
keywords = {program synthesis, code adaptation, code reuse},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1109/SBST.2019.000-1,
author = {Gay, Gregory},
title = {One-Size-Fits-None? Improving Test Generation Using Context-Optimized Fitness Functions},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/SBST.2019.000-1},
doi = {10.1109/SBST.2019.000-1},
booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
pages = {3–4},
numpages = {2},
keywords = {automated test generation, search-based software engineering, search-based software testing},
location = {Montreal, Quebec, Canada},
series = {SBST ’19}
}
  
@inproceedings{10.1145/2896941.2896953,
author = {Klepper, Sebastian and Krusche, Stephan and Bruegge, Bernd},
title = {Semi-Automatic Generation of Audience-Specific Release Notes},
year = {2016},
isbn = {9781450341578},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2896941.2896953},
doi = {10.1145/2896941.2896953},
booktitle = {Proceedings of the International Workshop on Continuous Software Evolution and Delivery},
pages = {19–22},
numpages = {4},
keywords = {release management, automated workflows, continuous delivery, agile development},
location = {Austin, Texas},
series = {CSED ’16}
}
  
@inproceedings{10.5555/2819009.2819147,
author = {Tanno, Haruto and Zhang, Xiaojing and Hoshino, Takashi and Sen, Koushik},
title = {TesMa and CATG: Automated Test Generation Tools for Models of Enterprise Applications},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 2},
pages = {717–720},
numpages = {4},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1145/3106237.3106253,
author = {Long, Fan and Amidon, Peter and Rinard, Martin},
title = {Automatic Inference of Code Transforms for Patch Generation},
year = {2017},
isbn = {9781450351058},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3106237.3106253},
doi = {10.1145/3106237.3106253},
booktitle = {Proceedings of the 2017 11th Joint Meeting on Foundations of Software Engineering},
pages = {727–739},
numpages = {13},
keywords = {Search space inference, Code transform, Patch Generation},
location = {Paderborn, Germany},
series = {ESEC/FSE 2017}
}
  
@inproceedings{10.5555/2818754.2818855,
author = {Kusano, Markus and Chattopadhyay, Arijit and Wang, Chao},
title = {Dynamic Generation of Likely Invariants for Multithreaded Programs},
year = {2015},
isbn = {9781479919345},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 1},
pages = {835–846},
numpages = {12},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1145/2837476.2837480,
author = {Carril, Luis M. and Tichy, Walter F.},
title = {Interleaving Generation for Data Race and Deadlock Reproduction},
year = {2015},
isbn = {9781450339100},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2837476.2837480},
doi = {10.1145/2837476.2837480},
booktitle = {Proceedings of the 2nd International Workshop on Software Engineering for Parallel Systems},
pages = {26–34},
numpages = {9},
keywords = {deadlock, concurrent programs, Data race, replay, de- bug, CSP},
location = {Pittsburgh, PA, USA},
series = {SEPS 2015}
}
  
@inproceedings{10.1145/2764967.2771928,
author = {Peemen, Maurice and Pramadi, Wisnu and Mesman, Bart and Corporaal, Henk},
title = {VLIW Code Generation for a Convolutional Network Accelerator},
year = {2015},
isbn = {9781450335935},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2764967.2771928},
doi = {10.1145/2764967.2771928},
booktitle = {Proceedings of the 18th International Workshop on Software and Compilers for Embedded Systems},
pages = {117–120},
numpages = {4},
keywords = {Code Generation, Compilation, Convolutional Networks, VLIW, Software Pipelining},
location = {Sankt Goar, Germany},
series = {SCOPES ’15}
}
  
@inproceedings{10.1145/3323439.3323990,
author = {Vadivel, Kanishkan and Jordans, Roel and Stujik, Sander and Corporaal, Henk and J\"{a}\"{a}skel\"{a}inen, Pekka and Kultala, Heikki},
title = {Towards Efficient Code Generation for Exposed Datapath Architectures},
year = {2019},
isbn = {9781450367622},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3323439.3323990},
doi = {10.1145/3323439.3323990},
booktitle = {Proceedings of the 22nd International Workshop on Software and Compilers for Embedded Systems},
pages = {86–89},
numpages = {4},
keywords = {code generation, energy efficiency, TTA, CGRA, reconfigurable architectures, scheduling},
location = {Sankt Goar, Germany},
series = {SCOPES ’19}
}
  
@inproceedings{10.1145/3380625.3380649,
author = {Zhao, Fengrong and Zhao, Junqi and Bai, Yang},
title = {A Survey of Automatic Generation of Code Comments},
year = {2020},
isbn = {9781450376419},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3380625.3380649},
doi = {10.1145/3380625.3380649},
booktitle = {Proceedings of the 2020 4th International Conference on Management Engineering, Software Engineering and Service Sciences},
pages = {21–25},
numpages = {5},
keywords = {Code Comments, Comments tool, Automatic Generation, Comments method},
location = {Wuhan, China},
series = {ICMSS 2020}
}
  
@inproceedings{10.1145/3141865.3142466,
author = {Motta, Paulo},
title = {Declaring Lua Data Types for GPU Code Generation},
year = {2017},
isbn = {9781450355179},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3141865.3142466},
doi = {10.1145/3141865.3142466},
booktitle = {Proceedings of the 4th ACM SIGPLAN International Workshop on Software Engineering for Parallel Systems},
pages = {44–45},
numpages = {2},
keywords = {Interpreted Language Data Types, GPU, Lua, Code Generation},
location = {Vancouver, BC, Canada},
series = {SEPS 2017}
}
  
@inproceedings{10.1109/ASE.2015.61,
author = {Lin, Jinkun and Luo, Chuan and Cai, Shaowei and Su, Kaile and Hao, Dan and Zhang, Lu},
title = {TCA: An Efficient Two-Mode Meta-Heuristic Algorithm for Combinatorial Test Generation},
year = {2015},
isbn = {9781509000241},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2015.61},
doi = {10.1109/ASE.2015.61},
booktitle = {Proceedings of the 30th IEEE/ACM International Conference on Automated Software Engineering},
pages = {494–505},
numpages = {12},
location = {Lincoln, Nebraska},
series = {ASE ’15}
}
  
@inproceedings{10.1145/3307630.3342411,
author = {Meixner, Kristof and Rabiser, Rick and Biffl, Stefan},
title = {Towards Modeling Variability of Products, Processes and Resources in Cyber-Physical Production Systems Engineering},
year = {2019},
isbn = {9781450366687},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3307630.3342411},
doi = {10.1145/3307630.3342411},
booktitle = {Proceedings of the 23rd International Systems and Software Product Line Conference - Volume B},
pages = {49–56},
numpages = {8},
keywords = {variability modelling, product-process-resource, cyber-physical production system},
location = {Paris, France},
series = {SPLC ’19}
}
  
@inproceedings{10.1109/ASE.2019.00162,
author = {Jiang, Shuyao},
title = {Boosting Neural Commit Message Generation with Code Semantic Analysis},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00162},
doi = {10.1109/ASE.2019.00162},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {1280–1282},
numpages = {3},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/2950290.2950346,
author = {Ghassabani, Elaheh and Gacek, Andrew and Whalen, Michael W.},
title = {Efficient Generation of Inductive Validity Cores for Safety Properties},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2950346},
doi = {10.1145/2950290.2950346},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {314–325},
numpages = {12},
keywords = {k-Induction, IC3/PDR, Traceability, Requirements Completeness},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@inproceedings{10.1145/3194718.3194719,
author = {Gay, Gregory},
title = {To Call, or Not to Call: Contrasting Direct and Indirect Branch Coverage in Test Generation},
year = {2018},
isbn = {9781450357418},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3194718.3194719},
doi = {10.1145/3194718.3194719},
booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
pages = {43–50},
numpages = {8},
keywords = {adequacy criteria, automated test generation, branch coverage},
location = {Gothenburg, Sweden},
series = {SBST ’18}
}
  
@inproceedings{10.5555/2821339.2821351,
author = {Leotta, Maurizio and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
title = {Meta-Heuristic Generation of Robust XPath Locators for Web Testing},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the Eighth International Workshop on Search-Based Software Testing},
pages = {36–39},
numpages = {4},
keywords = {fragile test, web element locators, XPath locators robustness, DOM-based locators, web testing},
location = {Florence, Italy},
series = {SBST ’15}
}
  
@inproceedings{10.1145/3340436.3342728,
author = {Ribaudo, Marina and Valenza, Andrea},
title = {Semi-Automatic Generation of Cybersecurity Exercises: A Preliminary Proposal},
year = {2019},
isbn = {9781450368537},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3340436.3342728},
doi = {10.1145/3340436.3342728},
booktitle = {Proceedings of the 2nd ACM SIGSOFT International Workshop on Ensemble-Based Software Engineering for Modern Computing Platforms},
pages = {16–21},
numpages = {6},
keywords = {injection flaws, cybersecurity training, flow-based programming},
location = {Tallinn, Estonia},
series = {EnSEmble 2019}
}
  
@inproceedings{10.1145/3328833.3328873,
author = {Awad, Ahmed and Nagaty, Khaled},
title = {Commit Message Generation from Code Differences Using Hidden Markov Models},
year = {2019},
isbn = {9781450361057},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3328833.3328873},
doi = {10.1145/3328833.3328873},
booktitle = {Proceedings of the 2019 8th International Conference on Software and Information Engineering},
pages = {96–99},
numpages = {4},
keywords = {Neural machine translation, Commit Message Generation, Hidden Markov Models},
location = {Cairo, Egypt},
series = {ICSIE ’19}
}
  
@inproceedings{10.1145/3183440.3195002,
author = {Rauf, Affan and Nawaz, Muhammad and Siddiqui, Junaid Haroon},
title = {Efficient Iterative Deepening for Bounded Exhaustive Generation of Complex Structures},
year = {2018},
isbn = {9781450356633},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3183440.3195002},
doi = {10.1145/3183440.3195002},
booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
pages = {346–347},
numpages = {2},
keywords = {bounded exhaustive testing, complex structures, automated test generation, iterative deepening, korat, incremental test generation},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/3106237.3106286,
author = {Garcia, Joshua and Hammad, Mahmoud and Ghorbani, Negar and Malek, Sam},
title = {Automatic Generation of Inter-Component Communication Exploits for Android Applications},
year = {2017},
isbn = {9781450351058},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3106237.3106286},
doi = {10.1145/3106237.3106286},
booktitle = {Proceedings of the 2017 11th Joint Meeting on Foundations of Software Engineering},
pages = {661–671},
numpages = {11},
keywords = {Android, exploit, test generation, vulnerability, test oracle},
location = {Paderborn, Germany},
series = {ESEC/FSE 2017}
}
  
@inproceedings{10.1145/2906363.2906365,
author = {Schmidt, Tim and Liu, Guantao and D\"{o}mer, Rainer},
title = {Automatic Generation of Thread Communication Graphs from SystemC Source Code},
year = {2016},
isbn = {9781450343206},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2906363.2906365},
doi = {10.1145/2906363.2906365},
booktitle = {Proceedings of the 19th International Workshop on Software and Compilers for Embedded Systems},
pages = {108–115},
numpages = {8},
location = {Sankt Goar, Germany},
series = {SCOPES ’16}
}
  
@inproceedings{10.5555/3242181.3242263,
author = {Laurito, Andr\'{e}s and Bonaventura, Mat\'{\i}as and Astigarraga, Mikel Eukeni Pozo and Castro, Rodrigo},
title = {Topogen: A Network Topology Generation Architecture with Application to Automating Simulations of Software Defined Networks},
year = {2017},
isbn = {9781538634271},
publisher = {IEEE Press},
booktitle = {Proceedings of the 2017 Winter Simulation Conference},
articleno = {77},
numpages = {12},
location = {Las Vegas, Nevada},
series = {WSC ’17}
}
  
@inproceedings{10.1145/3340481.3342736,
author = {Rusthollkarhu, Sami and Aarikka-Stenroos, Leena},
title = {The Effects of AI-Human-Interaction to Value Creation in Multi-Actor Systems: How AI Shapes Digital B2B Sales},
year = {2019},
isbn = {9781450368544},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3340481.3342736},
doi = {10.1145/3340481.3342736},
booktitle = {Proceedings of the 2nd ACM SIGSOFT International Workshop on Software-Intensive Business: Start-Ups, Platforms, and Ecosystems},
pages = {37–41},
numpages = {5},
keywords = {value creation, selling, multi-actor business processes, ecosystems, platform economy, Artificial intelligence, sales},
location = {Tallinn, Estonia},
series = {IWSiB 2019}
}
  

@article{10.1145/3360984,
author = {Lindquist, Neil},
title = {Replicated Computational Results (RCR) Report for “Code Generation for Generally Mapped Finite Elements”},
year = {2019},
issue_date = {December 2019},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {45},
number = {4},
issn = {0098-3500},
url = {https://doi.org/10.1145/3360984},
doi = {10.1145/3360984},
journal = {ACM Trans. Math. Softw.},
month = dec,
articleno = {42},
numpages = {7},
keywords = {Finite element, partial differential equations, replicated computational results}
}
  
@inproceedings{10.1145/3238147.3240484,
author = {Gharibi, Gharib and Tripathi, Rashmi and Lee, Yugyung},
title = {Code2graph: Automatic Generation of Static Call Graphs for Python Source Code},
year = {2018},
isbn = {9781450359375},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3238147.3240484},
doi = {10.1145/3238147.3240484},
booktitle = {Proceedings of the 33rd ACM/IEEE International Conference on Automated Software Engineering},
pages = {880–883},
numpages = {4},
keywords = {Python, Static code analysis, call graph construction},
location = {Montpellier, France},
series = {ASE 2018}
}
  
@inproceedings{10.1145/2970276.2970346,
author = {Rodriguez-Cancio, Marcelino and Combemale, Benoit and Baudry, Benoit},
title = {Automatic Microbenchmark Generation to Prevent Dead Code Elimination and Constant Folding},
year = {2016},
isbn = {9781450338455},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2970276.2970346},
doi = {10.1145/2970276.2970346},
booktitle = {Proceedings of the 31st IEEE/ACM International Conference on Automated Software Engineering},
pages = {132–143},
numpages = {12},
keywords = {text tagging, microbencharking, Performace evaluation},
location = {Singapore, Singapore},
series = {ASE 2016}
}
  
@inproceedings{10.1145/3357766.3359542,
author = {Raselimo, Moeketsi and Taljaard, Jan and Fischer, Bernd},
title = {Breaking Parsers: Mutation-Based Generation of Programs with Guaranteed Syntax Errors},
year = {2019},
isbn = {9781450369817},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3357766.3359542},
doi = {10.1145/3357766.3359542},
booktitle = {Proceedings of the 12th ACM SIGPLAN International Conference on Software Language Engineering},
pages = {83–87},
numpages = {5},
keywords = {Mutation testing},
location = {Athens, Greece},
series = {SLE 2019}
}
  
@inproceedings{10.1145/3238147.3238190,
author = {Liu, Zhongxin and Xia, Xin and Hassan, Ahmed E. and Lo, David and Xing, Zhenchang and Wang, Xinyu},
title = {Neural-Machine-Translation-Based Commit Message Generation: How Far Are We?},
year = {2018},
isbn = {9781450359375},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3238147.3238190},
doi = {10.1145/3238147.3238190},
booktitle = {Proceedings of the 33rd ACM/IEEE International Conference on Automated Software Engineering},
pages = {373–384},
numpages = {12},
keywords = {Nearest neighbor algorithm, Commit message generation, Neural machine translation},
location = {Montpellier, France},
series = {ASE 2018}
}
  
@inproceedings{10.1145/2993369.2993403,
author = {Arnaud, Adrien and Christophe, Julien and Gouiffes, Mich\`{e}le and Ammi, Mehdi},
title = {3D Reconstruction of Indoor Building Environments with New Generation of Tablets},
year = {2016},
isbn = {9781450344913},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2993369.2993403},
doi = {10.1145/2993369.2993403},
booktitle = {Proceedings of the 22nd ACM Conference on Virtual Reality Software and Technology},
pages = {187–190},
numpages = {4},
keywords = {mobile devices, 3D edition, visualization, 3D indoor reconstruction},
location = {Munich, Germany},
series = {VRST ’16}
}
  
@inproceedings{10.1145/3293882.3330566,
author = {Gambi, Alessio and Mueller, Marc and Fraser, Gordon},
title = {Automatically Testing Self-Driving Cars with Search-Based Procedural Content Generation},
year = {2019},
isbn = {9781450362245},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3293882.3330566},
doi = {10.1145/3293882.3330566},
booktitle = {Proceedings of the 28th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {318–328},
numpages = {11},
keywords = {automatic test generation, procedural content generation, search-based testing, self-driving cars},
location = {Beijing, China},
series = {ISSTA 2019}
}
  
@inproceedings{10.1145/3180155.3180186,
author = {Semer\'{a}th, Oszk\'{a}r and Nagy, Andr\'{a}s Szabolcs and Varr\'{o}, D\'{a}niel},
title = {A Graph Solver for the Automated Generation of Consistent Domain-Specific Models},
year = {2018},
isbn = {9781450356381},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3180155.3180186},
doi = {10.1145/3180155.3180186},
booktitle = {Proceedings of the 40th International Conference on Software Engineering},
pages = {969–980},
numpages = {12},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1109/ICSE-Companion.2019.00034,
author = {Semer\'{a}th, Oszk\'{a}r and Babikian, Aren A. and Pilarski, Sebastian and Varr\'{o}, D\'{a}niel},
title = {Viatra Solver: A Framework for the Automated Generation of Consistent Domain-Specific Models},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-Companion.2019.00034},
doi = {10.1109/ICSE-Companion.2019.00034},
booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
pages = {43–46},
numpages = {4},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.1145/2950290.2983965,
author = {Nandi, Chandrakana},
title = {Automatic Trigger Generation for End User Written Rules for Home Automation},
year = {2016},
isbn = {9781450342186},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2950290.2983965},
doi = {10.1145/2950290.2983965},
booktitle = {Proceedings of the 2016 24th ACM SIGSOFT International Symposium on Foundations of Software Engineering},
pages = {1109–1111},
numpages = {3},
keywords = {Smart homes, Trigger action programs, Security, Static analysis},
location = {Seattle, WA, USA},
series = {FSE 2016}
}
  
@article{10.1145/3321515,
author = {Lee, Christopher T. and Moody, John B. and Amaro, Rommie E. and Mccammon, J. Andrew and Holst, Michael J.},
title = {The Implementation of the Colored Abstract Simplicial Complex and Its Application to Mesh Generation},
year = {2019},
issue_date = {August 2019},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {45},
number = {3},
issn = {0098-3500},
url = {https://doi.org/10.1145/3321515},
doi = {10.1145/3321515},
journal = {ACM Trans. Math. Softw.},
month = aug,
articleno = {28},
numpages = {20},
keywords = {mesh generation, Abstract simplicial complexes, molecular modeling, C++ library, variadic templates, mesh decimation}
}
  
@inproceedings{10.1145/2993412.3003392,
author = {Boss, Birgit and Tischer, Christian and Krishnan, Sreejith and Nutakki, Arun and Gopinath, Vinod},
title = {Setting up Architectural SW Health Builds in a New Product Line Generation},
year = {2016},
isbn = {9781450347815},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2993412.3003392},
doi = {10.1145/2993412.3003392},
booktitle = {Proccedings of the 10th European Conference on Software Architecture Workshops},
articleno = {16},
numpages = {7},
keywords = {embedded software, product line development, software architecture, technical debt, software erosion, architectural checks, architectural technical debt},
location = {Copenhagen, Denmark},
series = {ECSAW ’16}
}
  
@inproceedings{10.1109/ASE.2019.00148,
author = {Kolthoff, Kristian},
title = {Automatic Generation of Graphical User Interface Prototypes from Unrestricted Natural Language Requirements},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00148},
doi = {10.1109/ASE.2019.00148},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {1234–1237},
numpages = {4},
keywords = {graphical user interface prototyping, automatic GUI generation, intelligent interaction for automatic GUI Prototyping, processing natural language requirements},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3378936.3378981,
author = {Ding, Jianwei and Guo, Xiaoyu and Chen, Zhouguo},
title = {Big Data Analyses of ZeroNet Sites for Exploring the New Generation DarkWeb},
year = {2020},
isbn = {9781450376907},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3378936.3378981},
doi = {10.1145/3378936.3378981},
booktitle = {Proceedings of the 3rd International Conference on Software Engineering and Information Management},
pages = {46–52},
numpages = {7},
keywords = {ZeroNet, Multi-categarization labels, Dark web conent analysis},
location = {Sydney, NSW, Australia},
series = {ICSIM ’20}
}
  
@inproceedings{10.1145/3136014.3136021,
author = {Luhunu, Lechanceux and Syriani, Eugene},
title = {Comparison of the Expressiveness and Performance of Template-Based Code Generation Tools},
year = {2017},
isbn = {9781450355254},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3136014.3136021},
doi = {10.1145/3136014.3136021},
booktitle = {Proceedings of the 10th ACM SIGPLAN International Conference on Software Language Engineering},
pages = {206–216},
numpages = {11},
keywords = {metamodel pattern, code generation, empirical evaluation},
location = {Vancouver, BC, Canada},
series = {SLE 2017}
}
  
@inproceedings{10.1145/3374549.3374574,
author = {Thawanthaleunglit, Nutthawut and Sripanidkulchai, Kunwadee},
title = {Sweeper: Automated Data Quality Processing and Model Generation for Data Classification},
year = {2019},
isbn = {9781450376495},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3374549.3374574},
doi = {10.1145/3374549.3374574},
booktitle = {Proceedings of the 2019 3rd International Conference on Software and E-Business},
pages = {17–23},
numpages = {7},
keywords = {Data preprocessing, Data quality, Machine learning},
location = {Tokyo, Japan},
series = {ICSEB 2019}
}
  
@inproceedings{10.1145/2884781.2884872,
author = {Long, Fan and Rinard, Martin},
title = {An Analysis of the Search Spaces for Generate and Validate Patch Generation Systems},
year = {2016},
isbn = {9781450339001},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2884781.2884872},
doi = {10.1145/2884781.2884872},
booktitle = {Proceedings of the 38th International Conference on Software Engineering},
pages = {702–713},
numpages = {12},
keywords = {search space, patch generation, program repair},
location = {Austin, Texas},
series = {ICSE ’16}
}
  
@inproceedings{10.5555/3291291.3291351,
author = {ho, Ivy and Tang, JJ and Lee, Jisoo and Jafarian, Amirali and El-koreh, Peter and Admikew, Biniam and Hua, Wendy and Abdelgadir, Nora},
title = {Build Better APIs with the next Generation of API Testing and Monitoring},
year = {2018},
publisher = {IBM Corp.},
address = {USA},
booktitle = {Proceedings of the 28th Annual International Conference on Computer Science and Software Engineering},
pages = {383},
numpages = {1},
location = {Markham, Ontario, Canada},
series = {CASCON ’18}
}
  
@inproceedings{10.1145/3194104.3194108,
author = {Blersch, Martin and Landh\"{a}u\ss{}er, Mathias and Mayer, Thomas},
title = {Semi-Automatic Generation of Active Ontologies from Web Forms for Intelligent Assistants},
year = {2018},
isbn = {9781450357234},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3194104.3194108},
doi = {10.1145/3194104.3194108},
booktitle = {Proceedings of the 6th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
pages = {28–34},
numpages = {7},
location = {Gothenburg, Sweden},
series = {RAISE ’18}
}
  
@inproceedings{10.1109/ICSE.2017.32,
author = {Choudhary, Ankit and Lu, Shan and Pradel, Michael},
title = {Efficient Detection of Thread Safety Violations via Coverage-Guided Generation of Concurrent Tests},
year = {2017},
isbn = {9781538638682},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE.2017.32},
doi = {10.1109/ICSE.2017.32},
booktitle = {Proceedings of the 39th International Conference on Software Engineering},
pages = {266–277},
numpages = {12},
keywords = {coverage, test generation, concurrency},
location = {Buenos Aires, Argentina},
series = {ICSE ’17}
}
  
@inproceedings{10.1145/3305160.3305185,
author = {Caroro, Roseclaremath A. and Sison, Ariel M. and Medina, Ruji P.},
title = {Modified Anti-Monotone Support Pruning on FP Tree for Improved Frequent Pattern Generation},
year = {2019},
isbn = {9781450366427},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3305160.3305185},
doi = {10.1145/3305160.3305185},
booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
pages = {138–142},
numpages = {5},
keywords = {minimum support, FP-Growth, interestingness, anti-monotone support pruning, frequent pattern},
location = {Bali, Indonesia},
series = {ICSIM 2019}
}
  
@inproceedings{10.1145/3340435.3342720,
author = {Kylvaja, Mikko and Kumpulainen, Pekka and Konu, Anne},
title = {Application of Data Clustering for Automated Feedback Generation about Student Well-Being},
year = {2019},
isbn = {9781450368520},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3340435.3342720},
doi = {10.1145/3340435.3342720},
booktitle = {Proceedings of the 1st ACM SIGSOFT International Workshop on Education through Advanced Software Engineering and Artificial Intelligence},
pages = {21–26},
numpages = {6},
keywords = {Clustering, Well-being, Feedback, Design Science, Application, Hierarchical clustering, Automation, Student},
location = {Tallinn, Estonia},
series = {EASEAI 2019}
}
  
@inproceedings{10.1145/2931037.2931053,
author = {Ermuth, Markus and Pradel, Michael},
title = {Monkey See, Monkey Do: Effective Generation of GUI Tests with Inferred Macro Events},
year = {2016},
isbn = {9781450343909},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2931037.2931053},
doi = {10.1145/2931037.2931053},
booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
pages = {82–93},
numpages = {12},
keywords = {test generation, web applications, GUI testing, JavaScript},
location = {Saarbr\"{u}cken, Germany},
series = {ISSTA 2016}
}
  
@inproceedings{10.1145/3135932.3135939,
author = {Gascon-Samson, Julien and Rafiuzzaman, Mohammad and Pattabiraman, Karthik},
title = {SmartJS: Dynamic and Self-Adaptable Runtime Middleware for next-Generation IoT Systems},
year = {2017},
isbn = {9781450355148},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3135932.3135939},
doi = {10.1145/3135932.3135939},
booktitle = {Proceedings Companion of the 2017 ACM SIGPLAN International Conference on Systems, Programming, Languages, and Applications: Software for Humanity},
pages = {51–52},
numpages = {2},
keywords = {Internet of Things, IoT, Javascript, Scheduling, Security, Dependability, Code Migration},
location = {Vancouver, BC, Canada},
series = {SPLASH Companion 2017}
}
  
@inproceedings{10.1145/3128473.3128479,
author = {Lima, Jackson A. Prado and Vergilio, Silvia R.},
title = {A Multi-Objective Optimization Approach for Selection of Second Order Mutant Generation Strategies},
year = {2017},
isbn = {9781450353021},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3128473.3128479},
doi = {10.1145/3128473.3128479},
booktitle = {Proceedings of the 2nd Brazilian Symposium on Systematic and Automated Software Testing},
articleno = {6},
numpages = {10},
keywords = {Multi-objective optimization, Higher-Order Mutation, Mutation Testing},
location = {Fortaleza, Brazil},
series = {SAST}
}
  
@inproceedings{10.1145/2984511.2984525,
author = {Taranta, Eugene M. and Maghoumi, Mehran and Pittman, Corey R. and LaViola, Joseph J.},
title = {A Rapid Prototyping Approach to Synthetic Data Generation for Improved 2D Gesture Recognition},
year = {2016},
isbn = {9781450341899},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2984511.2984525},
doi = {10.1145/2984511.2984525},
booktitle = {Proceedings of the 29th Annual Symposium on User Interface Software and Technology},
pages = {873–885},
numpages = {13},
keywords = {stochastic resampling, gesture path, gesture recognition, synthetic gestures, rapid prototyping},
location = {Tokyo, Japan},
series = {UIST ’16}
}
  
@inproceedings{10.5555/2886444.2886503,
author = {de Souza, Elton},
title = {Developing next Generation Analytics Applications on LinuxOne End-to-End Architecture and Implementation},
year = {2015},
publisher = {IBM Corp.},
address = {USA},
booktitle = {Proceedings of the 25th Annual International Conference on Computer Science and Software Engineering},
pages = {299–300},
numpages = {2},
location = {Markham, Canada},
series = {CASCON ’15}
}
  
@inproceedings{10.1145/2771783.2771791,
author = {Qi, Zichao and Long, Fan and Achour, Sara and Rinard, Martin},
title = {An Analysis of Patch Plausibility and Correctness for Generate-and-Validate Patch Generation Systems},
year = {2015},
isbn = {9781450336208},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2771783.2771791},
doi = {10.1145/2771783.2771791},
booktitle = {Proceedings of the 2015 International Symposium on Software Testing and Analysis},
pages = {24–36},
numpages = {13},
keywords = {Automatic Repair, Patch Analysis, Function Elimination},
location = {Baltimore, MD, USA},
series = {ISSTA 2015}
}
  
@inproceedings{10.1145/3056662.3056681,
author = {Jayanetti, J. A. A. M and Meedeniya, D. A. and Dilini, M. D. N. and Wickramapala, M. H. and Madushanka, J. H.},
title = {Enhanced Land Cover and Land Use Information Generation from Satellite Imagery and Foursquare Data},
year = {2017},
isbn = {9781450348577},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3056662.3056681},
doi = {10.1145/3056662.3056681},
booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
pages = {149–153},
numpages = {5},
keywords = {land cover/land use classification, volunteered geographic information, heterogeneous data sources},
location = {Bangkok, Thailand},
series = {ICSCA ’17}
}
  
@inproceedings{10.1145/3374549.3374560,
author = {Wongsalam, Suroyya and Senivongse, Twittie},
title = {Visual Design and Code Generation of User Interface Based on Responsive Web Design Approach},
year = {2019},
isbn = {9781450376495},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3374549.3374560},
doi = {10.1145/3374549.3374560},
booktitle = {Proceedings of the 2019 3rd International Conference on Software and E-Business},
pages = {51–59},
numpages = {9},
keywords = {Visual Design, Responsive Web Design, Code Generation, Front-End},
location = {Tokyo, Japan},
series = {ICSEB 2019}
}
  
@inproceedings{10.1145/3233027.3233031,
author = {Kaindl, Hermann and Kramer, Stefan and Hoch, Ralph},
title = {An Inductive Learning Perspective on Automated Generation of Feature Models from given Product Specifications},
year = {2018},
isbn = {9781450364645},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3233027.3233031},
doi = {10.1145/3233027.3233031},
booktitle = {Proceedings of the 22nd International Systems and Software Product Line Conference - Volume 1},
pages = {25–30},
numpages = {6},
keywords = {generating feature models, inductive generalization from examples, machine learning},
location = {Gothenburg, Sweden},
series = {SPLC ’18}
}
  
@article{10.1145/3340545,
author = {Bernaschina, Carlo and Falzone, Emanuele and Fraternali, Piero and Gonzalez, Sergio Luis Herrera},
title = {The Virtual Developer: Integrating Code Generation and Manual Development with Conflict Resolution},
year = {2019},
issue_date = {October 2019},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {28},
number = {4},
issn = {1049-331X},
url = {https://doi.org/10.1145/3340545},
doi = {10.1145/3340545},
journal = {ACM Trans. Softw. Eng. Methodol.},
month = sep,
articleno = {20},
numpages = {38},
keywords = {agile development, Model driven development, code generation}
}
  
@inproceedings{10.1109/ICSE-C.2017.168,
author = {Hili, Nicolas and Dingel, Juergen and Beaulieu, Alain},
title = {Modelling and Code Generation for Real-Time Embedded Systems with UML-RT and Papyrus-RT},
year = {2017},
isbn = {9781538615898},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE-C.2017.168},
doi = {10.1109/ICSE-C.2017.168},
booktitle = {Proceedings of the 39th International Conference on Software Engineering Companion},
pages = {509–510},
numpages = {2},
location = {Buenos Aires, Argentina},
series = {ICSE-C ’17}
}
  
@inproceedings{10.5555/2819009.2819138,
author = {W\"{u}est, Dustin and Seyff, Norbert and Glinz, Martin},
title = {FlexiSketch Team: Collaborative Sketching and Notation Creation on the Fly},
year = {2015},
publisher = {IEEE Press},
booktitle = {Proceedings of the 37th International Conference on Software Engineering - Volume 2},
pages = {685–688},
numpages = {4},
location = {Florence, Italy},
series = {ICSE ’15}
}
  
@inproceedings{10.1145/3092703.3098231,
author = {Nurmuradov, Dmitry and Bryce, Renee},
title = {Caret-HM: Recording and Replaying Android User Sessions with Heat Map Generation Using UI State Clustering},
year = {2017},
isbn = {9781450350761},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3092703.3098231},
doi = {10.1145/3092703.3098231},
booktitle = {Proceedings of the 26th ACM SIGSOFT International Symposium on Software Testing and Analysis},
pages = {400–403},
numpages = {4},
keywords = {Mobile, Android, User Sessions, Web-based Android Emulator, Heat Map},
location = {Santa Barbara, CA, USA},
series = {ISSTA 2017}
}
  
@inproceedings{10.5555/3049877.3049899,
author = {Altamimi, Taghreed and Zargari, Mana Hassanzadeh and Petriu, Dorina C.},
title = {Performance Analysis Roundtrip: Automatic Generation of Performance Models and Results Feedback Using Cross-Model Trace Links},
year = {2016},
publisher = {IBM Corp.},
address = {USA},
booktitle = {Proceedings of the 26th Annual International Conference on Computer Science and Software Engineering},
pages = {208–217},
numpages = {10},
keywords = {performance analysis, trace links, UML, LQN, epsilon, MARTE, model transformation},
location = {Toronto, Ontario, Canada},
series = {CASCON ’16}
}
  
@inproceedings{10.1145/3185089.3185097,
author = {Wang, Yinghui and Wang, Bo and Hou, Yuexian and Song, Dawei},
title = {Automatic Update of Ontology Concept Hierarchy with New Entity Insertion and New Concept Generation Based on Semantic Measurement},
year = {2018},
isbn = {9781450354141},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3185089.3185097},
doi = {10.1145/3185089.3185097},
booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
pages = {274–278},
numpages = {5},
keywords = {New Concept Generation, Ontology, Concept Hierarchy, Entity Insertion, Structure-Content Similarity},
location = {Kuantan, Malaysia},
series = {ICSCA 2018}
}
  
@inproceedings{10.5555/2886444.2886456,
author = {Chen, Changbo and Chen, Xiaohui and Keita, Abdoul-Kader and Maza, Marc Moreno and Xie, Ning},
title = {MetaFork: A Compilation Framework for Concurrency Models Targeting Hardware Accelerators and Its Application to the Generation of Parametric CUDA Kernels},
year = {2015},
publisher = {IBM Corp.},
address = {USA},
booktitle = {Proceedings of the 25th Annual International Conference on Computer Science and Software Engineering},
pages = {70–79},
numpages = {10},
location = {Markham, Canada},
series = {CASCON ’15}
}
  
@inproceedings{10.1145/2791060.2791066,
author = {Dhungana, Deepak and Falkner, Andreas and Haselb\"{o}ck, Alois and Schreiner, Herwig},
title = {Smart Factory Product Lines: A Configuration Perspective on Smart Production Ecosystems},
year = {2015},
isbn = {9781450336130},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2791060.2791066},
doi = {10.1145/2791060.2791066},
booktitle = {Proceedings of the 19th International Conference on Software Product Line},
pages = {201–210},
numpages = {10},
keywords = {smart factory, product and production configuration, smart product, product line of factories, smart production},
location = {Nashville, Tennessee},
series = {SPLC ’15}
}
  
@inproceedings{10.1145/3125502.3125533,
author = {Iranfar, Arman and Zapater, Marina and Atienza, David},
title = {A Machine Learning-Based Approach for Power and Thermal Management of next-Generation Video Coding on MPSoCs: Work-in-Progress},
year = {2017},
isbn = {9781450351850},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3125502.3125533},
doi = {10.1145/3125502.3125533},
booktitle = {Proceedings of the Twelfth IEEE/ACM/IFIP International Conference on Hardware/Software Codesign and System Synthesis Companion},
articleno = {14},
numpages = {2},
keywords = {MPSoC, machine learning, HEVC, power/thermal management},
location = {Seoul, Republic of Korea},
series = {CODES ’17}
}
  
@inproceedings{10.1145/3139131.3139152,
author = {Moulec, Gwendal Le and Argelaguet, Ferran and Gouranton, Val\'{e}rie and Blouin, Arnaud and Arnaldi, Bruno},
title = {Agent: Automatic Generation of Experimental Protocol Runtime},
year = {2017},
isbn = {9781450355483},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3139131.3139152},
doi = {10.1145/3139131.3139152},
booktitle = {Proceedings of the 23rd ACM Symposium on Virtual Reality Software and Technology},
articleno = {10},
numpages = {10},
keywords = {domain-specific language, reusability, automatic generation of experiments},
location = {Gothenburg, Sweden},
series = {VRST ’17}
}
  
@article{10.1145/3011286.3011298,
author = {Mues, Malte and Howar, Falk and Luckow, Kasper and Kahsai, Temesghen and Rakamari\'{c}, Zvonimir},
title = {Releasing the PSYCO: Using Symbolic Search in Interface Generation for Java},
year = {2017},
issue_date = {November 2016},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {41},
number = {6},
issn = {0163-5948},
url = {https://doi.org/10.1145/3011286.3011298},
doi = {10.1145/3011286.3011298},
journal = {SIGSOFT Softw. Eng. Notes},
month = jan,
pages = {1–5},
numpages = {5},
keywords = {Symbolic Search, Symbolic Execution, Model Generation, Active Learning}
}
  
@inproceedings{10.1109/ASE.2019.00152,
author = {Wei, Bolin},
title = {Retrieve and Refine: Exemplar-Based Neural Comment Generation},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00152},
doi = {10.1109/ASE.2019.00152},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {1250–1252},
numpages = {3},
keywords = {program comprehension, comment generation, deep learning},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1109/ICSE.2019.00070,
author = {Chen, Sen and Fan, Lingling and Chen, Chunyang and Su, Ting and Li, Wenhe and Liu, Yang and Xu, Lihua},
title = {StoryDroid: Automated Generation of Storyboard for Android Apps},
year = {2019},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ICSE.2019.00070},
doi = {10.1109/ICSE.2019.00070},
booktitle = {Proceedings of the 41st International Conference on Software Engineering},
pages = {596–607},
numpages = {12},
keywords = {android app, storyboard, competitive analysis, app review},
location = {Montreal, Quebec, Canada},
series = {ICSE ’19}
}
  
@inproceedings{10.1145/3241403.3241409,
author = {Sharaf, Mohammad and Muccini, Henry and Abughazala, Moamin},
title = {ArIA: Arduino Code Generation Based on the CAPS},
year = {2018},
isbn = {9781450364836},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3241403.3241409},
doi = {10.1145/3241403.3241409},
booktitle = {Proceedings of the 12th European Conference on Software Architecture: Companion Proceedings},
articleno = {4},
numpages = {4},
keywords = {CAPS, situation-awareness, IoT},
location = {Madrid, Spain},
series = {ECSA ’18}
}
  
@inproceedings{10.1145/3129790.3129821,
author = {Wizenty, Philip and Sorgalla, Jonas and Rademacher, Florian and Sachweh, Sabine},
title = {MAGMA: Build Management-Based Generation of Microservice Infrastructures},
year = {2017},
isbn = {9781450352178},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3129790.3129821},
doi = {10.1145/3129790.3129821},
booktitle = {Proceedings of the 11th European Conference on Software Architecture: Companion Proceedings},
pages = {61–65},
numpages = {5},
keywords = {microservices, build management, infrastructure generation},
location = {Canterbury, United Kingdom},
series = {ECSA ’17}
}
  
@inproceedings{10.1109/ASE.2019.00109,
author = {Escobar-Velasquez, Camilo and Osorio-Ria\~{n}o, Michael and Linares-V\'{a}squez, Mario},
title = {MutAPK: Source-Codeless Mutant Generation for Android Apps},
year = {2019},
isbn = {9781728125084},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/ASE.2019.00109},
doi = {10.1109/ASE.2019.00109},
booktitle = {Proceedings of the 34th IEEE/ACM International Conference on Automated Software Engineering},
pages = {1090–1093},
numpages = {4},
keywords = {mutation testing, closed-source apps, Android},
location = {San Diego, California},
series = {ASE ’19}
}
  
@inproceedings{10.1145/3129790.3129820,
author = {Sharaf, Mohammad and Abughazala, Moamin and Muccini, Henry and Abusair, Mai},
title = {CAPSim: Simulation and Code Generation Based on the CAPS},
year = {2017},
isbn = {9781450352178},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3129790.3129820},
doi = {10.1145/3129790.3129820},
booktitle = {Proceedings of the 11th European Conference on Software Architecture: Companion Proceedings},
pages = {56–60},
numpages = {5},
keywords = {situation-awareness, simulation, cyber-physical system},
location = {Canterbury, United Kingdom},
series = {ECSA ’17}
}
  
@inproceedings{10.1145/3178212.3178235,
author = {Lee, Joshua L. and Awayan, Patricia B. and Mendoza, Eduardo},
title = {A Comparative Study: Different Automatic Approaches of Stars Generation for Reviews},
year = {2017},
isbn = {9781450354882},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3178212.3178235},
doi = {10.1145/3178212.3178235},
booktitle = {Proceedings of the 2017 International Conference on Software and E-Business},
pages = {28–32},
numpages = {5},
keywords = {Sentiment analysis, classifiers, performance, lexicon analysis, review mining},
location = {Hong Kong, Hong Kong},
series = {ICSEB 2017}
}
  
@inproceedings{10.1145/2807442.2807483,
author = {Annett, Michelle and Grossman, Tovi and Wigdor, Daniel and Fitzmaurice, George},
title = {MoveableMaker: Facilitating the Design, Generation, and Assembly of Moveable Papercraft},
year = {2015},
isbn = {9781450337793},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2807442.2807483},
doi = {10.1145/2807442.2807483},
booktitle = {Proceedings of the 28th Annual ACM Symposium on User Interface Software & Technology},
pages = {565–574},
numpages = {10},
keywords = {interactive paper, papercrafting, animated paper, fabrication, moveables, prototyping.},
location = {Charlotte, NC, USA},
series = {UIST ’15}
}
  

@inproceedings{10.1145/2791060.2791074,
author = {Reuling, Dennis and B\"{u}rdek, Johannes and Rot\"{a}rmel, Serge and Lochau, Malte and Kelter, Udo},
title = {Fault-Based Product-Line Testing: Effective Sample Generation Based on Feature-Diagram Mutation},
year = {2015},
isbn = {9781450336130},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/2791060.2791074},
doi = {10.1145/2791060.2791074},
booktitle = {Proceedings of the 19th International Conference on Software Product Line},
pages = {131–140},
numpages = {10},
keywords = {mutation testing, combinatorial interaction testing},
location = {Nashville, Tennessee},
series = {SPLC ’15}
}
  
@inproceedings{10.1145/3180155.3180162,
author = {Mariani, Leonardo and Pezz\`{e}, Mauro and Zuddas, Daniele},
title = {Augusto: Exploiting Popular Functionalities for the Generation of Semantic GUI Tests with Oracles},
year = {2018},
isbn = {9781450356381},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3180155.3180162},
doi = {10.1145/3180155.3180162},
booktitle = {Proceedings of the 40th International Conference on Software Engineering},
pages = {280–290},
numpages = {11},
keywords = {automatic test case generation, semantics, Oracles, GUI testing},
location = {Gothenburg, Sweden},
series = {ICSE ’18}
}
  
@inproceedings{10.1145/3218585.3218687,
author = {Bratitsis, Tharrenos and Tsolopani, Ioanna and Ioannou, Michalis},
title = {Artful Leadership: Developing the New Generation of Servant Leaders through Arts},
year = {2018},
isbn = {9781450364676},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
url = {https://doi.org/10.1145/3218585.3218687},
doi = {10.1145/3218585.3218687},
booktitle = {Proceedings of the 8th International Conference on Software Development and Technologies for Enhancing Accessibility and Fighting Info-Exclusion},
pages = {195–202},
numpages = {8},
keywords = {Arts-based Learning, Artful, Servant Leader, social inclusion},
location = {Thessaloniki, Greece},
series = {DSAI 2018}
}
  
@inproceedings{10.5555/2825041.2825072,
author = {Stroulia, Eleni and Bazelli, Blerina and Ng, Joanna W. and Ng, Tinny},
title = {WL++: Code Generation of Multi-Platform Mobile Clients to RESTful Back-Ends},
year = {2015},
isbn = {9781479919345},
publisher = {IEEE Press},
booktitle = {Proceedings of the Second ACM International Conference on Mobile Software Engineering and Systems},
pages = {136–137},
numpages = {2},
location = {Florence, Italy},
series = {MOBILESoft ’15}
}
  
@inproceedings{10.1109/SER-IP.2017..4,
author = {Lundell, Bj\"{o}rn and Gamalielsson, Jonas},
title = {Collaborative Research Involving Small Companies: Experiences from Co-Production of Knowledge for Research and Practice through Use of an Action Case Approach},
year = {2017},
isbn = {9781538627976},
publisher = {IEEE Press},
url = {https://doi.org/10.1109/SER-IP.2017..4},
doi = {10.1109/SER-IP.2017..4},
booktitle = {Proceedings of the 4th International Workshop on Software Engineering Research and Industrial Practice},
pages = {24–30},
numpages = {7},
keywords = {small companies, action case, experience report, co-production, collaborative research},
location = {Buenos Aires, Argentina},
series = {SER&IP ’17}
}
  



==> anc/acmSelected.bib <==

@article{hierons_many-objective_2020,
	title = {Many-Objective Test Suite Generation for Software Product Lines},
	volume = {29},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3361146},
	doi = {10.1145/3361146},
	number = {1},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Hierons, Robert M. and Li, Miqing and Liu, Xiaohui and Parejo, Jose Antonio and Segura, Sergio and Yao, Xin},
	date = {2020-01},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {multi-objective optimisation, Software product line, test prioritisation, test selection},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Full Text:/Users/marcos/Zotero/storage/LJKSUQDA/Hierons et al. - 2020 - Many-Objective Test Suite Generation for Software .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/6IV28CIG/Hierons et al. - 2020 - Many-Objective Test Suite Generation for Software .pdf:application/pdf}
}

@inproceedings{shamshiri_automated_2015,
	location = {New York, {NY}, {USA}},
	title = {Automated Unit Test Generation for Evolving Software},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2803196},
	doi = {10.1145/2786805.2803196},
	series = {{ESEC}/{FSE} 2015},
	pages = {1038--1041},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Shamshiri, Sina},
	date = {2015},
	note = {event-place: Bergamo, Italy},
	keywords = {Automated Unit Test Generation, Genetic Algorithms, Regression Testing, Search-Based Testing},
	annotation = {event-place: Bergamo, Italy},
	file = {Full Text:/Users/marcos/Zotero/storage/VDCC4ZE7/Shamshiri - 2015 - Automated Unit Test Generation for Evolving Softwa.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/AAJXM8VJ/Shamshiri - 2015 - Automated Unit Test Generation for Evolving Softwa.pdf:application/pdf}
}

@inproceedings{silva_can_2018,
	location = {New York, {NY}, {USA}},
	title = {Can Automated Test Case Generation Cope with Extract Method Validation?},
	isbn = {978-1-4503-6503-1},
	url = {https://doi.org/10.1145/3266237.3266274},
	doi = {10.1145/3266237.3266274},
	series = {{SBES} ’18},
	pages = {152--161},
	booktitle = {Proceedings of the {XXXII} Brazilian Symposium on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Silva, Indy P. S. C. and Alves, Everton L. G. and Machado, Patrícia D. L.},
	date = {2018},
	note = {event-place: Sao Carlos, Brazil},
	keywords = {extract method, refactoring, testing},
	annotation = {event-place: Sao Carlos, Brazil},
	file = {Full Text:/Users/marcos/Zotero/storage/DQL9BFEY/Silva et al. - 2018 - Can Automated Test Case Generation Cope with Extra.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ERP64MIM/Silva et al. - 2018 - Can Automated Test Case Generation Cope with Extra.pdf:application/pdf}
}

@inproceedings{matinnejad_automated_2016,
	location = {New York, {NY}, {USA}},
	title = {Automated Test Suite Generation for Time-Continuous Simulink Models},
	isbn = {978-1-4503-3900-1},
	url = {https://doi.org/10.1145/2884781.2884797},
	doi = {10.1145/2884781.2884797},
	series = {{ICSE} ’16},
	pages = {595--606},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
	date = {2016},
	note = {event-place: Austin, Texas},
	keywords = {output diversity, search-based software testing, signal features, Simulink Design Verifier ({SLDV}), simulink models, software testing, structural coverage, time-continuous behaviors},
	annotation = {event-place: Austin, Texas},
	file = {Submitted Version:/Users/marcos/Zotero/storage/YMI42KRT/Matinnejad et al. - 2016 - Automated Test Suite Generation for Time-Continuou.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/BY57VK7R/Matinnejad et al. - 2016 - Automated Test Suite Generation for Time-Continuou.pdf:application/pdf}
}

@inproceedings{silva_analyzing_2017,
	title = {Analyzing Automatic Test Generation Tools for Refactoring Validation},
	isbn = {978-1-5386-1548-5},
	url = {https://doi.org/10.1109/AST.2017.9},
	doi = {10.1109/AST.2017.9},
	series = {{AST} ’17},
	pages = {38--44},
	booktitle = {Proceedings of the 12th International Workshop on Automation of Software Testing},
	publisher = {{IEEE} Press},
	author = {Silva, Indy P. S. C. and Alves, Everton L. G. and Andrade, Wilkerson L.},
	date = {2017},
	note = {event-place: Buenos Aires, Argentina},
	keywords = {refactoring, {EvoSuite}, randoop, test generation},
	annotation = {event-place: Buenos Aires, Argentina},
	file = {Full Text:/Users/marcos/Zotero/storage/LNF8AGQ2/Silva et al. - 2017 - Analyzing Automatic Test Generation Tools for Refa.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/X34ZJA8B/Silva et al. - 2017 - Analyzing Automatic Test Generation Tools for Refa.pdf:application/pdf}
}

@inproceedings{gay_multifaceted_2018,
	location = {New York, {NY}, {USA}},
	title = {Multifaceted Test Suite Generation Using Primary and Supporting Fitness Functions},
	isbn = {978-1-4503-5741-8},
	url = {https://doi.org/10.1145/3194718.3194723},
	doi = {10.1145/3194718.3194723},
	series = {{SBST} ’18},
	pages = {2--5},
	booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
	publisher = {Association for Computing Machinery},
	author = {Gay, Gregory},
	date = {2018},
	note = {event-place: Gothenburg, Sweden},
	keywords = {adequacy criteria, automated test generation, search-based test generation},
	annotation = {event-place: Gothenburg, Sweden},
	file = {Full Text:/Users/marcos/Zotero/storage/IEC9A32Y/Gay - 2018 - Multifaceted Test Suite Generation Using Primary a.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LHQIX83F/Gay - 2018 - Multifaceted Test Suite Generation Using Primary a.pdf:application/pdf}
}

@article{fraser_does_2015,
	title = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
	volume = {24},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/2699688},
	doi = {10.1145/2699688},
	number = {4},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
	date = {2015-09},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {automated test generation, branch coverage, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Accepted Version:/Users/marcos/Zotero/storage/2EXJES4Q/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/IGVIZPG9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/MHNKZ5Y8/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

@inproceedings{zhong_combinatorial_2016,
	location = {New York, {NY}, {USA}},
	title = {Combinatorial Generation of Structurally Complex Test Inputs for Commercial Software Applications},
	isbn = {978-1-4503-4218-6},
	url = {https://doi.org/10.1145/2950290.2983959},
	doi = {10.1145/2950290.2983959},
	series = {{FSE} 2016},
	pages = {981--986},
	booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Zhong, Hua and Zhang, Lingming and Khurshid, Sarfraz},
	date = {2016},
	note = {event-place: Seattle, {WA}, {USA}},
	keywords = {{ACTS}, Combinatorial test generation, Constraint-based test generation, Korat},
	annotation = {event-place: Seattle, {WA}, {USA}},
	file = {Full Text:/Users/marcos/Zotero/storage/MK6DTP2T/Zhong et al. - 2016 - Combinatorial Generation of Structurally Complex T.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/WNISF9JL/Zhong et al. - 2016 - Combinatorial Generation of Structurally Complex T.pdf:application/pdf}
}

@inproceedings{wang_accelerating_2018,
	location = {New York, {NY}, {USA}},
	title = {Accelerating Coverage Directed Test Generation for Functional Verification: A Neural Network-Based Framework},
	isbn = {978-1-4503-5724-1},
	url = {https://doi.org/10.1145/3194554.3194561},
	doi = {10.1145/3194554.3194561},
	series = {{GLSVLSI} ’18},
	pages = {207--212},
	booktitle = {Proceedings of the 2018 on Great Lakes Symposium on {VLSI}},
	publisher = {Association for Computing Machinery},
	author = {Wang, Fanchao and Zhu, Hanbin and Popli, Pranjay and Xiao, Yao and Bodgan, Paul and Nazarian, Shahin},
	date = {2018},
	note = {event-place: Chicago, {IL}, {USA}},
	keywords = {coverage directed test generation, neural networks, uvm},
	annotation = {event-place: Chicago, {IL}, {USA}},
	file = {Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:/Users/marcos/Zotero/storage/8UVI2S8M/Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:application/pdf;Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:/Users/marcos/Zotero/storage/SNTTETZ3/Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:application/pdf}
}

@inproceedings{seijas_model_2016,
	location = {New York, {NY}, {USA}},
	title = {Model Extraction and Test Generation from {JUnit} Test Suites},
	isbn = {978-1-4503-4151-6},
	url = {https://doi.org/10.1145/2896921.2896927},
	doi = {10.1145/2896921.2896927},
	series = {{AST} ’16},
	pages = {8--14},
	booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
	publisher = {Association for Computing Machinery},
	author = {Seijas, Pablo Lamela and Thompson, Simon and Francisco, Miguel Ángel},
	date = {2016},
	note = {event-place: Austin, Texas},
	annotation = {event-place: Austin, Texas},
	file = {Accepted Version:/Users/marcos/Zotero/storage/CUMBLIK7/Seijas et al. - 2016 - Model Extraction and Test Generation from JUnit Te.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/MSJ3NC7T/Seijas et al. - 2016 - Model Extraction and Test Generation from JUnit Te.pdf:application/pdf}
}

@inproceedings{qiu_application_2018,
	location = {New York, {NY}, {USA}},
	title = {Application of an Improved Combinatorial Test Strategy in Test Case Generation for Aviation Software},
	isbn = {978-1-4503-6629-8},
	url = {https://doi.org/10.1145/3301551.3301578},
	doi = {10.1145/3301551.3301578},
	series = {{ICIT} 2018},
	pages = {65--69},
	booktitle = {Proceedings of the 6th International Conference on Information Technology: {IoT} and Smart City},
	publisher = {Association for Computing Machinery},
	author = {Qiu, Xiaohan and Jing, Hua and Zhang, Wei},
	date = {2018},
	note = {event-place: Hong Kong, Hong Kong},
	keywords = {test case generation, ant colony algorithm, Combinatorial test, update-{IPO} strategy},
	annotation = {event-place: Hong Kong, Hong Kong},
	file = {Full Text:/Users/marcos/Zotero/storage/5WB456FC/Qiu et al. - 2018 - Application of an Improved Combinatorial Test Stra.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/2H9GKC7I/Qiu et al. - 2018 - Application of an Improved Combinatorial Test Stra.pdf:application/pdf}
}

@inproceedings{khari_novel_2016,
	location = {New York, {NY}, {USA}},
	title = {A Novel Approach for Software Test Data Generation Using Cuckoo Algorithm},
	isbn = {978-1-4503-3962-9},
	url = {https://doi.org/10.1145/2905055.2905157},
	doi = {10.1145/2905055.2905157},
	series = {{ICTCS} ’16},
	booktitle = {Proceedings of the Second International Conference on Information and Communication Technology for Competitive Strategies},
	publisher = {Association for Computing Machinery},
	author = {Khari, Manju and Kumar, Prabhat},
	date = {2016},
	note = {event-place: Udaipur, India},
	keywords = {Cuckoo search, Hill climbing, Optimization, search based testing, Test data generation},
	annotation = {event-place: Udaipur, India},
	file = {Full Text:/Users/marcos/Zotero/storage/5PUBTX7E/Khari and Kumar - 2016 - A Novel Approach for Software Test Data Generation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/2SX7UW7F/Khari and Kumar - 2016 - A Novel Approach for Software Test Data Generation.pdf:application/pdf}
}

@inproceedings{nayak_knowledge_2020,
	location = {New York, {NY}, {USA}},
	title = {Knowledge Graph Based Automated Generation of Test Cases in Software Engineering},
	isbn = {978-1-4503-7738-6},
	url = {https://doi.org/10.1145/3371158.3371202},
	doi = {10.1145/3371158.3371202},
	series = {{CoDS} {COMAD} 2020},
	pages = {289--295},
	booktitle = {Proceedings of the 7th {ACM} {IKDD} {CoDS} and 25th {COMAD}},
	publisher = {Association for Computing Machinery},
	author = {Nayak, Anmol and Kesri, Vaibhav and Dubey, Rahul Kumar},
	date = {2020},
	note = {event-place: Hyderabad, India},
	keywords = {Constituency Parse Tree ({CPT}), Knowledge Graph ({KG}), Named Entity Recognition ({NER}), Requirement to Test Case generation},
	annotation = {event-place: Hyderabad, India},
	file = {Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:/Users/marcos/Zotero/storage/MQAJ4VR3/Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:application/pdf;Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:/Users/marcos/Zotero/storage/476GZGQV/Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:application/pdf}
}

@inproceedings{elghondakly_comprehensive_2016,
	location = {New York, {NY}, {USA}},
	title = {A Comprehensive Study for Software Testing and Test Cases Generation Paradigms},
	isbn = {978-1-4503-4063-2},
	url = {https://doi.org/10.1145/2896387.2896435},
	doi = {10.1145/2896387.2896435},
	series = {{ICC} ’16},
	booktitle = {Proceedings of the International Conference on Internet of Things and Cloud Computing},
	publisher = {Association for Computing Machinery},
	author = {Elghondakly, Roaa and Moussa, Sherin and Badr, Nagwa},
	date = {2016},
	note = {event-place: Cambridge, United Kingdom},
	keywords = {Code-based Testing, Model-based Testing, Requirements-based Testing and Test Case Generation, Search-based Testing, Software Testing},
	annotation = {event-place: Cambridge, United Kingdom},
	file = {Full Text:/Users/marcos/Zotero/storage/NECV474N/Elghondakly et al. - 2016 - A Comprehensive Study for Software Testing and Tes.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/BC9AHQYL/Elghondakly et al. - 2016 - A Comprehensive Study for Software Testing and Tes.pdf:application/pdf}
}

@inproceedings{chen_compiler_2019,
	location = {New York, {NY}, {USA}},
	title = {Compiler Bug Isolation via Effective Witness Test Program Generation},
	isbn = {978-1-4503-5572-8},
	url = {https://doi.org/10.1145/3338906.3338957},
	doi = {10.1145/3338906.3338957},
	series = {{ESEC}/{FSE} 2019},
	pages = {223--234},
	booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Chen, Junjie and Han, Jiaqi and Sun, Peiyi and Zhang, Lingming and Hao, Dan and Zhang, Lu},
	date = {2019},
	note = {event-place: Tallinn, Estonia},
	keywords = {Bug Isolation, Compiler Debugging, Test Program Generation},
	annotation = {event-place: Tallinn, Estonia},
	file = {Full Text:/Users/marcos/Zotero/storage/GQT4XQGJ/Chen et al. - 2019 - Compiler Bug Isolation via Effective Witness Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/NGE645Y5/Chen et al. - 2019 - Compiler Bug Isolation via Effective Witness Test .pdf:application/pdf}
}

@inproceedings{arcaini_improving_2015,
	location = {New York, {NY}, {USA}},
	title = {Improving Model-Based Test Generation by Model Decomposition},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2786837},
	doi = {10.1145/2786805.2786837},
	series = {{ESEC}/{FSE} 2015},
	pages = {119--130},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	date = {2015},
	note = {event-place: Bergamo, Italy},
	keywords = {abstraction, model-based testing, state explosion problem, Test case generation},
	annotation = {event-place: Bergamo, Italy},
	file = {Submitted Version:/Users/marcos/Zotero/storage/AEJPCWGK/Arcaini et al. - 2015 - Improving Model-Based Test Generation by Model Dec.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/7Q8X9V7G/Arcaini et al. - 2015 - Improving Model-Based Test Generation by Model Dec.pdf:application/pdf}
}

@inproceedings{nasser_latin_2020,
	location = {New York, {NY}, {USA}},
	title = {Latin Hypercube Sampling Jaya Algorithm Based Strategy for T-Way Test Suite Generation},
	isbn = {978-1-4503-7665-5},
	url = {https://doi.org/10.1145/3384544.3384608},
	doi = {10.1145/3384544.3384608},
	series = {{ICSCA} 2020},
	pages = {105--109},
	booktitle = {Proceedings of the 2020 9th International Conference on Software and Computer Applications},
	publisher = {Association for Computing Machinery},
	author = {Nasser, Abdullah B. and Abdul-Qawy, Antar S. H. and Abdullah, Nibras and Hujainah, Fadhl and Zamli, Kamal Z. and Ghanem, Waheed A. H. M.},
	date = {2020},
	note = {event-place: Langkawi, Malaysia},
	keywords = {Application of Jaya algorithm, Jaya algorithm, Metaheuristic algorithm, Optimization algorithm, T-way Test Suite Generation},
	annotation = {event-place: Langkawi, Malaysia},
	file = {Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:/Users/marcos/Zotero/storage/5RSVT3GH/Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:application/pdf;Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:/Users/marcos/Zotero/storage/TC5VQT6K/Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:application/pdf}
}

@inproceedings{marksteiner_integrating_2019,
	location = {New York, {NY}, {USA}},
	title = {Integrating Threat Modeling and Automated Test Case Generation into Industrialized Software Security Testing},
	isbn = {978-1-4503-7296-1},
	url = {https://doi.org/10.1145/3360664.3362698},
	doi = {10.1145/3360664.3362698},
	series = {{CECC} 2019},
	booktitle = {Proceedings of the Third Central European Cybersecurity Conference},
	publisher = {Association for Computing Machinery},
	author = {Marksteiner, Stefan and Ramler, Rudolf and Sochor, Hannes},
	date = {2019},
	note = {event-place: Munich, Germany},
	keywords = {automated test case generation, cyber-physical security, {IoT} security, security testing, threat modeling},
	annotation = {event-place: Munich, Germany},
	file = {Submitted Version:/Users/marcos/Zotero/storage/XR9L94Y4/Marksteiner et al. - 2019 - Integrating Threat Modeling and Automated Test Cas.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/WYZB9Q35/Marksteiner et al. - 2019 - Integrating Threat Modeling and Automated Test Cas.pdf:application/pdf}
}

@inproceedings{fisher_making_2016,
	location = {New York, {NY}, {USA}},
	title = {Making Formal Methods More Relevant to Software Engineering Students via Automated Test Generation},
	isbn = {978-1-4503-4231-5},
	url = {https://doi.org/10.1145/2899415.2899424},
	doi = {10.1145/2899415.2899424},
	series = {{ITiCSE} ’16},
	pages = {224--229},
	booktitle = {Proceedings of the 2016 {ACM} Conference on Innovation and Technology in Computer Science Education},
	publisher = {Association for Computing Machinery},
	author = {Fisher, Gene and Johnson, Corrigan},
	date = {2016},
	note = {event-place: Arequipa, Peru},
	keywords = {software testing, automated test generation, formal methods, software engineering education},
	annotation = {event-place: Arequipa, Peru},
	file = {Full Text:/Users/marcos/Zotero/storage/AW4FG34G/Fisher and Johnson - 2016 - Making Formal Methods More Relevant to Software En.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/38PC4D62/Fisher and Johnson - 2016 - Making Formal Methods More Relevant to Software En.pdf:application/pdf}
}

@inproceedings{hui_md-art_2016,
	location = {New York, {NY}, {USA}},
	title = {{MD}-{ART}: A Test Case Generation Method without Test Oracle Problem},
	isbn = {978-1-4503-4510-1},
	url = {https://doi.org/10.1145/2975954.2975959},
	doi = {10.1145/2975954.2975959},
	series = {{SCTDCP} 2016},
	pages = {27--34},
	booktitle = {Proceedings of the 1st International Workshop on Specification, Comprehension, Testing, and Debugging of Concurrent Programs},
	publisher = {Association for Computing Machinery},
	author = {Hui, Zhan-Wei and Huang, Song},
	date = {2016},
	note = {event-place: Singapore, Singapore},
	keywords = {adaptive random test, Metamorphic relation, metamorphic testing, test case},
	annotation = {event-place: Singapore, Singapore},
	file = {Full Text:/Users/marcos/Zotero/storage/LCSJD4KT/Hui and Huang - 2016 - MD-ART A Test Case Generation Method without Test.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/MP4F3PUA/Hui and Huang - 2016 - MD-ART A Test Case Generation Method without Test.pdf:application/pdf}
}

@inproceedings{biagiola_diversity-based_2019,
	location = {New York, {NY}, {USA}},
	title = {Diversity-Based Web Test Generation},
	isbn = {978-1-4503-5572-8},
	url = {https://doi.org/10.1145/3338906.3338970},
	doi = {10.1145/3338906.3338970},
	series = {{ESEC}/{FSE} 2019},
	pages = {142--153},
	booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Biagiola, Matteo and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
	date = {2019},
	note = {event-place: Tallinn, Estonia},
	keywords = {test generation, diversity, page object, web testing},
	annotation = {event-place: Tallinn, Estonia},
	file = {Full Text:/Users/marcos/Zotero/storage/FMWI5RFV/Biagiola et al. - 2019 - Diversity-Based Web Test Generation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/EWY829PU/Biagiola et al. - 2019 - Diversity-Based Web Test Generation.pdf:application/pdf}
}

@inproceedings{mnad_automated_2016,
	location = {New York, {NY}, {USA}},
	title = {Automated Test Generation for Synchronous Controllers},
	isbn = {978-1-4503-4151-6},
	url = {https://doi.org/10.1145/2896921.2896924},
	doi = {10.1145/2896921.2896924},
	series = {{AST} ’16},
	pages = {1--7},
	booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
	publisher = {Association for Computing Machinery},
	author = {Mnad, Mouna Tka and Deleuze, Christophe and Parissis, Ioannis and Launay, Jackie and Gning, Jean Baptiste},
	date = {2016},
	note = {event-place: Austin, Texas},
	keywords = {software testing, automatic test data generation, constraint logic programming, synchronous approach},
	annotation = {event-place: Austin, Texas},
	file = {Full Text:/Users/marcos/Zotero/storage/5IYQBMHF/Mnad et al. - 2016 - Automated Test Generation for Synchronous Controll.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/6URHMYEF/Mnad et al. - 2016 - Automated Test Generation for Synchronous Controll.pdf:application/pdf}
}

@inproceedings{kikuma_preparation_2019,
	location = {New York, {NY}, {USA}},
	title = {Preparation Method in Automated Test Case Generation Using Machine Learning},
	isbn = {978-1-4503-7245-9},
	url = {https://doi.org/10.1145/3368926.3369679},
	doi = {10.1145/3368926.3369679},
	series = {{SoICT} 2019},
	pages = {393--398},
	booktitle = {Proceedings of the Tenth International Symposium on Information and Communication Technology},
	publisher = {Association for Computing Machinery},
	author = {Kikuma, Kazuhiro and Yamada, Takeshi and Sato, Koki and Ueda, Kiyoshi},
	date = {2019},
	note = {event-place: Hanoi, Ha Long Bay, Viet Nam},
	keywords = {{CRF}, Test case automatic generation, Training data},
	annotation = {event-place: Hanoi, Ha Long Bay, Viet Nam},
	file = {Full Text:/Users/marcos/Zotero/storage/ESV792TF/Kikuma et al. - 2019 - Preparation Method in Automated Test Case Generati.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/389WTREN/Kikuma et al. - 2019 - Preparation Method in Automated Test Case Generati.pdf:application/pdf}
}

@inproceedings{matinnejad_simcotest_2016,
	location = {New York, {NY}, {USA}},
	title = {{SimCoTest}: A Test Suite Generation Tool for Simulink/Stateflow Controllers},
	isbn = {978-1-4503-4205-6},
	url = {https://doi.org/10.1145/2889160.2889162},
	doi = {10.1145/2889160.2889162},
	series = {{ICSE} ’16},
	pages = {585--588},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
	publisher = {Association for Computing Machinery},
	author = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
	date = {2016},
	note = {event-place: Austin, Texas},
	keywords = {output diversity, search-based software testing, software testing, failure-based test generation, simulink design verifier ({SLDV}), simulink/stateflow models},
	annotation = {event-place: Austin, Texas},
	file = {Full Text:/Users/marcos/Zotero/storage/7UHW2LPN/Matinnejad et al. - 2016 - SimCoTest A Test Suite Generation Tool for Simuli.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/4X3YNETW/Matinnejad et al. - 2016 - SimCoTest A Test Suite Generation Tool for Simuli.pdf:application/pdf}
}

@article{arcuri_restful_2019,
	title = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
	volume = {28},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3293455},
	doi = {10.1145/3293455},
	number = {1},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Arcuri, Andrea},
	date = {2019-01},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Full Text:/Users/marcos/Zotero/storage/3VIPSNFK/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IUVKP3W6/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/JSMYG9EC/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

@inproceedings{jaffar_optimal_2019,
	title = {Optimal {MC}/{DC} Test Case Generation},
	url = {https://doi.org/10.1109/ICSE-Companion.2019.00118},
	doi = {10.1109/ICSE-Companion.2019.00118},
	series = {{ICSE} ’19},
	pages = {288--289},
	booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
	publisher = {{IEEE} Press},
	author = {Jaffar, Joxan and Godboley, Sangharatna and Maghareh, Rasool},
	date = {2019},
	note = {event-place: Montreal, Quebec, Canada},
	keywords = {software testing, symbolic execution, code coverage, {MC}/{DC}},
	annotation = {event-place: Montreal, Quebec, Canada},
	file = {Full Text:/Users/marcos/Zotero/storage/WHFZP3IY/Jaffar et al. - 2019 - Optimal MCDC Test Case Generation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/PH9QI8YE/Jaffar et al. - 2019 - Optimal MCDC Test Case Generation.pdf:application/pdf}
}

@inproceedings{rueda_towards_2019,
	title = {Towards Automated Test Case Generation Maturity},
	url = {https://doi.org/10.1109/SBST.2019.00011},
	doi = {10.1109/SBST.2019.00011},
	series = {{SBST} ’19},
	pages = {9--10},
	booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
	publisher = {{IEEE} Press},
	author = {Rueda, Urko and Kifetew, Fitsum and Devroey, Xavier},
	date = {2019},
	note = {event-place: Montreal, Quebec, Canada},
	keywords = {automation, benchmarking, challenges, industry adoption, maturation, quality},
	annotation = {event-place: Montreal, Quebec, Canada},
	file = {Submitted Version:/Users/marcos/Zotero/storage/E3XXNEHG/Rueda et al. - 2019 - Towards Automated Test Case Generation Maturity.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/YWFM89N7/Rueda et al. - 2019 - Towards Automated Test Case Generation Maturity.pdf:application/pdf}
}

@inproceedings{palomba_automatic_2016,
	location = {New York, {NY}, {USA}},
	title = {Automatic Test Case Generation: What If Test Code Quality Matters?},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931057},
	doi = {10.1145/2931037.2931057},
	series = {{ISSTA} 2016},
	pages = {130--141},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Palomba, Fabio and Panichella, Annibale and Zaidman, Andy and Oliveto, Rocco and De Lucia, Andrea},
	date = {2016},
	note = {event-place: Saarbrücken, Germany},
	keywords = {branch coverage, Evolutionary testing, many-objective optimization, test code quality},
	annotation = {event-place: Saarbrücken, Germany},
	file = {Submitted Version:/Users/marcos/Zotero/storage/8VL793ES/Palomba et al. - 2016 - Automatic Test Case Generation What If Test Code .pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/TBFTBJL8/Palomba et al. - 2016 - Automatic Test Case Generation What If Test Code .pdf:application/pdf}
}

@inproceedings{setiani_literature_2019,
	location = {New York, {NY}, {USA}},
	title = {Literature Review on Test Case Generation Approach},
	isbn = {978-1-4503-6642-7},
	url = {https://doi.org/10.1145/3305160.3305186},
	doi = {10.1145/3305160.3305186},
	series = {{ICSIM} 2019},
	pages = {91--95},
	booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
	publisher = {Association for Computing Machinery},
	author = {Setiani, Novi and Ferdiana, Ridi and Santosa, Paulus Insap and Hartanto, Rudy},
	date = {2019},
	note = {event-place: Bali, Indonesia},
	keywords = {test case generation, software testing, Test case},
	annotation = {event-place: Bali, Indonesia},
	file = {Full Text:/Users/marcos/Zotero/storage/MCVDAQXN/Setiani et al. - 2019 - Literature Review on Test Case Generation Approach.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/E9ABJZ5R/Setiani et al. - 2019 - Literature Review on Test Case Generation Approach.pdf:application/pdf}
}

@inproceedings{mathis_dynamic_2017,
	location = {New York, {NY}, {USA}},
	title = {Dynamic Tainting for Automatic Test Case Generation},
	isbn = {978-1-4503-5076-1},
	url = {https://doi.org/10.1145/3092703.3098233},
	doi = {10.1145/3092703.3098233},
	series = {{ISSTA} 2017},
	pages = {436--439},
	booktitle = {Proceedings of the 26th {ACM} {SIGSOFT} International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Mathis, Björn},
	date = {2017},
	note = {event-place: Santa Barbara, {CA}, {USA}},
	keywords = {Dynamic tainting, input generation},
	annotation = {event-place: Santa Barbara, {CA}, {USA}},
	file = {Full Text:/Users/marcos/Zotero/storage/8D6XPNTD/Mathis - 2017 - Dynamic Tainting for Automatic Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/UZTLL8W7/Mathis - 2017 - Dynamic Tainting for Automatic Test Case Generatio.pdf:application/pdf}
}

@inproceedings{dhok_directed_2016,
	location = {New York, {NY}, {USA}},
	title = {Directed Test Generation to Detect Loop Inefficiencies},
	isbn = {978-1-4503-4218-6},
	url = {https://doi.org/10.1145/2950290.2950360},
	doi = {10.1145/2950290.2950360},
	series = {{FSE} 2016},
	pages = {895--907},
	booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Dhok, Monika and Ramanathan, Murali Krishna},
	date = {2016},
	note = {event-place: Seattle, {WA}, {USA}},
	keywords = {testing, performance, redundant traversal bugs},
	annotation = {event-place: Seattle, {WA}, {USA}},
	file = {Full Text:/Users/marcos/Zotero/storage/7CFC62Q7/Dhok and Ramanathan - 2016 - Directed Test Generation to Detect Loop Inefficien.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/45M8ZTC5/Dhok and Ramanathan - 2016 - Directed Test Generation to Detect Loop Inefficien.pdf:application/pdf}
}

@inproceedings{terragni_coverage-driven_2016,
	location = {New York, {NY}, {USA}},
	title = {Coverage-Driven Test Code Generation for Concurrent Classes},
	isbn = {978-1-4503-3900-1},
	url = {https://doi.org/10.1145/2884781.2884876},
	doi = {10.1145/2884781.2884876},
	series = {{ICSE} ’16},
	pages = {1121--1132},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Terragni, Valerio and Cheung, Shing-Chi},
	date = {2016},
	note = {event-place: Austin, Texas},
	keywords = {automated test generation, interleaving coverage criteria},
	annotation = {event-place: Austin, Texas},
	file = {Full Text:/Users/marcos/Zotero/storage/J6IH7BIH/Terragni and Cheung - 2016 - Coverage-Driven Test Code Generation for Concurren.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/N86R3ZH2/Terragni and Cheung - 2016 - Coverage-Driven Test Code Generation for Concurren.pdf:application/pdf}
}

@inproceedings{jin_finexpert_2019,
	location = {New York, {NY}, {USA}},
	title = {{FinExpert}: Domain-Specific Test Generation for {FinTech} Systems},
	isbn = {978-1-4503-5572-8},
	url = {https://doi.org/10.1145/3338906.3340441},
	doi = {10.1145/3338906.3340441},
	series = {{ESEC}/{FSE} 2019},
	pages = {853--862},
	booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Jin, Tiancheng and Wang, Qingshun and Xu, Lihua and Pan, Chunmei and Dou, Liang and Qian, Haifeng and He, Liang and Xie, Tao},
	date = {2019},
	note = {event-place: Tallinn, Estonia},
	keywords = {Automated test generation, Domain knowledge, {FinTech}},
	annotation = {event-place: Tallinn, Estonia},
	file = {Full Text:/Users/marcos/Zotero/storage/TKQJ3P6Q/Jin et al. - 2019 - FinExpert Domain-Specific Test Generation for Fin.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/P47MWTLR/Jin et al. - 2019 - FinExpert Domain-Specific Test Generation for Fin.pdf:application/pdf}
}

@inproceedings{kangoye_mcdc_2015,
	location = {New York, {NY}, {USA}},
	title = {{MC}/{DC} Test Case Generation Approaches for Decisions},
	isbn = {978-1-4503-3796-0},
	url = {https://doi.org/10.1145/2811681.2811696},
	doi = {10.1145/2811681.2811696},
	series = {{ASWEC} ’ 15 Vol. {II}},
	pages = {74--80},
	booktitle = {Proceedings of the {ASWEC} 2015 24th Australasian Software Engineering Conference},
	publisher = {Association for Computing Machinery},
	author = {Kangoye, Sekou and Todoskoff, Alexis and {BARREAU}, Mihaela and {GERMANICUS}, Philippe},
	date = {2015},
	note = {event-place: Adelaide, {SA}, Australia},
	keywords = {test case generation, {MC}/{DC}, binary trees},
	annotation = {event-place: Adelaide, {SA}, Australia},
	file = {Full Text:/Users/marcos/Zotero/storage/L2ZRVJN7/Kangoye et al. - 2015 - MCDC Test Case Generation Approaches for Decision.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/7SHFLD23/Kangoye et al. - 2015 - MCDC Test Case Generation Approaches for Decision.pdf:application/pdf}
}

@inproceedings{lin_enhancing_2017,
	location = {New York, {NY}, {USA}},
	title = {Enhancing Constraint Based Test Generation by Local Search},
	isbn = {978-1-4503-4857-7},
	url = {https://doi.org/10.1145/3056662.3056672},
	doi = {10.1145/3056662.3056672},
	series = {{ICSCA} ’17},
	pages = {154--158},
	booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
	publisher = {Association for Computing Machinery},
	author = {Lin, Mengxiang and Hou, Xiaomei and Liu, Rui and Ge, Linyan},
	date = {2017},
	note = {event-place: Bangkok, Thailand},
	keywords = {automated test generation, symbolic execution, constraint solving, local search},
	annotation = {event-place: Bangkok, Thailand},
	file = {Full Text:/Users/marcos/Zotero/storage/CFFPPQGC/Lin et al. - 2017 - Enhancing Constraint Based Test Generation by Loca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/XC7VFU4W/Lin et al. - 2017 - Enhancing Constraint Based Test Generation by Loca.pdf:application/pdf}
}

@inproceedings{zhao_weight-based_2018,
	location = {New York, {NY}, {USA}},
	title = {A Weight-Based Approach to Combinatorial Test Generation},
	isbn = {978-1-4503-5663-3},
	url = {https://doi.org/10.1145/3183440.3195018},
	doi = {10.1145/3183440.3195018},
	series = {{ICSE} ’18},
	pages = {378--379},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
	publisher = {Association for Computing Machinery},
	author = {Zhao, Jing and Ning, G. R and Lu, H. L and Wang, Y. B and Cai, Yan and Zhang, Jian},
	date = {2018},
	note = {event-place: Gothenburg, Sweden},
	keywords = {combinatorial testing, fault detection rate, test case selection, weighted combinatorial coverage},
	annotation = {event-place: Gothenburg, Sweden},
	file = {Full Text:/Users/marcos/Zotero/storage/4ZKYVZCP/Zhao et al. - 2018 - A Weight-Based Approach to Combinatorial Test Gene.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/VXIKWTVS/Zhao et al. - 2018 - A Weight-Based Approach to Combinatorial Test Gene.pdf:application/pdf}
}

@inproceedings{godio_efficient_2019,
	title = {Efficient Test Generation Guided by Field Coverage Criteria},
	isbn = {978-1-72812-508-4},
	url = {https://doi.org/10.1109/ASE.2019.00019},
	doi = {10.1109/ASE.2019.00019},
	series = {{ASE} ’19},
	pages = {91--101},
	booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
	publisher = {{IEEE} Press},
	author = {Godio, Ariel and Bengolea, Valeria and Ponzio, Pablo and Aguirre, Nazareno and Frias, Marcelo F.},
	date = {2019},
	note = {event-place: San Diego, California},
	keywords = {symbolic execution, field-based testing, field-exhaustive testing, transcoping},
	annotation = {event-place: San Diego, California},
	file = {Full Text:/Users/marcos/Zotero/storage/9KACTYXP/Godio et al. - 2019 - Efficient Test Generation Guided by Field Coverage.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/43V37VC7/Godio et al. - 2019 - Efficient Test Generation Guided by Field Coverage.pdf:application/pdf}
}

@inproceedings{yamada_greedy_2016,
	location = {New York, {NY}, {USA}},
	title = {Greedy Combinatorial Test Case Generation Using Unsatisfiable Cores},
	isbn = {978-1-4503-3845-5},
	url = {https://doi.org/10.1145/2970276.2970335},
	doi = {10.1145/2970276.2970335},
	series = {{ASE} 2016},
	pages = {614--624},
	booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Yamada, Akihisa and Biere, Armin and Artho, Cyrille and Kitamura, Takashi and Choi, Eun-Hye},
	date = {2016},
	note = {event-place: Singapore, Singapore},
	keywords = {test case generation, Combinatorial testing, {SAT} solving},
	annotation = {event-place: Singapore, Singapore},
	file = {Full Text:/Users/marcos/Zotero/storage/ATZ29MBJ/Yamada et al. - 2016 - Greedy Combinatorial Test Case Generation Using Un.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/JVF4C7P6/Yamada et al. - 2016 - Greedy Combinatorial Test Case Generation Using Un.pdf:application/pdf}
}

@inproceedings{vu_method_2015,
	location = {New York, {NY}, {USA}},
	title = {A Method for Automated Test Data Generation from Sequence Diagrams and Object Constraint Language},
	isbn = {978-1-4503-3843-1},
	url = {https://doi.org/10.1145/2833258.2833294},
	doi = {10.1145/2833258.2833294},
	series = {{SoICT} 2015},
	pages = {335--341},
	booktitle = {Proceedings of the Sixth International Symposium on Information and Communication Technology},
	publisher = {Association for Computing Machinery},
	author = {Vu, Thi–Dao and Hung, Pham Ngoc and Nguyen, Viet-Ha},
	date = {2015},
	note = {event-place: Hue City, Viet Nam},
	keywords = {Class diagram, Model based Testing, Object Constraint Language, Sequence diagram, Test Data Generation, Test Scenario},
	annotation = {event-place: Hue City, Viet Nam},
	file = {Full Text:/Users/marcos/Zotero/storage/AYDNNMP8/Vu et al. - 2015 - A Method for Automated Test Data Generation from S.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RDJVEKAK/Vu et al. - 2015 - A Method for Automated Test Data Generation from S.pdf:application/pdf}
}

@inproceedings{suresh_automated_2019,
	location = {New York, {NY}, {USA}},
	title = {Automated Test Case Generation for Programmable Logic Controller Code},
	isbn = {978-1-4503-6215-3},
	url = {https://doi.org/10.1145/3299771.3299799},
	doi = {10.1145/3299771.3299799},
	series = {{ISEC}’19},
	booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
	publisher = {Association for Computing Machinery},
	author = {Suresh, Varsha P. and Chakrabarti, Sujit and Jetley, Raoul},
	date = {2019},
	note = {event-place: Pune, India},
	keywords = {Test generation, Programmable Logic Controllers, Symbolic Execution},
	annotation = {event-place: Pune, India},
	file = {Full Text:/Users/marcos/Zotero/storage/43LDGVDI/Suresh et al. - 2019 - Automated Test Case Generation for Programmable Lo.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/A9NYEVYI/Suresh et al. - 2019 - Automated Test Case Generation for Programmable Lo.pdf:application/pdf}
}

@inproceedings{almasi_industrial_2017,
	title = {An Industrial Evaluation of Unit Test Generation: Finding Real Faults in a Financial Application},
	isbn = {978-1-5386-2717-4},
	url = {https://doi.org/10.1109/ICSE-SEIP.2017.27},
	doi = {10.1109/ICSE-SEIP.2017.27},
	series = {{ICSE}-{SEIP} ’17},
	pages = {263--272},
	booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
	publisher = {{IEEE} Press},
	author = {Almasi, M. Moein and Hemmati, Hadi and Fraser, Gordon and Arcuri, Andrea and Benefelds, Jundefinednis},
	date = {2017},
	note = {event-place: Buenos Aires, Argentina},
	keywords = {empirical software engineering, search-based testing, automated tests generation, random testing},
	annotation = {event-place: Buenos Aires, Argentina},
	file = {Full Text:/Users/marcos/Zotero/storage/IVAM4AAP/Almasi et al. - 2017 - An Industrial Evaluation of Unit Test Generation .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/WY2RQM47/Almasi et al. - 2017 - An Industrial Evaluation of Unit Test Generation .pdf:application/pdf}
}

@inproceedings{mendonca_reusing_2019,
	location = {New York, {NY}, {USA}},
	title = {Reusing Test Cases on Graph Product Line Variants: Results from a State-of-the-Practice Test Data Generation Tool},
	isbn = {978-1-4503-7648-8},
	url = {https://doi.org/10.1145/3356317.3356318},
	doi = {10.1145/3356317.3356318},
	series = {{SAST} 2019},
	pages = {52--61},
	booktitle = {Proceedings of the {IV} Brazilian Symposium on Systematic and Automated Software Testing},
	publisher = {Association for Computing Machinery},
	author = {Mendonça, Willian D. F. and Assunção, Wesley K. G. and Vergilio, Silvia R.},
	date = {2019},
	note = {event-place: Salvador, Brazil},
	keywords = {Test Data Generation, Family of Products, Highly-configurable systems, Software Reuse, Test Coverage},
	annotation = {event-place: Salvador, Brazil},
	file = {Full Text:/Users/marcos/Zotero/storage/FTAP348G/Mendonça et al. - 2019 - Reusing Test Cases on Graph Product Line Variants.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/HJ47S6VW/Mendonça et al. - 2019 - Reusing Test Cases on Graph Product Line Variants.pdf:application/pdf}
}

@inproceedings{li_applying_2016,
	location = {New York, {NY}, {USA}},
	title = {Applying Combinatorial Test Data Generation to Big Data Applications},
	isbn = {978-1-4503-3845-5},
	url = {https://doi.org/10.1145/2970276.2970325},
	doi = {10.1145/2970276.2970325},
	series = {{ASE} 2016},
	pages = {637--647},
	booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Li, Nan and Lei, Yu and Khan, Haider Riaz and Liu, Jingshu and Guo, Yun},
	date = {2016},
	note = {event-place: Singapore, Singapore},
	keywords = {Test Data Generation, Adaptive Input Domain Model, Big Data Testing, Combinatorial Testing, Input Domain Model},
	annotation = {event-place: Singapore, Singapore},
	file = {Full Text:/Users/marcos/Zotero/storage/A2DG2F95/Li et al. - 2016 - Applying Combinatorial Test Data Generation to Big.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/XIJV6FWQ/Li et al. - 2016 - Applying Combinatorial Test Data Generation to Big.pdf:application/pdf}
}

@inproceedings{filho_automatic_2017,
	location = {New York, {NY}, {USA}},
	title = {Automatic Generation of Search-Based Algorithms Applied to the Feature Testing of Software Product Lines},
	isbn = {978-1-4503-5326-7},
	url = {https://doi.org/10.1145/3131151.3131152},
	doi = {10.1145/3131151.3131152},
	series = {{SBES}’17},
	pages = {114--123},
	booktitle = {Proceedings of the 31st Brazilian Symposium on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Filho, Helson L. Jakubovski and Lima, Jackson A. Prado and Vergilio, Silvia R.},
	date = {2017},
	note = {event-place: Fortaleza, {CE}, Brazil},
	keywords = {Search-Based Software Engineering, Hyper-Heuristics, Software Product Line Testing},
	annotation = {event-place: Fortaleza, {CE}, Brazil},
	file = {Full Text:/Users/marcos/Zotero/storage/2ZGFN8BR/Filho et al. - 2017 - Automatic Generation of Search-Based Algorithms Ap.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/CGPBYK2M/Filho et al. - 2017 - Automatic Generation of Search-Based Algorithms Ap.pdf:application/pdf}
}

@inproceedings{behjati_synthetic_2019,
	title = {Synthetic Test Data Generation Using Recurrent Neural Networks: A Position Paper},
	url = {https://doi.org/10.1109/RAISE.2019.00012},
	doi = {10.1109/RAISE.2019.00012},
	series = {{RAISE} ’19},
	pages = {22--27},
	booktitle = {Proceedings of the 7th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
	publisher = {{IEEE} Press},
	author = {Behjati, Razieh and Arisholm, Erik and Bedregal, Margrethe M. and Tan, Chao},
	date = {2019},
	note = {event-place: Montreal, Quebec, Canada},
	keywords = {software testing, deep learning, generative models, recurrent neural networks, synthetic data generation},
	annotation = {event-place: Montreal, Quebec, Canada},
	file = {Full Text:/Users/marcos/Zotero/storage/KDFLBQ3K/Behjati et al. - 2019 - Synthetic Test Data Generation Using Recurrent Neu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LCF95234/Behjati et al. - 2019 - Synthetic Test Data Generation Using Recurrent Neu.pdf:application/pdf}
}

@inproceedings{lin_towards_2019,
	location = {New York, {NY}, {USA}},
	title = {Towards More Efficient Meta-Heuristic Algorithms for Combinatorial Test Generation},
	isbn = {978-1-4503-5572-8},
	url = {https://doi.org/10.1145/3338906.3338914},
	doi = {10.1145/3338906.3338914},
	series = {{ESEC}/{FSE} 2019},
	pages = {212--222},
	booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Lin, Jinkun and Cai, Shaowei and Luo, Chuan and Lin, Qingwei and Zhang, Hongyu},
	date = {2019},
	note = {event-place: Tallinn, Estonia},
	keywords = {local search, Combinatorial interaction testing, covering array generation},
	annotation = {event-place: Tallinn, Estonia},
	file = {Full Text:/Users/marcos/Zotero/storage/3FXGANJ9/Lin et al. - 2019 - Towards More Efficient Meta-Heuristic Algorithms f.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/QCFE7WBS/Lin et al. - 2019 - Towards More Efficient Meta-Heuristic Algorithms f.pdf:application/pdf}
}

@inproceedings{arcuri_generating_2015,
	location = {New York, {NY}, {USA}},
	title = {Generating {TCP}/{UDP} Network Data for Automated Unit Test Generation},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2786828},
	doi = {10.1145/2786805.2786828},
	series = {{ESEC}/{FSE} 2015},
	pages = {155--165},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Arcuri, Andrea and Fraser, Gordon and Galeotti, Juan Pablo},
	date = {2015},
	note = {event-place: Bergamo, Italy},
	keywords = {automated test generation, Unit testing, Java, {JUnit}},
	annotation = {event-place: Bergamo, Italy},
	file = {Full Text:/Users/marcos/Zotero/storage/LCHJF2MY/Arcuri et al. - 2015 - Generating TCPUDP Network Data for Automated Unit.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/GENFFX5U/Arcuri et al. - 2015 - Generating TCPUDP Network Data for Automated Unit.pdf:application/pdf}
}

@inproceedings{afzal_veriabs_2019,
	title = {{VeriAbs}: Verification by Abstraction and Test Generation},
	isbn = {978-1-72812-508-4},
	url = {https://doi.org/10.1109/ASE.2019.00121},
	doi = {10.1109/ASE.2019.00121},
	series = {{ASE} ’19},
	pages = {1138--1141},
	booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
	publisher = {{IEEE} Press},
	author = {Afzal, Mohammad and Asia, A and Chauhan, Avriti and Chimdyalwar, Bharti and Darke, Priyanka and Datar, Advaita and Kumar, Shrawan and Venkatesh, R},
	date = {2019},
	note = {event-place: San Diego, California},
	annotation = {event-place: San Diego, California},
	file = {Full Text:/Users/marcos/Zotero/storage/6H2FNU73/Afzal et al. - 2019 - VeriAbs Verification by Abstraction and Test Gene.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/4JHK72S7/Afzal et al. - 2019 - VeriAbs Verification by Abstraction and Test Gene.pdf:application/pdf}
}

@inproceedings{panichella_beyond_2019,
	title = {Beyond Unit-Testing in Search-Based Test Case Generation: Challenges and Opportunities},
	url = {https://doi.org/10.1109/SBST.2019.00010},
	doi = {10.1109/SBST.2019.00010},
	series = {{SBST} ’19},
	pages = {7--8},
	booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
	publisher = {{IEEE} Press},
	author = {Panichella, Annibale},
	date = {2019},
	note = {event-place: Montreal, Quebec, Canada},
	keywords = {test case generation, search-based software testing, integration testing, white-box testing},
	annotation = {event-place: Montreal, Quebec, Canada},
	file = {Submitted Version:/Users/marcos/Zotero/storage/MGZHM4LZ/Panichella - 2019 - Beyond Unit-Testing in Search-Based Test Case Gene.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/T3N23ATM/Panichella - 2019 - Beyond Unit-Testing in Search-Based Test Case Gene.pdf:application/pdf}
}

@inproceedings{serra_effectiveness_2019,
	title = {On the Effectiveness of Manual and Automatic Unit Test Generation: Ten Years Later},
	url = {https://doi.org/10.1109/MSR.2019.00028},
	doi = {10.1109/MSR.2019.00028},
	series = {{MSR} ’19},
	pages = {121--125},
	booktitle = {Proceedings of the 16th International Conference on Mining Software Repositories},
	publisher = {{IEEE} Press},
	author = {Serra, Domenico and Grano, Giovanni and Palomba, Fabio and Ferrucci, Filomena and Gall, Harald C. and Bacchelli, Alberto},
	date = {2019},
	note = {event-place: Montreal, Quebec, Canada},
	keywords = {software testing, automatic test case generation, empirical studies},
	annotation = {event-place: Montreal, Quebec, Canada},
	file = {Accepted Version:/Users/marcos/Zotero/storage/ANLR9JYW/Serra et al. - 2019 - On the Effectiveness of Manual and Automatic Unit .pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/PF8UQXLC/Serra et al. - 2019 - On the Effectiveness of Manual and Automatic Unit .pdf:application/pdf}
}

@inproceedings{rau_efficient_2018,
	location = {New York, {NY}, {USA}},
	title = {Efficient {GUI} Test Generation by Learning from Tests of Other Apps},
	isbn = {978-1-4503-5663-3},
	url = {https://doi.org/10.1145/3183440.3195014},
	doi = {10.1145/3183440.3195014},
	series = {{ICSE} ’18},
	pages = {370--371},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
	publisher = {Association for Computing Machinery},
	author = {Rau, Andreas and Hotzkow, Jenny and Zeller, Andreas},
	date = {2018},
	note = {event-place: Gothenburg, Sweden},
	annotation = {event-place: Gothenburg, Sweden},
	file = {Full Text:/Users/marcos/Zotero/storage/ET5US43D/Rau et al. - 2018 - Efficient GUI Test Generation by Learning from Tes.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LL698IFW/Rau et al. - 2018 - Efficient GUI Test Generation by Learning from Tes.pdf:application/pdf}
}

@inproceedings{wetzlmaier_hybrid_2017,
	location = {New York, {NY}, {USA}},
	title = {Hybrid Monkey Testing: Enhancing Automated {GUI} Tests with Random Test Generation},
	isbn = {978-1-4503-5155-3},
	url = {https://doi.org/10.1145/3121245.3121247},
	doi = {10.1145/3121245.3121247},
	series = {A-{TEST} 2017},
	pages = {5--10},
	booktitle = {Proceedings of the 8th {ACM} {SIGSOFT} International Workshop on Automated Software Testing},
	publisher = {Association for Computing Machinery},
	author = {Wetzlmaier, Thomas and Ramler, Rudolf},
	date = {2017},
	note = {event-place: Paderborn, Germany},
	keywords = {{GUI} testing, random test generation, Software test automation},
	annotation = {event-place: Paderborn, Germany},
	file = {Full Text:/Users/marcos/Zotero/storage/UK8CTV27/Wetzlmaier and Ramler - 2017 - Hybrid Monkey Testing Enhancing Automated GUI Tes.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RUK7SDAZ/Wetzlmaier and Ramler - 2017 - Hybrid Monkey Testing Enhancing Automated GUI Tes.pdf:application/pdf}
}

@inproceedings{hovy_towards_2016,
	title = {Towards Automatic and Flexible Unit Test Generation for Legacy {HPC} Code},
	isbn = {978-1-5090-5224-0},
	series = {{SE}-{HPCCSE} ’16},
	pages = {42--49},
	booktitle = {Proceedings of the Fourth International Workshop on Software Engineering for {HPC} in Computational Science and Engineering},
	publisher = {{IEEE} Press},
	author = {Hovy, Christian and Kunkel, Julian},
	date = {2016},
	note = {event-place: Salt Lake City, Utah},
	annotation = {event-place: Salt Lake City, Utah},
	file = {Hovy and Kunkel - 2016 - Towards Automatic and Flexible Unit Test Generatio.pdf:/Users/marcos/Zotero/storage/36WM6YRG/Hovy and Kunkel - 2016 - Towards Automatic and Flexible Unit Test Generatio.pdf:application/pdf;Hovy and Kunkel - 2016 - Towards Automatic and Flexible Unit Test Generatio.pdf:/Users/marcos/Zotero/storage/6HV2G9JQ/Hovy and Kunkel - 2016 - Towards Automatic and Flexible Unit Test Generatio.pdf:application/pdf}
}

@inproceedings{billes_race-driven_2015,
	location = {New York, {NY}, {USA}},
	title = {Race-Driven {UI}-Level Test Generation for {JavaScript}-Based Web Applications},
	isbn = {978-1-4503-3722-9},
	url = {https://doi.org/10.1145/2814189.2815364},
	doi = {10.1145/2814189.2815364},
	series = {{SPLASH} Companion 2015},
	pages = {81--82},
	booktitle = {Companion Proceedings of the 2015 {ACM} {SIGPLAN} International Conference on Systems, Programming, Languages and Applications: Software for Humanity},
	publisher = {Association for Computing Machinery},
	author = {Billes, Martin},
	date = {2015},
	note = {event-place: Pittsburgh, {PA}, {USA}},
	keywords = {{AJAX}, Automated testing, Data race, Event-driven, {JavaScript}, Web applications},
	annotation = {event-place: Pittsburgh, {PA}, {USA}},
	file = {Full Text:/Users/marcos/Zotero/storage/HA5CU5YE/Billes - 2015 - Race-Driven UI-Level Test Generation for JavaScrip.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/GXG77IGP/Billes - 2015 - Race-Driven UI-Level Test Generation for JavaScrip.pdf:application/pdf}
}

@inproceedings{gomez_impact_2016,
	location = {New York, {NY}, {USA}},
	title = {Impact of {CS} Programs on the Quality of Test Cases Generation: An Empirical Study},
	isbn = {978-1-4503-4205-6},
	url = {https://doi.org/10.1145/2889160.2889190},
	doi = {10.1145/2889160.2889190},
	series = {{ICSE} ’16},
	pages = {374--383},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
	publisher = {Association for Computing Machinery},
	author = {Gómez, Omar S. and Vegas, Sira and Juristo, Natalia},
	date = {2016},
	note = {event-place: Austin, Texas},
	keywords = {software testing, controlled experiment, logistic regression, software testing education},
	annotation = {event-place: Austin, Texas},
	file = {Full Text:/Users/marcos/Zotero/storage/BSGE2WF9/Gómez et al. - 2016 - Impact of CS Programs on the Quality of Test Cases.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/DBX6XZNH/Gómez et al. - 2016 - Impact of CS Programs on the Quality of Test Cases.pdf:application/pdf}
}

@inproceedings{rojas_is_2017,
	title = {Is Search-Based Unit Test Generation Research Stuck in a Local Optimum?},
	isbn = {978-1-5386-2789-1},
	series = {{SBST} ’17},
	pages = {51--52},
	booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
	publisher = {{IEEE} Press},
	author = {Rojas, José Miguel and Fraser, Gordon},
	date = {2017},
	note = {event-place: Buenos Aires, Argentina},
	annotation = {event-place: Buenos Aires, Argentina},
	file = {Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:/Users/marcos/Zotero/storage/FL54MLM7/Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:application/pdf;Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:/Users/marcos/Zotero/storage/ZPWG6SAN/Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:application/pdf}
}

@inproceedings{white_increasing_2015,
	location = {New York, {NY}, {USA}},
	title = {Increasing the Efficiency of Search-Based Unit Test Generation Using Parameter Control},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2807556},
	doi = {10.1145/2786805.2807556},
	series = {{ESEC}/{FSE} 2015},
	pages = {1042--1044},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {White, Thomas},
	date = {2015},
	note = {event-place: Bergamo, Italy},
	keywords = {testing, genetic algorithm, Parameter control, search based software engineering, test suite generation},
	annotation = {event-place: Bergamo, Italy},
	file = {Full Text:/Users/marcos/Zotero/storage/M4RFRT8E/White - 2015 - Increasing the Efficiency of Search-Based Unit Tes.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/66HPYFZ9/White - 2015 - Increasing the Efficiency of Search-Based Unit Tes.pdf:application/pdf}
}

@inproceedings{din_fuzzy_2018,
	location = {New York, {NY}, {USA}},
	title = {Fuzzy Adaptive Teaching Learning-Based Optimization Strategy for {GUI} Functional Test Cases Generation},
	isbn = {978-1-4503-5414-1},
	url = {https://doi.org/10.1145/3185089.3185148},
	doi = {10.1145/3185089.3185148},
	series = {{ICSCA} 2018},
	pages = {92--96},
	booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
	publisher = {Association for Computing Machinery},
	author = {Din, Fakhrud and Zamli, Kamal Z.},
	date = {2018},
	note = {event-place: Kuantan, Malaysia},
	keywords = {Model-based testing, {GUI} Functional Testing, Mamdani Fuzzy Inference System, Teaching Learning-based Optimization},
	annotation = {event-place: Kuantan, Malaysia},
	file = {Full Text:/Users/marcos/Zotero/storage/U6U5E2FZ/Din and Zamli - 2018 - Fuzzy Adaptive Teaching Learning-Based Optimizatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/G5ZVXTKE/Din and Zamli - 2018 - Fuzzy Adaptive Teaching Learning-Based Optimizatio.pdf:application/pdf}
}

@inproceedings{haraldsson_use_2017,
	title = {The Use of Automatic Test Data Generation for Genetic Improvement in a Live System},
	isbn = {978-1-5386-2789-1},
	series = {{SBST} ’17},
	pages = {28--31},
	booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
	publisher = {{IEEE} Press},
	author = {Haraldsson, Saemundur O. and Woodward, John R. and Brownlee, Alexander I. E.},
	date = {2017},
	note = {event-place: Buenos Aires, Argentina},
	keywords = {test data generation, search based software engineering, bug fixing, real world application},
	annotation = {event-place: Buenos Aires, Argentina},
	file = {Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:/Users/marcos/Zotero/storage/4QGCE88E/Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:application/pdf;Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:/Users/marcos/Zotero/storage/7DG54ZTI/Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:application/pdf}
}

@article{singh_automated_2015,
	title = {Automated Expected Output Generation: Is This a Problem That Has Been Solved?},
	volume = {40},
	issn = {0163-5948},
	url = {https://doi.org/10.1145/2830719.2830726},
	doi = {10.1145/2830719.2830726},
	pages = {1--5},
	number = {6},
	journaltitle = {{SIGSOFT} Softw. Eng. Notes},
	author = {Singh, Yogesh},
	date = {2015-11},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {Software testing, automated test data generation, test oracle, expected output generation},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Full Text:/Users/marcos/Zotero/storage/DDFSH4MM/Singh - 2015 - Automated Expected Output Generation Is This a Pr.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/GAQJQ7DW/Singh - 2015 - Automated Expected Output Generation Is This a Pr.pdf:application/pdf}
}

@inproceedings{babic_fudge_2019,
	location = {New York, {NY}, {USA}},
	title = {{FUDGE}: Fuzz Driver Generation at Scale},
	isbn = {978-1-4503-5572-8},
	url = {https://doi.org/10.1145/3338906.3340456},
	doi = {10.1145/3338906.3340456},
	series = {{ESEC}/{FSE} 2019},
	pages = {975--985},
	booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Babić, Domagoj and Bucur, Stefan and Chen, Yaohui and Ivančić, Franjo and King, Tim and Kusano, Markus and Lemieux, Caroline and Szekeres, László and Wang, Wei},
	date = {2019},
	note = {event-place: Tallinn, Estonia},
	keywords = {testing, automated test generation, program slicing, code synthesis, fuzz testing, fuzzing, software security},
	annotation = {event-place: Tallinn, Estonia},
	file = {Full Text:/Users/marcos/Zotero/storage/UMYCAR9Q/Babić et al. - 2019 - FUDGE Fuzz Driver Generation at Scale.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/PIZI8LB4/Babić et al. - 2019 - FUDGE Fuzz Driver Generation at Scale.pdf:application/pdf}
}

@inproceedings{goffi_automatic_2016,
	location = {New York, {NY}, {USA}},
	title = {Automatic Generation of Oracles for Exceptional Behaviors},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931061},
	doi = {10.1145/2931037.2931061},
	series = {{ISSTA} 2016},
	pages = {213--224},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Goffi, Alberto and Gorla, Alessandra and Ernst, Michael D. and Pezzè, Mauro},
	date = {2016},
	note = {event-place: Saarbrücken, Germany},
	keywords = {Testing, automatic test oracle, oracle generation, oracle problem},
	annotation = {event-place: Saarbrücken, Germany},
	file = {Full Text:/Users/marcos/Zotero/storage/IYP3WTU3/Goffi et al. - 2016 - Automatic Generation of Oracles for Exceptional Be.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/HPL53LNF/Goffi et al. - 2016 - Automatic Generation of Oracles for Exceptional Be.pdf:application/pdf}
}

@inproceedings{gay_one-size-fits-none_2019,
	title = {One-Size-Fits-None? Improving Test Generation Using Context-Optimized Fitness Functions},
	url = {https://doi.org/10.1109/SBST.2019.000-1},
	doi = {10.1109/SBST.2019.000-1},
	series = {{SBST} ’19},
	pages = {3--4},
	booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
	publisher = {{IEEE} Press},
	author = {Gay, Gregory},
	date = {2019},
	note = {event-place: Montreal, Quebec, Canada},
	keywords = {search-based software testing, automated test generation, search-based software engineering},
	annotation = {event-place: Montreal, Quebec, Canada},
	file = {Full Text:/Users/marcos/Zotero/storage/M67I6ARN/Gay - 2019 - One-Size-Fits-None Improving Test Generation Usin.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/HTX4LYVF/Gay - 2019 - One-Size-Fits-None Improving Test Generation Usin.pdf:application/pdf}
}

@inproceedings{lin_tca_2015,
	title = {{TCA}: An Efficient Two-Mode Meta-Heuristic Algorithm for Combinatorial Test Generation},
	isbn = {978-1-5090-0024-1},
	url = {https://doi.org/10.1109/ASE.2015.61},
	doi = {10.1109/ASE.2015.61},
	series = {{ASE} ’15},
	pages = {494--505},
	booktitle = {Proceedings of the 30th {IEEE}/{ACM} International Conference on Automated Software Engineering},
	publisher = {{IEEE} Press},
	author = {Lin, Jinkun and Luo, Chuan and Cai, Shaowei and Su, Kaile and Hao, Dan and Zhang, Lu},
	date = {2015},
	note = {event-place: Lincoln, Nebraska},
	annotation = {event-place: Lincoln, Nebraska},
	file = {Full Text:/Users/marcos/Zotero/storage/6A8LJJZD/Lin et al. - 2015 - TCA An Efficient Two-Mode Meta-Heuristic Algorith.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/TI8BA29N/Lin et al. - 2015 - TCA An Efficient Two-Mode Meta-Heuristic Algorith.pdf:application/pdf}
}

@inproceedings{gay_call_2018,
	location = {New York, {NY}, {USA}},
	title = {To Call, or Not to Call: Contrasting Direct and Indirect Branch Coverage in Test Generation},
	isbn = {978-1-4503-5741-8},
	url = {https://doi.org/10.1145/3194718.3194719},
	doi = {10.1145/3194718.3194719},
	series = {{SBST} ’18},
	pages = {43--50},
	booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
	publisher = {Association for Computing Machinery},
	author = {Gay, Gregory},
	date = {2018},
	note = {event-place: Gothenburg, Sweden},
	keywords = {adequacy criteria, automated test generation, branch coverage},
	annotation = {event-place: Gothenburg, Sweden},
	file = {Full Text:/Users/marcos/Zotero/storage/6HZ44V59/Gay - 2018 - To Call, or Not to Call Contrasting Direct and In.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/B78LGZ59/Gay - 2018 - To Call, or Not to Call Contrasting Direct and In.pdf:application/pdf}
}

@inproceedings{semerath_graph_2018,
	location = {New York, {NY}, {USA}},
	title = {A Graph Solver for the Automated Generation of Consistent Domain-Specific Models},
	isbn = {978-1-4503-5638-1},
	url = {https://doi.org/10.1145/3180155.3180186},
	doi = {10.1145/3180155.3180186},
	series = {{ICSE} ’18},
	pages = {969--980},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Semeráth, Oszkár and Nagy, András Szabolcs and Varró, Dániel},
	date = {2018},
	note = {event-place: Gothenburg, Sweden},
	annotation = {event-place: Gothenburg, Sweden},
	file = {Full Text:/Users/marcos/Zotero/storage/4IHWRCCK/Semeráth et al. - 2018 - A Graph Solver for the Automated Generation of Con.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/S45ULKWU/Semeráth et al. - 2018 - A Graph Solver for the Automated Generation of Con.pdf:application/pdf}
}

@inproceedings{choudhary_efficient_2017,
	title = {Efficient Detection of Thread Safety Violations via Coverage-Guided Generation of Concurrent Tests},
	isbn = {978-1-5386-3868-2},
	url = {https://doi.org/10.1109/ICSE.2017.32},
	doi = {10.1109/ICSE.2017.32},
	series = {{ICSE} ’17},
	pages = {266--277},
	booktitle = {Proceedings of the 39th International Conference on Software Engineering},
	publisher = {{IEEE} Press},
	author = {Choudhary, Ankit and Lu, Shan and Pradel, Michael},
	date = {2017},
	note = {event-place: Buenos Aires, Argentina},
	keywords = {test generation, concurrency, coverage},
	annotation = {event-place: Buenos Aires, Argentina},
	file = {Full Text:/Users/marcos/Zotero/storage/NF9WL328/Choudhary et al. - 2017 - Efficient Detection of Thread Safety Violations vi.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ZQTNWPGM/Choudhary et al. - 2017 - Efficient Detection of Thread Safety Violations vi.pdf:application/pdf}
}

@inproceedings{ermuth_monkey_2016,
	location = {New York, {NY}, {USA}},
	title = {Monkey See, Monkey Do: Effective Generation of {GUI} Tests with Inferred Macro Events},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931053},
	doi = {10.1145/2931037.2931053},
	series = {{ISSTA} 2016},
	pages = {82--93},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Ermuth, Markus and Pradel, Michael},
	date = {2016},
	note = {event-place: Saarbrücken, Germany},
	keywords = {test generation, {GUI} testing, {JavaScript}, web applications},
	annotation = {event-place: Saarbrücken, Germany},
	file = {Full Text:/Users/marcos/Zotero/storage/69NLWPNT/Ermuth and Pradel - 2016 - Monkey See, Monkey Do Effective Generation of GUI.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/QI4YZ28Z/Ermuth and Pradel - 2016 - Monkey See, Monkey Do Effective Generation of GUI.pdf:application/pdf}
}

@inproceedings{mariani_augusto_2018,
	location = {New York, {NY}, {USA}},
	title = {Augusto: Exploiting Popular Functionalities for the Generation of Semantic {GUI} Tests with Oracles},
	isbn = {978-1-4503-5638-1},
	url = {https://doi.org/10.1145/3180155.3180162},
	doi = {10.1145/3180155.3180162},
	series = {{ICSE} ’18},
	pages = {280--290},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Mariani, Leonardo and Pezzè, Mauro and Zuddas, Daniele},
	date = {2018},
	note = {event-place: Gothenburg, Sweden},
	keywords = {automatic test case generation, {GUI} testing, Oracles, semantics},
	annotation = {event-place: Gothenburg, Sweden},
	file = {Full Text:/Users/marcos/Zotero/storage/2LET5FGL/Mariani et al. - 2018 - Augusto Exploiting Popular Functionalities for th.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/9KSMAFSY/Mariani et al. - 2018 - Augusto Exploiting Popular Functionalities for th.pdf:application/pdf}
}

==> anc/bases-publicacoes.tex <==
\begin{tabular}{ p{30mm} }
    \toprule
        \textbf{Nome} \\
    \midrule
        \href{http://ieeexplore.ieee.org}{\textit{IEEE Xplore}} \\
        \href{http://portal.acm.org}{\textit{ACM Digital Library}} \\
        \href{http://scholar.google.com}{\textit{Google Scholar}} \\
        \href{http://citeseer.ist.psu.edu/index}{\textit{CiteSeerX}} \\
        \href{http://www.iee.org/Publish/INSPEC/}{\textit{Inspec}} \\
        \href{http://www.sciencedirect.com}{\textit{ScienceDirect}} \\
        \href{http://www.engineeringvillage.com/home.url}{\textit{EI Compendex}} \\
        \href{http://link.springer.com}{\textit{Springer Link}} \\
    \bottomrule
\end{tabular}

==> anc/contribuicoes.tex <==
\begin{tabular}{ >{\centering\arraybackslash}p{20mm} p{60mm} }
    \toprule
        \textbf{Categoria} & \textbf{Descrição} \\
    \midrule
        \Gls{metrica} & \glsdesc{metrica} \\
    \hline
        \Gls{ferramenta} & \glsdesc{ferramenta} \\
    \hline
        \Gls{modelo} & \glsdesc{modelo} \\
    \hline
        \Gls{metodo} & \glsdesc{metodo} \\
    \hline
        \Gls{tecnica} & \glsdesc{tecnica} \\
    \hline
        \Gls{procedimento} & \glsdesc{procedimento} \\
    \hline
        \Gls{intervencao} & \glsdesc{intervencao} \\
    \hline
        \Gls{abordagem} & \glsdesc{abordagem} \\
    \hline
        \Gls{estrategia} & \glsdesc{estrategia} \\
    \bottomrule
\end{tabular}

==> anc/duplicateItems.bib <==

@article{de_matos_empirical_2016,
	title = {An empirical study of test generation with {BETA}},
	volume = {22},
	issn = {1678-4804},
	url = {https://doi.org/10.1186/s13173-016-0048-1},
	doi = {10.1186/s13173-016-0048-1},
	abstract = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
	pages = {8},
	number = {1},
	journaltitle = {J Braz Comput Soc},
	author = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
	urldate = {2020-05-21},
	date = {2016-10-28},
	keywords = {Software Testing, Formal Methods, Empirical Evaluation, B-Method}
}

@article{panichella_automated_2018,
	title = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
	volume = {44},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7840029/},
	doi = {10.1109/TSE.2017.2663435},
	pages = {122--158},
	number = {2},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
	urldate = {2020-05-23},
	date = {2018-02-01},
	keywords = {Genetic Algorithms, Optimization, Testing, program testing, search problems, Genetic algorithms, Algorithm design and analysis, Heuristic algorithms, optimisation, Software algorithms, sorting, test sequence, Computer Science, Algorithm Design and Analysis, Evolutionary Testing, branch coverage, automated test case generation, Evolutionary testing, automatic test case generation, Automatic Test Case Generation, dynamic target selection, {DynaMOSA}, Heuristic Algorithms, many-objective optimisation, Many-Objective Optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, search-based approaches, Software Algorithms, Sorting, test input data}
}

@article{arcaini_decomposition-based_2019,
	title = {Decomposition-Based Approach for Model-Based Test Generation},
	volume = {45},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8170269/},
	doi = {10.1109/TSE.2017.2781231},
	pages = {507--520},
	number = {5},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	urldate = {2020-05-23},
	date = {2019-05-01},
	keywords = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, Explosions, Silicon, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, decomposition-based approach, decomposition-based test generation approach, model checking, model variable dependency, model-based test generation, Presses, State Explosion Problem, testing requirement, testing technique}
}

@article{shahbazi_black-box_2016,
	title = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
	volume = {42},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7293669/},
	doi = {10.1109/TSE.2015.2487958},
	pages = {361--378},
	number = {4},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Shahbazi, Ali and Miller, James},
	urldate = {2020-05-23},
	date = {2016-04-01},
	keywords = {Genetic Algorithms, software testing, Software Testing, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Biological cells, multiobjective optimization algorithm, objective functions, Power capacitors, security of data, Sociology, Statistics, Subspace constraints, Computer Science, Black-Box Testing, Random Testing, automated test case generation, Adaptive random testing, Adaptive Random Testing, Automated Test Case Generation, Benford distribution, Biological Cells, black-box string test case generation, Power Capacitors, {RT}, security risks, string distance, String Distance, string distance functions, string test cases, String Test Cases, Subspace Constraints}
}

@article{gay_risks_2015,
	title = {The Risks of Coverage-Directed Test Case Generation},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7081779/},
	doi = {10.1109/TSE.2015.2421011},
	pages = {803--819},
	number = {8},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
	urldate = {2020-05-23},
	date = {2015-08-01},
	keywords = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, Measurement, risk management, Standards, Computer Science, Fault Detection, Aerospace Electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risks, Software Packages, structural coverage criteria, system structure, System Testing, test automation, test oracle selection}
}

@article{fraser_does_2015,
	title = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
	volume = {24},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/2699688},
	doi = {10.1145/2699688},
	number = {4},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
	date = {2015-09},
	keywords = {automated test generation, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing, branch coverage}
}

@article{arcuri_restful_2019,
	title = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
	volume = {28},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3293455},
	doi = {10.1145/3293455},
	number = {1},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Arcuri, Andrea},
	date = {2019-01},
	keywords = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service}
}

==> anc/first-publications-year.csv <==
y,ylabel,x,a,label
1,IEEE Trans. Software Eng.,2015,7,IEEE Trans. Software Eng.
1,IEEE Trans. Software Eng.,2016,3,IEEE Access
1,IEEE Trans. Software Eng.,2018,3,J Softw Eng Res Dev
1,IEEE Trans. Software Eng.,2019,1,The Journal of Systems and Software
1,IEEE Trans. Software Eng.,2020,6,IET Software
2,IEEE Access,2017,2,International Journal on Software Tools for Technology Transfer
2,IEEE Access,2018,2,Journal of King Saud University - Computer and Information Sciences
2,IEEE Access,2019,4,Science of Computer Programming
2,IEEE Access,2020,1,ACM Trans. Softw. Eng. Methodol.
3,J Softw Eng Res Dev,2016,2,Autom Softw Eng
3,J Softw Eng Res Dev,2017,1,Empir Software Eng
4,The Journal of Systems and Software,2015,4,International Journal of Software Engineering and Knowledge Engineering
4,The Journal of Systems and Software,2018,1,ACM Comput. Surv.
4,The Journal of Systems and Software,2020,1,Applied Soft Computing
5,IET Software,2015,1,Procedia Computer Science
5,IET Software,2017,1,Software Testing Verification and Reliability
5,IET Software,2018,1,The Computer Journal
5,IET Software,2019,1,
6,International Journal on Software Tools for Technology Transfer,2016,1,
6,International Journal on Software Tools for Technology Transfer,2019,1,
7,Journal of King Saud University - Computer and Information Sciences,2016,1,
7,Journal of King Saud University - Computer and Information Sciences,2019,1,
7,Journal of King Saud University - Computer and Information Sciences,2020,2,
8,Science of Computer Programming,2015,1,
8,Science of Computer Programming,2016,1,
8,Science of Computer Programming,2019,3,
9,ACM Trans. Softw. Eng. Methodol.,2015,1,
9,ACM Trans. Softw. Eng. Methodol.,2019,1,
9,ACM Trans. Softw. Eng. Methodol.,2020,1,
10,Autom Softw Eng,2015,1,
10,Autom Softw Eng,2016,1,
10,Autom Softw Eng,2017,1,
11,Empir Software Eng,2015,1,
11,Empir Software Eng,2018,2,
12,International Journal of Software Engineering and Knowledge Engineering,2015,2,
12,International Journal of Software Engineering and Knowledge Engineering,2016,1,
12,International Journal of Software Engineering and Knowledge Engineering,2017,1,
13,ACM Comput. Surv.,2017,1,
13,ACM Comput. Surv.,2018,1,
14,Applied Soft Computing,2016,3,
15,Procedia Computer Science,2015,1,
15,Procedia Computer Science,2018,1,
16,Software Testing Verification and Reliability,2016,1,
16,Software Testing Verification and Reliability,2018,1,
16,Software Testing Verification and Reliability,2019,1,
17,The Computer Journal,2015,2,
17,The Computer Journal,2019,1,

==> anc/glossary.tex <==
%% usamos: Termo1-Termo2-{...}-TermonN      para siglas fechadas, ou seja, valores ou 
%%                                          passos de um método onde todos são necessários
%%         Termo1, Termo2, {...}, {TermoN}  para siglas aberts, ou seja, valores ou
%%                                          passos de um método onde alguns são opcionais
%%         Termo1 Termo2 {...} TermoN       para nomes de pessoas ou lugares
%%
%% a sigla é repetida em negrito, seguido da tradução em português (em um dos formatos acima), 
%% seguida da tradução em inglês italizada

\newacronym{ATP}{ATP}{Automated Test Production}

\newacronym{IT}{IT}{Information Technology}

\newacronym{SLM}{SLM}{Systematic Literature Mapping}

\newacronym{SLR}{SLR}{Systematic Literature Review}

\newacronym{TDD}{TDD}{Test Driven Development}

\newacronym{CSP}{CSP}{Communicating Sequential Processes}

\newacronym{CCS}{CCS}{Calculus of Communicating Systems}

\newacronym{LOTOS}{LOTOS}{Language Of Temporal Ordering Specification}

\newglossaryentry{OCCAM}{name={OCCAM},description={Linguagem concorrente construída sobre álgebra \glsentryshort{CSP}\glsadd{CSP}}}

\newglossaryentry{Handel-C}{name={Handel-C},description={Linguagem de alto nível, baseada em linguagem C com extensões para ser executada em ``\textit{hardware}'', principalmente \glsentryshortpl{FPGA}\glsadd{FPGA}}}

\newglossaryentry{Circus}{name={Circus},description={Linguagem de especificação formal semelhante à \gls{OCCAM} e \gls{Handel-C}}}

\newacronym{FPGA}{FPGA}{Field Programmable Gate Array}

\newacronym{OCL}{OCL}{Object Constraint Language}

\newacronym{UML}{UML}{Unified Modelling Language}

\newacronym{LTS}{LTS}{Labelled Transition Systems}

\newacronym{FSM}{FSM}{Finite State Machine}

\newglossaryentry{fuzzing}{name={\textit{Fuzzing}},description={Técnica de teste automatizado que envolve a geração de entradas inválidas, inexperadas e aleatórias para programas de computador}}

\newacronym{GQM}{GQM}{Goal-Question-Metric}

\newacronym{PIOC}{PIOC}{Population, Intervention, Outcome, Context}

\newacronym{PICOC}{PICOC}{Population, Intervention, Comparison, Outcome, Context}

\newacronym{TRL}{TRL}{Technical Readines Level}

\newacronym{CAPES}{CAPES}{Coordenação de Aperfeiçoamento de Pessoal de Nível Superior do Brasil}

\newacronym{NIST}{NIST}{National Institute of Standards and Technology}

\newacronym{MDD}{MDD}{Model Drive Development}

\newacronym{MDA}{MDA}{Model Drive Architecture}

\newacronym{CASE}{CASE}{Computer Aided Software Engineering}

\newacronym{XML}{XML}{Extensible Markup Language}

\newacronym{XMI}{XMI}{\glsentryshort{XML}\glsadd{XML} Metadata Interchange}

\newacronym{PC}{PC}{Personal Computer}

\newacronym{NCSA}{NCSA}{National Center for Supercomputing Applications}

\newacronym{API}{API}{Application Programming Interface}

\newglossaryentry{measure}{type={hidden},name={measure},description={Compare dimensions or quantities against a pre-established standard whose unit is used as a multiplier.}}

\newglossaryentry{metric}{type={hidden},name={metric},description={A system or standard of \glspl{measure} or measurements taken using an existing standard.},see={measure}}

\newglossaryentry{tool}{type={hidden},name={tool},description={A device or implementation, used to perform a certain function.}}

\newglossaryentry{validation}{type={hidden},name={validation},description={The \glspl{technique} investigated are new and have not been implemented in practice. Techniques used are from experimental examples and done in the laboratory.},see={technique}}

\newglossaryentry{avaliation}{type={hidden},name={avaliation},description={The \gls{technique} was implemented in practice and the evaluation was conducted. Demonstrated how the \gls{technique} was implemented in practice and what the consequences were in terms of benefits and disadvantages. Also includes identification of problems in the industry.},see={technique}}

\newglossaryentry{proposal}{type={hidden},name={proposal},description={A solution to a problem has been proposed, either new or a significant extension of an existing \gls{technique}. The potential benefits and applicability of the solution is shown by a short example or a good line of argument.},see={technique}}

\newglossaryentry{philosophical}{type={hidden},name={philosophical},description={These studies outlined a new approach to pre-existing knowledge and structured the field in the form of a taxonomy or conceptual work.}}

\newglossaryentry{opinion}{type={hidden},name={opinion},description={These studies express someone's personal opinion about a particular \gls{technique}, whether it is good or not, or how things are done. They are not supported by related work or research methods.},see={technique}}

\newglossaryentry{practice}{type={hidden},name={practice},description={They explain in what and how something was done in practice. It has to be the author's personal experience.}}

\newglossaryentry{model}{type={hidden},name={model},description={A comprehensive and systematic \gls{approach} that includes theoretical principles, benefits and drawbacks, objectives, methodological guidelines and specifications, and the characteristic use of certain sets of \glspl{method} and \glspl{technique}.},see={approach,method,technique}}

\newglossaryentry{method}{type={hidden},name={method},description={No particular theoretical orientation is inferred in a method. Researchers impose their own particular theoretical beliefs on an experiment when they design and implement it by applying one or more \glspl{technique}.}}

\newglossaryentry{technique}{type={hidden},name={technique},description={A single operation or interaction in which a researcher uses one or more \glspl{procedure} to elicit an immediate reaction from the object of study or to shape the experiment and obtain results.}}

\newglossaryentry{procedure}{type={hidden},name={procedure},description={An organized sequence of operations and interactions that a researcher uses to conduct an experiment.}}

\newglossaryentry{intervention}{type={hidden},name={intervention},description={Purposefully interferes with or mitigates various aspects of the object of study and that affect the outcome by applying \gls{procedure}, \gls{technique}. The elements acting on the industry during a particular intervention are most often computer applications, the researcher, or both.},see={procedure,technique}}

\newglossaryentry{approach}{type={hidden},name={approach},description={A broad way of addressing an industry concern or problem. A specific \glspl{method} is not implied, but a specific set of \glspl{technique} will likely come into play when trying to intervene in the industry and the problem that is the subject of the research. The procedures to be used will be determined by the delimitations of the methodological variant in which we design the study.},see={technique}}

\newglossaryentry{strategy}{type={hidden},name={strategy},description={An action plan designed to achieve an overall goal.}}

\newglossaryentry{gray-box}{name={white-box},description={In computer engineering it is the combination of \gls{white-box} and \gls{black-box} testing methods.}}

\newglossaryentry{white-box}{name={white-box},description={In computer engineering it is the method of validating non-functional, internal aspects of a computer application.}}

\newglossaryentry{black-box}{name={black-box},description={In computer engineering it is the method of validating functional and external aspects of a computer application.}}


==> anc/gomes2024automated.bib <==

@misc{2020zotero,
  title    = {Zotero {\textbar} {Your} personal research assistant},
  url      = {https://www.zotero.org/},
  abstract = {Zotero is a free, easy-to-use tool to help you collect, organize, cite, and share research.},
  urldate  = {2020-10-16}
}

@article{basili1984methodology,
  title     = {A methodology for collecting valid software engineering data},
  author    = {Basili, Victor R and Weiss, David M},
  journal   = {IEEE Transactions on software engineering},
  number    = {6},
  pages     = {728--738},
  year      = {1984},
  publisher = {IEEE}
}

@article{brereton2007lessons,
  title     = {Lessons from applying the systematic literature review process within the software engineering domain},
  author    = {Brereton, Pearl and Kitchenham, Barbara A and Budgen, David and Turner, Mark and Khalil, Mohamed},
  journal   = {Journal of systems and software},
  volume    = {80},
  number    = {4},
  pages     = {571--583},
  year      = {2007},
  publisher = {Elsevier}
}

@article{chen2011systematic,
  title     = {A systematic review of evaluation of variability management approaches in software product lines},
  author    = {Chen, Lianping and Babar, Muhammad Ali},
  journal   = {Information and Software Technology},
  volume    = {53},
  number    = {4},
  pages     = {344--362},
  year      = {2011},
  publisher = {Elsevier}
}

@article{davis1977evolution,
  title   = {Evolution of computers and computing},
  author  = {Davis, Ruth M},
  journal = {Science},
  volume  = {195},
  number  = {4283},
  pages   = {1096--1102},
  year    = {1977}
}

@incollection{dijkstra1979structured,
  title     = {Structured programming},
  author    = {Dijkstra, Edsgar},
  booktitle = {Classics in software engineering},
  pages     = {41--48},
  year      = {1979}
}

@article{dyba2005evidence,
  title     = {Evidence-based software engineering for practitioners},
  author    = {Dyba, Tore and Kitchenham, Barbara A and Jorgensen, Magne},
  journal   = {IEEE software},
  volume    = {22},
  number    = {1},
  pages     = {58--65},
  year      = {2005},
  publisher = {IEEE}
}

@article{galster2013variability,
  title     = {Variability in software systems—a systematic literature review},
  author    = {Galster, Matthias and Weyns, Danny and Tofan, Dan and Michalik, Bartosz and Avgeriou, Paris},
  journal   = {IEEE Transactions on Software Engineering},
  volume    = {40},
  number    = {3},
  pages     = {282--306},
  year      = {2013},
  publisher = {IEEE}
}

@inproceedings{gaudel2017formal,
  title        = {Formal methods for software testing},
  author       = {Gaudel, Marie-Claude},
  booktitle    = {2017 International Symposium on Theoretical Aspects of Software Engineering (TASE)},
  pages        = {1--3},
  year         = {2017},
  organization = {IEEE}
}

@article{hirsch2005index,
  title     = {An index to quantify an individual's scientific research output},
  author    = {Hirsch, Jorge E},
  journal   = {Proceedings of the National academy of Sciences},
  volume    = {102},
  number    = {46},
  pages     = {16569--16572},
  year      = {2005},
  publisher = {National Acad Sciences}
}

@article{ivarsson2011method,
  title     = {A method for evaluating rigor and industrial relevance of technology evaluations},
  author    = {Ivarsson, Martin and Gorschek, Tony},
  journal   = {Empirical Software Engineering},
  volume    = {16},
  number    = {3},
  pages     = {365--395},
  year      = {2011},
  publisher = {Springer}
}

@techreport{keele2007guidelines,
  title       = {Guidelines for performing systematic literature reviews in software engineering},
  author      = {Keele, Staffs and others},
  year        = {2007},
  institution = {Technical report, Ver. 2.3 EBSE Technical Report. EBSE}
}

@inproceedings{kitchenham2004evidence,
  title        = {Evidence-based software engineering},
  author       = {Kitchenham, Barbara A and Dyba, Tore and Jorgensen, Magne},
  booktitle    = {Proceedings. 26th International Conference on Software Engineering},
  pages        = {273--281},
  year         = {2004},
  organization = {IEEE}
}

@article{kitchenham2009systematic,
  title     = {Systematic literature reviews in software engineering--a systematic literature review},
  author    = {Kitchenham, Barbara and Brereton, O Pearl and Budgen, David and Turner, Mark and Bailey, John and Linkman, Stephen},
  journal   = {Information and software technology},
  volume    = {51},
  number    = {1},
  pages     = {7--15},
  year      = {2009},
  publisher = {Elsevier}
}

@book{kitchenham2015evidence,
  title     = {Evidence-based software engineering and systematic reviews},
  author    = {Kitchenham, Barbara Ann and Budgen, David and Brereton, Pearl},
  volume    = {4},
  year      = {2015},
  publisher = {CRC press}
}

@inproceedings{petersen2008systematic,
  title     = {Systematic mapping studies in software engineering},
  author    = {Petersen, Kai and Feldt, Robert and Mujtaba, Shahid and Mattsson, Michael},
  booktitle = {12th International Conference on Evaluation and Assessment in Software Engineering (EASE) 12},
  pages     = {1--10},
  year      = {2008}
}

@article{petersen2015guidelines,
  title     = {Guidelines for conducting systematic mapping studies in software engineering: An update},
  author    = {Petersen, Kai and Vakkalanka, Sairam and Kuzniarz, Ludwik},
  journal   = {Information and Software Technology},
  volume    = {64},
  pages     = {1--18},
  year      = {2015},
  publisher = {Elsevier}
}

@book{petticrew2008systematic,
  title     = {Systematic reviews in the social sciences: A practical guide},
  author    = {Petticrew, Mark and Roberts, Helen},
  year      = {2008},
  publisher = {John Wiley \& Sons}
}

@article{wieringa2006requirements,
  title     = {Requirements engineering paper classification and evaluation criteria: a proposal and a discussion},
  author    = {Wieringa, Roel and Maiden, Neil and Mead, Nancy and Rolland, Colette},
  journal   = {Requirements engineering},
  volume    = {11},
  number    = {1},
  pages     = {102--107},
  year      = {2006},
  publisher = {Springer}
}

@book{wohlin2012experimentation,
  title     = {Experimentation in software engineering},
  author    = {Wohlin, Claes and Runeson, Per and H{\"o}st, Martin and Ohlsson, Magnus C and Regnell, Bj{\"o}rn and Wessl{\'e}n, Anders},
  year      = {2012},
  publisher = {Springer Science \& Business Media}
}


%%% SLM %%%


@inproceedings{afzal_veriabs_2019,
  title     = {{VeriAbs}: Verification by Abstraction and Test Generation},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00121},
  doi       = {10.1109/ASE.2019.00121},
  series    = {{ASE} ’19},
  pages     = {1138--1141},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Afzal, Mohammad and Asia, A and Chauhan, Avriti and Chimdyalwar, Bharti and Darke, Priyanka and Datar, Advaita and Kumar, Shrawan and Venkatesh, R},
  date      = {2019},
  note      = {{ZSCC}: 0000003},
}

@article{ahmad_a_saifan_using_2015,
  title        = {{USING} {FORMAL} {METHODS} {FOR} {TEST} {CASE} {GENERATION} {ACCORDING} {TO} {TRANSITION}-{BASED} {COVERAGE} {CRITERIA}},
  volume       = {1},
  issn         = {2413-9351},
  doi          = {10.5455/jjcit.71-1442380075},
  abstract     = {Formal methods play an important role in increasing the quality, reliability, robustness and effectiveness of software. Also the uses of formal methods, especially in safety-critical systems, help in the early detection of software errors and failures which will reduce the cost and effort involved in software testing. The aim of this paper is to prove the role and the effectiveness of formal specification for the cruise control system ({CCS}) as a case study. A {CCS} formal model is built using Perfect formal specification language, and its correctness is validated using the Perfect Developer toolset. We develop a software testing tool in order to generate test cases using three different algorithms. These test cases are evaluated to improve their coverage and effectiveness. The results show that random test case generation with full restriction algorithm is the best in its coverage results},
  pages        = {15--30},
  number       = {1},
  journaltitle = {Jordanian journal of computers and information technology (Online)},
  author       = {{Ahmad A. Saifan} and {Wafa Bani Mustafa}},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Cruise Control System ({CCS}), Formal Method, Perfect Developer},
  file         = {Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:~/Zotero/storage/AG8MTV52/Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:application/pdf}
}

@article{ahmed_constrained_2017,
  title        = {Constrained Interaction Testing: A Systematic Literature Study},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8102999/},
  doi          = {10.1109/ACCESS.2017.2771562},
  shorttitle   = {Constrained Interaction Testing},
  pages        = {25706--25730},
  journaltitle = {{IEEE} Access},
  author       = {Ahmed, Bestoun S. and Zamli, Kamal Z. and Afzal, Wasif and Bures, Miroslav},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Software testing, software testing, software product lines, combinatorial interaction testing, program testing, Tools, Data mining, software development management, fault detection, software fault tolerance, Systematics, Electronic mail, fault diagnosis, graphical user interfaces, Software systems, test selection, comprehensive literature study, constrained combinatorial testing, Constrained interaction testing, constrained interaction testing research, constraint test generation, graphical user interface testing, software systems, systematic literature study, test case design techniques, test generation tools, testing techniques},
  file         = {Full Text:~/Zotero/storage/IYS93QEH/Ahmed et al. - 2017 - Constrained Interaction Testing A Systematic Lite.pdf:application/pdf}
}

@article{aleti_test_2015,
  title        = {Test data generation with a Kalman filter-based adaptive genetic algorithm},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.035},
  abstract     = {•We introduce a new approach for generating test data, based on adaptive optimisation.•The adaptive optimisation framework uses feedback from the optimisation process to adjust parameter values of a genetic algorithm during the search.•Our approach is compared to a state of the art test data optimisation algorithm that does not adapt parameter values online, and a conspicuous adaptive optimisation algorithm, outperforming both methods in a wide range of problems. Software testing is a crucial part of software development. It enables quality assurance, such as correctness, completeness and high reliability of the software systems. Current state-of-the-art software testing techniques employ search-based optimisation methods, such as genetic algorithms to handle the difficult and laborious task of test data generation. Despite their general applicability, genetic algorithms have to be parameterised in order to produce results of high quality. Different parameter...},
  pages        = {343--352},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Aleti, Aldeida and Grunske, Lars},
  date         = {2015},
  keywords     = {Test Data Generation, Optimisation, Computer Science, Adaptive Parameter Control},
  file         = {Submitted Version:~/Zotero/storage/UU4F49ZP/Aleti and Grunske - 2015 - Test data generation with a Kalman filter-based ad.pdf:application/pdf}
}

@article{almansour_empirical_2020,
  title        = {An Empirical Comparison of the Efficiency and Effectiveness of Genetic Algorithms and Adaptive Random Techniques in Data-Flow Testing},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957444/},
  doi          = {10.1109/ACCESS.2020.2966433},
  pages        = {12884--12896},
  journaltitle = {{IEEE} Access},
  author       = {Almansour, Fahad M. and Alroobaea, Roobaea and Ghiduk, Ahmed S.},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software testing, software testing, test data generation, Java, program testing, search problems, genetic algorithms, Genetic algorithms, Sociology, Statistics, Subspace constraints, Convergence, Adaptive random testing, adaptive random techniques, adaptive random testing technique, {ART} technique, automatic inputs generation techniques, data-flow testing, {GA} technique, {GA}-based technique, ordinary random search techniques, {ORT} technique, test-data generation process, time 267.6 s, time 382.0 s, time 465.9 s},
  file         = {Full Text:~/Zotero/storage/QNWJMDA5/Almansour et al. - 2020 - An Empirical Comparison of the Efficiency and Effe.pdf:application/pdf}
}

@inproceedings{almasi_industrial_2017,
  title     = {An Industrial Evaluation of Unit Test Generation: Finding Real Faults in a Financial Application},
  isbn      = {978-1-5386-2717-4},
  url       = {https://doi.org/10.1109/ICSE-SEIP.2017.27},
  doi       = {10.1109/ICSE-SEIP.2017.27},
  series    = {{ICSE}-{SEIP} ’17},
  pages     = {263--272},
  booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
  publisher = {{IEEE} Press},
  author    = {Almasi, M. Moein and Hemmati, Hadi and Fraser, Gordon and Arcuri, Andrea and Benefelds, Jundefinednis},
  date      = {2017},
  keywords  = {empirical software engineering, search-based testing, random testing, automated tests generation},
}

@article{anbunathan_combining_2019,
  title        = {Combining genetic algorithm and pairwise testing for optimised test generation from {UML} {ADs}},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5207},
  pages        = {423--433},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Anbunathan, R. and Basu, A.},
  date         = {2019},
  keywords     = {Genetic Algorithms, Unified Modeling Language, Genetic Algorithm, Computer Science, Program Testing, Test Data, Pairwise Testing, Research Article, Concurrent Activities, Optimised Test Generation, Test Cases, Uml Activity Diagram},
  file         = {Full Text:~/Zotero/storage/9MGHE4KU/Anbunathan and Basu - 2019 - Combining genetic algorithm and pairwise testing f.pdf:application/pdf}
}

@article{andreasen_survey_2017,
  title        = {A Survey of Dynamic Analysis and Test Generation for {JavaScript}},
  volume       = {50},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3106739},
  doi          = {10.1145/3106739},
  pages        = {1--36},
  number       = {5},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Andreasen, Esben and Gong, Liang and Møller, Anders and Pradel, Michael and Selakovic, Marija and Sen, Koushik and Staicu, Cristian-Alexandru},
  urldate      = {2020-05-23},
  date         = {2017-11-13},
  keywords     = {Computer Science, Test Generation, Dynamic Languages, Program Analysis},
  file         = {Full Text:~/Zotero/storage/22C28USH/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf;Submitted Version:~/Zotero/storage/RIGG9HLR/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf}
}

@article{anielak_incremental_2015,
  title    = {Incremental test case generation using bounded model checking: an application to automatic rating.(Report)},
  volume   = {17},
  issn     = {1433-2779},
  doi      = {10.1007/s10009-014-0317-2},
  abstract = {Byline: Grzegorz Anielak (1), Grzegorz Jakacki (2), {SAawomir} Lasota (1) Keywords: Bounded model checking},
  pages    = {339},
  number   = {3},
  author   = {Anielak, Grzegorz and Jakacki, Grzegorz and Lasota, {SAawomir}},
  date     = {2015},
  keywords = {Computer Programming, Models, Tests},
  file     = {Full Text:~/Zotero/storage/P6L36A2R/Anielak et al. - 2015 - Incremental test case generation using bounded mod.pdf:application/pdf}
}

@article{araujo_correlating_2016,
  title        = {Correlating automatic static analysis and mutation testing: towards incremental strategies},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0031-8},
  doi          = {10.1186/s40411-016-0031-8},
  shorttitle   = {Correlating automatic static analysis and mutation testing},
  abstract     = {Traditionally, mutation testing is used as test set generation and/or test evaluation criteria once it is considered a good fault model. This paper uses mutation testing for evaluating an automated static analyzer. Since static analyzers, in general, report a substantial number of false positive warnings, the intention of this study is to define a prioritization approach of static warnings based on their correspondence with mutations. On the other hand, knowing that Mutation Test has a high application cost, another possibility is to try to identify mutations of some specific mutation operators, which an automatic static analyzer is not adequate to detect. Therefore, this information can be used to prioritize the order of incrementally applying mutation operators considering, firstly, those with no correspondence with static warnings. In both cases, contributing to the establishment of incremental strategies on using automatic static analysis or mutation testing or even a combination of them.},
  pages        = {5},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Araújo, Cláudio A. and Delamaro, Marcio E. and Maldonado, José C. and Vincenzi, Auri M. R.},
  urldate      = {2020-05-21},
  date         = {2016-11-03},
  note         = {{ZSCC}: 0000005},
  file         = {Full Text:~/Zotero/storage/ZQNPYM5U/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf}
}

@article{arcaini_decomposition-based_2019,
  title        = {Decomposition-Based Approach for Model-Based Test Generation},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8170269/},
  doi          = {10.1109/TSE.2017.2781231},
  pages        = {507--520},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  urldate      = {2020-05-23},
  date         = {2019-05-01},
  keywords     = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, Explosions, Silicon, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, decomposition-based approach, decomposition-based test generation approach, model checking, model variable dependency, model-based test generation, Presses, State Explosion Problem, testing requirement, testing technique},
  file         = {Full Text:~/Zotero/storage/9R879ZF6/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:~/Zotero/storage/CLWZLAJD/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

@article{arcaini_how_2015,
  title        = {How to Optimize the Use of {SAT} and {SMT} Solvers for Test Generation of Boolean Expressions},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxv001},
  abstract     = {In the context of automatic test generation, the use of propositional satisfiability ({SAT}) and Satisfiability Modulo Theories ({SMT}) solvers is becoming an attractive alternative to traditional algorithmic test generation methods, especially when testing Boolean expressions. The main advantages are the capability to deal with constraints over the inputs, the generation of compact test suites and the support for fault-detecting test generation methods. However, these solvers normally require more time and a greater amount of memory than classical test generation algorithms, making their applicability not always feasible in practice. In this paper, we propose several ways to optimize the {SAT}/{SMT}-based process of test generation for Boolean expressions and we compare several solving tools and propositional transformation rules. These optimizations promise to make {SAT}/{SMT}-based techniques as efficient as standard methods for testing purposes, especially when dealing with Boolean expressions, as proved by our experiments.},
  pages        = {2900--2920},
  number       = {11},
  journaltitle = {The Computer Journal},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date         = {2015},
  keywords     = {Test Case Generation, Boolean Expression Testing, Sat Solvers, Smt Solvers},
  file         = {Submitted Version:~/Zotero/storage/7FX25ENH/Arcaini et al. - 2015 - How to Optimize the Use of SAT and SMT Solvers for.pdf:application/pdf}
}

@inproceedings{arcaini_improving_2015,
  title     = {Improving Model-Based Test Generation by Model Decomposition},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2786837},
  doi       = {10.1145/2786805.2786837},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {119--130},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date      = {2015},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {model-based testing, state explosion problem, Test case generation, abstraction},
}

@article{arcuri_experience_2018,
  title        = {An experience report on applying software testing academic results in industry: we need usable automated test generation},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-017-9570-9},
  abstract     = {What is the impact of software engineering research on current practices in industry? In this paper, I report on my direct experience as a {PhD}/post-doc working in software engineering research projects, and then spending the following five years as an engineer in two different companies (the first one being the same I worked in collaboration with during my post-doc). Given a background in software engineering research, what cutting-edge techniques and tools from academia did I use in my daily work when developing and testing the systems of these companies? Regarding validation and verification (my main area of research), the answer is rather short: as far as I can tell, only {FindBugs}. In this paper, I report on why this was the case, and discuss all the challenging, complex open problems we face in industry and which somehow are “neglected” in the academic circles. In particular, I will first discuss what actual tools I could use in my daily work, such as {JaCoCo} and Selenium. Then, I will discuss the main open problems I faced, particularly related to environment simulators, unit and web testing. After that, popular topics in academia are presented, such as {UML}, regression and mutation testing. Their lack of impact on the type of projects I worked on in industry is then discussed. Finally, from this industrial experience, I provide my opinions about how this situation can be improved, in particular related to how academics are evaluated, and advocate for a greater involvement into open-source projects.},
  pages        = {1959--1981},
  number       = {4},
  journaltitle = {Empir Software Eng},
  author       = {Arcuri, Andrea},
  date         = {2018},
  keywords     = {Applied research, Impact, Industry, Practice, Technology transfer},
  file         = {Submitted Version:~/Zotero/storage/693R23HX/Arcuri - 2018 - An experience report on applying software testing .pdf:application/pdf}
}

@article{arcuri_restful_2019,
  title        = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
  volume       = {28},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3293455},
  doi          = {10.1145/3293455},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Arcuri, Andrea},
  date         = {2019-01},
  note         = {{ZSCC}: 0000020},
  keywords     = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
  file         = {Full Text:~/Zotero/storage/AUHQQRM3/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:~/Zotero/storage/KRVTNYYP/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

@article{arora_agent-based_2018,
  title        = {Agent-Based Regression Test Case Generation using Class Diagram, Use cases and Activity Diagram},
  volume       = {125},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2017.12.096},
  abstract     = {In Regression testing, test case generation is a process of generating test cases from the existing test suite to ensure that modifications made in the system have not affected its existing functionality. The use of modeling based {UML} class diagram identifies changes at syntax level, whereas use cases and activity diagram identify changes at semantic level. In this research, we have used the combination of {UML} class diagram, use cases and activity diagram to identify changes at both syntax and semantics level. We compared {UML} class diagrams, use cases and activity diagrams of old and modified code to identify these changes. It is found that the use of {UML} class diagram, use cases and activity diagram results in better identification of changes and hence leads to efficient test case generation. Additionally, agents developed in Java Agent Development Environment are used to collect these changes from different stake holders in the distributed environment. The distribution of testing...},
  pages        = {747--753},
  journaltitle = {Procedia Computer Science},
  author       = {Arora, Pardeep Kumar and Bhatia, Rajesh},
  date         = {2018},
  keywords     = {Computer Science, Agent Based Testing, Regression Test Case Generation},
  file         = {Full Text:~/Zotero/storage/C6NXC2QI/Arora and Bhatia - 2018 - Agent-Based Regression Test Case Generation using .pdf:application/pdf}
}

@inproceedings{babic_fudge_2019,
  title     = {{FUDGE}: Fuzz Driver Generation at Scale},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3340456},
  doi       = {10.1145/3338906.3340456},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {975--985},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Babić, Domagoj and Bucur, Stefan and Chen, Yaohui and Ivančić, Franjo and King, Tim and Kusano, Markus and Lemieux, Caroline and Szekeres, László and Wang, Wei},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, automated test generation, program slicing, code synthesis, fuzz testing, fuzzing, software security},
}

@article{balera_algorithm_2017,
  title        = {An algorithm for combinatorial interaction testing: definitions and rigorous evaluations},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0043-z},
  doi          = {10.1186/s40411-017-0043-z},
  shorttitle   = {An algorithm for combinatorial interaction testing},
  abstract     = {Combinatorial Interaction Testing ({CIT}) approaches have drawn attention of the software testing community to generate sets of smaller, efficient, and effective test cases where they have been successful in detecting faults due to the interaction of several input parameters. Recent empirical studies show that greedy algorithms are still competitive for {CIT}. It is thus interesting to investigate new approaches to address {CIT} test case generation via greedy solutions and to perform rigorous evaluations within the greedy context.},
  pages        = {10},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Balera, Juliana M. and Santiago Júnior, Valdivino A. de},
  urldate      = {2020-05-21},
  date         = {2017-12-28},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/VDNGD2VQ/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf}
}

@article{baluda_bidirectional_2016,
  title        = {Bidirectional Symbolic Analysis for Effective Branch Testing},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7296670/},
  doi          = {10.1109/TSE.2015.2490067},
  pages        = {403--426},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Baluda, Mauro and Denaro, Giovanni and Pezze, Mauro},
  urldate      = {2020-05-23},
  date         = {2016-05-01},
  keywords     = {test case generation, symbolic execution, Testing, program testing, program diagnostics, Computational modeling, Valves, Measurement, Concrete, Analytical models, branch coverage, program analysis, bidirectional symbolic analysis, branch testing, coverage measurement, Reachability analysis, structural coverage metrics, Structural testing, symbolic reachability analysis, test objectives, test suite thoroughness measure},
  file         = {Full Text:~/Zotero/storage/B8PDL43E/Baluda et al. - 2016 - Bidirectional Symbolic Analysis for Effective Bran.pdf:application/pdf}
}

@article{banerjee_object_2020,
  title        = {Object Removal Software Test Automation},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957035/},
  doi          = {10.1109/ACCESS.2020.2965947},
  pages        = {12967--12975},
  journaltitle = {{IEEE} Access},
  author       = {Banerjee, Debdeep and Yu, Kevin and Aggarwal, Garima},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software engineering, software testing, image processing, Automation, Testing, computer vision, program testing, Software, Software algorithms, Image color analysis, image generation, image reconstruction, Image reconstruction, image restoration, Matlab, {MATLAB}, multimedia, algorithm quality, object removal algorithm, object removal software test automation, photoshop, {SSIM} score, structural similarity index score},
  file         = {Full Text:~/Zotero/storage/8SZI64MK/Banerjee et al. - 2020 - Object Removal Software Test Automation.pdf:application/pdf}
}

@article{bashir_improved_2017,
  title        = {Improved Genetic Algorithm to Reduce Mutation Testing Cost},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7870579/},
  doi          = {10.1109/ACCESS.2017.2678200},
  pages        = {3657--3674},
  journaltitle = {{IEEE} Access},
  author       = {Bashir, Muhammad Bilal and Nadeem, Aamer},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {test case generation, mutation testing, Testing, Java, empirical evaluation, program debugging, program testing, object-oriented programming, software fault tolerance, software maintenance, genetic algorithms, Genetic algorithms, Standards, Computer bugs, Sociology, Statistics, improved genetic algorithm, Control flow of program, control-oriented fitness function, {eMuJava} tool, fault-based testing technique, fitness information, improved adaptable mutation method, mutation score, mutation testing cost reduction, object oriented programming, object-oriented program features, object’s state, random computational cost reduction, software bug detection, state-based fitness function, suspicious mutant, two-way crossover},
  file         = {Full Text:~/Zotero/storage/G6G5VSAE/Bashir and Nadeem - 2017 - Improved Genetic Algorithm to Reduce Mutation Test.pdf:application/pdf}
}

@inproceedings{behjati_synthetic_2019,
  title     = {Synthetic Test Data Generation Using Recurrent Neural Networks: A Position Paper},
  url       = {https://doi.org/10.1109/RAISE.2019.00012},
  doi       = {10.1109/RAISE.2019.00012},
  series    = {{RAISE} ’19},
  pages     = {22--27},
  booktitle = {Proceedings of the 7th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Behjati, Razieh and Arisholm, Erik and Bedregal, Margrethe M. and Tan, Chao},
  date      = {2019},
  keywords  = {software testing, deep learning, generative models, recurrent neural networks, synthetic data generation},
}

@article{belli_exploiting_2015,
  title        = {Exploiting Model Morphology for Event-Based Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6915728/},
  doi          = {10.1109/TSE.2014.2360690},
  pages        = {113--134},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Belli, Fevzi and Beyazit, Mutlu},
  urldate      = {2020-05-23},
  date         = {2015-02-01},
  keywords     = {test generation, random testing, Testing, program testing, Production, Unified modeling language, computational complexity, Context, Analytical models, Grammar, Morphology, mutation operators, (model) morphology, equivalent mutant, event-based approach, event-based testing, fault models, formal grammars, grammar-based testing, grammars, linear time, {MBMT}, model morphology, model-based mutation testing, Model-based mutation testing, multiple mutants, mutant selection, mutants},
  file         = {Submitted Version:~/Zotero/storage/ELL6W43G/Belli and Beyazit - 2015 - Exploiting Model Morphology for Event-Based Testin.pdf:application/pdf}
}

@inproceedings{biagiola_diversity-based_2019,
  title     = {Diversity-Based Web Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338970},
  doi       = {10.1145/3338906.3338970},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {142--153},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Biagiola, Matteo and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test generation, diversity, web testing, page object},
}

@article{bo_efficient_2019,
  title        = {Efficient Test Case Generation for Thread-Safe Classes},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8651494/},
  doi          = {10.1109/ACCESS.2019.2901588},
  pages        = {26984--26995},
  journaltitle = {{IEEE} Access},
  author       = {Bo, Lili and Jiang, Shujuan and Qian, Junyan and Wang, Rongcun and Wang, Xingya},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software testing, test case generation, concurrency bugs, static analysis, program debugging, program testing, program diagnostics, Computer bugs, Multiprotocol label switching, Synchronization, Test pattern generators, automatic approach, bug-driven grouping, concurrency bug, concurrency bug detection, Concurrent computing, concurrent test cases, concurrent test generation techniques, concurrent tests, coverage-guided generation, coverage-guided techniques, efficient test case generation, Instruction sets, iterative generation, thread-safe class, thread-safe classes},
  file         = {Full Text:~/Zotero/storage/VMGYHNQ7/Bo et al. - 2019 - Efficient Test Case Generation for Thread-Safe Cla.pdf:application/pdf}
}

@article{bride_tri-modal_2016,
  title        = {Tri-modal under-approximation for test generation},
  volume       = {132},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2016.07.003},
  abstract     = {This paper presents a method for under-approximating behavioural models with the guarantee that the abstract paths can be instantiated as executions of the models. This allows a model-based testing approach to operate on an abstraction of an infinite or very large behavioural model. We characterize the abstract transitions as may, must+ or must−. This allows us to benefit from Thomas Ball's result that any abstract sequence in the shape of must−*.may.must+* (a Ball chain) can be instantiated as a sequence of connected concrete transitions. We adapt Ball's work aiming at abstracting C programs to the case of event systems, where the instantiated Ball chains might not be reachable from a model's initial state because our method can abstract the control structure. We propose as a solution to this problem to symbolically explore the set of states reachable after a finite number of steps. The Ball chains that start in any of these states are reachable and instantiable. By keeping track...},
  pages        = {190--208},
  journaltitle = {Science of Computer Programming},
  author       = {Bride, Hadrien and Julliand, Jacques and Masson, Pierre-Alain},
  date         = {2016},
  keywords     = {Computer Science, Model-Based Testing, Over and Under Approximations, Predicate Abstraction, Symbolic Exploration},
  file         = {Submitted Version:~/Zotero/storage/K4X9BT5L/Bride et al. - 2016 - Tri-modal under-approximation for test generation.pdf:application/pdf}
}

@incollection{candea_automated_2019,
  location   = {Cham},
  title      = {Automated Software Test Generation: Some Challenges, Solutions, and Recent Advances},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_24},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Automated Software Test Generation},
  abstract   = {The automation of software testing promises to delegate to machines what is otherwise the most labor-intensive and expensive part of software development. The past decade has seen a resurgence in research interest for this problem, bringing about significant progress. In this article, we provide an overview of automated test generation for software, and then discuss recent developments that have had significant impact on real-life software.},
  pages      = {505--531},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Candea, George and Godefroid, Patrice},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_24},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  keywords   = {Software testing, Symbolic execution, Program analysis},
  file       = {Full Text:~/Zotero/storage/7P9RIGIZ/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf}
}

@article{chaki_regression_2015,
  title        = {Regression verification for multi-threaded programs (with extensions to locks and dynamic thread creation)},
  volume       = {47},
  issn         = {0925-9856},
  doi          = {10.1007/s10703-015-0237-0},
  abstract     = {Regression verification is the problem of deciding whether two similar programs are equivalent under an arbitrary yet equal context, given some definition of equivalence. So far this problem has only been studied for the case of single-threaded deterministic programs. We present a method for regression verification of multi-threaded programs. Specifically, we develop a proof-rule whose premise requires only to verify equivalence between sequential functions , whereas their consequents are equivalence of concurrent programs . This ability to avoid composing threads altogether when discharging premises, in a fully automatic way and for general programs, uniquely distinguishes our proof rule from others used for classical verification of concurrent programs. We also consider the effect of dynamic thread creation and synchronization primitives.},
  pages        = {287--301},
  number       = {3},
  journaltitle = {Form Methods Syst Des},
  author       = {Chaki, Sagar and Gurfinkel, Arie and Strichman, Ofer},
  date         = {2015},
  keywords     = {Multi-threaded programs, Proving equivalence of programs, Regression verification},
  file         = {Full Text:~/Zotero/storage/LHU3QWMA/Chaki et al. - 2015 - Regression verification for multi-threaded program.pdf:application/pdf}
}

@article{chatterjee_fuzzy_2019,
  title        = {A fuzzy rule-based generation algorithm in interval type-2 fuzzy logic system for fault prediction in the early phase of software development},
  volume       = {31},
  issn         = {0952-813X},
  doi          = {10.1080/0952813X.2018.1552315},
  abstract     = {Reliability, a measure of software, deals in total number of faults count up to a certain period of time. The present study aims at estimating the total number of software faults during the early phase of software life cycle. Such estimation helps in producing more reliable software as there may be a scope to take necessary corrective actions for improving the reliability within optimum time and cost by the software developers. The proposed interval type-2 fuzzy logic-based model considers reliability-relevant software metric and earlier project data as model inputs. Type-2 fuzzy sets have been used to reduce uncertainties in the vague linguistic values of the software metrics. A rule formation algorithm has been developed to overcome inconsistency in the consequent parts of large number of rules. Twenty-six software project data help to validate the model, and a comparison has been provided to analyse the proposed model's performance.},
  pages        = {369--391},
  number       = {3},
  journaltitle = {Journal of Experimental \& Theoretical Artificial Intelligence},
  author       = {Chatterjee, Subhashis and Maji, Bappa and Pham, Hoang},
  date         = {2019},
  keywords     = {Computer Science, Early Fault Prediction, Fuzzy Rule Base, Interval Type-2 Fuzzy Logic System, Software Reliability},
  file         = {Full Text:~/Zotero/storage/M8UBRTJA/Chatterjee et al. - 2019 - A fuzzy rule-based generation algorithm in interva.pdf:application/pdf}
}

@article{chawla_cloud-based_2016,
  title        = {Cloud-based automatic test data generation framework},
  volume       = {82},
  issn         = {0022-0000},
  doi          = {10.1016/j.jcss.2015.12.001},
  abstract     = {Designing test cases is one of the most crucial activities in software testing process. Manual test case design might result in inadequate testing outputs due to lack of expertise and/or skill requirements. This article delivers automatic test data generation framework by effectively utilizing soft computing technique with Apache Hadoop {MapReduce} as the parallelization framework. We have evaluated and analyzed statistically our proposed framework using real world open source libraries. The experimental results conducted on Hadoop cluster with ten nodes are effective and our framework significantly outperforms other existing cloud-based testing models. •Proposed the framework for effective cloud-based testing.•Designed and developed Hadoop {MapReduce} based automated test data generation strategy using {GA} and {PSO}.•Devised and implemented the new approach for the gbest evaluation using Pareto-optimality.•Empirical evaluation of the proposed framework.•Comparison...},
  pages        = {712--738},
  number       = {5},
  journaltitle = {Journal of Computer and System Sciences},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Engineering, Cloud Computing, Cloud-Based Testing, Mapreduce, Pareto-Optimal, Soft Computing},
  file         = {Full Text:~/Zotero/storage/Q8LL72AF/Chawla et al. - 2016 - Cloud-based automatic test data generation framewo.pdf:application/pdf}
}

@article{chawla_framework_2019,
  title        = {Framework for cloud‐based software test data generation service},
  volume       = {49},
  issn         = {0038-0644},
  doi          = {10.1002/spe.2708},
  abstract     = {This paper presents the framework of cloud‐based software test data generation service ({CSTS}) that caters to cost‐effective test data generation service in a cloud environment. In contrast to existing conventional or cloud‐based testing frameworks, {CSTS} has a number of unique benefits. First, {CSTS} is designed to facilitate test data generation in minimum time and cost. Second, unlike existing frameworks which mandates clients to opt for resources to test their jobs, {CSTS} guides customer for selecting best cluster configuration in order to minimize the cost. While the existing models do not provide any solution for trust establishment in cloud computing services, {CSTS} delivers it by implementing security mechanism with the provision of role based access control. The security mechanism proposed in this paper ensures the protection of data and code of different users. Third, {CSTS} provides a mathematical pricing model to fulfill the expectations of customers and also to maximize the net profit of service providers. Cloud service request model has also been designed that postulates service level agreements between customers and service providers. We have evaluated, compared, and analyzed our framework and have found that it outperforms other existing cloud‐based frameworks.},
  pages        = {1307--1328},
  number       = {8},
  journaltitle = {Software: Practice and Experience},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2019},
  keywords     = {Software Testing, Cloud Testing, Cloud‐Based Testing Service, Prediction And Profiling, Pricing Model, Security Model, Testing Service Framework, Trust},
  file         = {Full Text:~/Zotero/storage/KLSPM5UE/Chawla et al. - 2019 - Framework for cloud‐based software test data gener.pdf:application/pdf}
}

@article{chawla_novel_2015,
  title        = {A novel strategy for automatic test data generation using soft computing technique},
  volume       = {9},
  issn         = {2095-2228},
  doi          = {10.1007/s11704-014-3496-9},
  abstract     = {Software testing is one of the most crucial and analytical aspect to assure that developed software meets prescribed quality standards. Software development process invests at least 50\% of the total cost in software testing process. Optimum and efficacious test data design of software is an important and challenging activity due to the nonlinear structure of software. Moreover, test case type and scope determines the quality of test data. To address this issue, software testing tools should employ intelligence based soft computing techniques like particle swarm optimization ({PSO}) and genetic algorithm ({GA}) to generate smart and efficient test data automatically. This paper presents a hybrid {PSO} and {GA} based heuristic for automatic generation of test suites. In this paper, we described the design and implementation of the proposed strategy and evaluated our model by performing experiments with ten container classes from the Java standard library. We analyzed our algorithm statistically with test adequacy criterion as branch coverage. The performance adequacy criterion is taken as percentage coverage per unit time and percentage of faults detected by the generated test data. We have compared our work with the heuristic based upon {GA}, {PSO}, existing hybrid strategies based on {GA} and {PSO} and memetic algorithm. The results showed that the test case generation is efficient in our work.},
  pages        = {346--363},
  number       = {3},
  journaltitle = {Front. Comput. Sci.},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2015},
  keywords     = {software testing, test data generation, genetic algorithm, particle swarm optimization, soft computing},
  file         = {Full Text:~/Zotero/storage/X4SA2KFX/Chawla et al. - 2015 - A novel strategy for automatic test data generatio.pdf:application/pdf}
}

@inproceedings{chen_compiler_2019,
  title     = {Compiler Bug Isolation via Effective Witness Test Program Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338957},
  doi       = {10.1145/3338906.3338957},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {223--234},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Chen, Junjie and Han, Jiaqi and Sun, Peiyi and Zhang, Lingming and Hao, Dan and Zhang, Lu},
  date      = {2019},
  note      = {{ZSCC}: 0000011 
event-place: New York, {NY}, {USA}},
  keywords  = {Bug Isolation, Compiler Debugging, Test Program Generation},
}

@article{constanza_perez_automatic_2018,
  title        = {Automatic Generation of Test Cases from {UML} Models},
  volume       = {21},
  issn         = {{CLEI} Electronic Journal},
  doi          = {10.19153/cleiej.21.1.3},
  abstract     = {[Context] The growing demand for high-quality software has caused the industry to incorporate processes to enable them to comply with these standards, but increasing the cost of development. A strategy to reduce this cost is to incorporate quality evaluations from early stages of software development. A technique that facilitates this evaluation is the model-based testing, which allows to generate test cases at early phases using as input the conceptual models of the system. [Objective] In this paper, we introduce {TCGen}, a tool that enables the automatic generation of abstract test cases starting from {UML} conceptual models. [Method] The design and implementation of {TCGen}, a technique that applies different testing criteria to class diagrams and state transition diagrams to generates test cases, is presented as a model-based testing approach. To do that, {TCGen} uses {UML} models, which are widely used at industry and a set of algorithms that recognize the concepts in the models in...},
  pages        = {3:1--3:22},
  number       = {1},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Constanza Pérez} and {Beatriz Marín}},
  date         = {2018},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QI7YZJ9B/Constanza Pérez and Beatriz Marín - 2018 - Automatic Generation of Test Cases from UML Models.pdf:application/pdf}
}

@article{de_matos_empirical_2016,
  title        = {An empirical study of test generation with {BETA}},
  volume       = {22},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-016-0048-1},
  doi          = {10.1186/s13173-016-0048-1},
  abstract     = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
  pages        = {8},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
  urldate      = {2020-05-21},
  date         = {2016-10-28},
  note         = {{ZSCC}: 0000002},
  keywords     = {Software Testing, Formal Methods, Empirical Evaluation, B-Method},
  file         = {Full Text:~/Zotero/storage/JMDAZPXF/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:~/Zotero/storage/YZIKDL2C/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

@inproceedings{dhok_directed_2016,
  title     = {Directed Test Generation to Detect Loop Inefficiencies},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2950360},
  doi       = {10.1145/2950290.2950360},
  series    = {{FSE} 2016},
  pages     = {895--907},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Dhok, Monika and Ramanathan, Murali Krishna},
  date      = {2016},
  note      = {{ZSCC}: 0000019 
event-place: New York, {NY}, {USA}},
  keywords  = {testing, performance, redundant traversal bugs},
}

@inproceedings{din_fuzzy_2018,
  title     = {Fuzzy Adaptive Teaching Learning-Based Optimization Strategy for {GUI} Functional Test Cases Generation},
  isbn      = {978-1-4503-5414-1},
  url       = {https://doi.org/10.1145/3185089.3185148},
  doi       = {10.1145/3185089.3185148},
  series    = {{ICSCA} 2018},
  pages     = {92--96},
  booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Din, Fakhrud and Zamli, Kamal Z.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Model-based testing, {GUI} Functional Testing, Mamdani Fuzzy Inference System, Teaching Learning-based Optimization},
}

@article{ding_petri_2016,
  title        = {Petri net based test case generation for evolved specification},
  volume       = {59},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-016-5598-5},
  abstract     = {Model-based testing can use a model to test a concrete program’s implementation. When the model is changed due to the evolution of the specification, it is important to maintain the test suites up to date, such that it can be used for regression testing. A complete regeneration of the whole test suite from the new model, although inefficient, is still frequently used in practice. To address this problem effectively, we propose a test case reusability analysis technique to identify reusable test cases of the original test suite based on graph analysis, such that we can generate new test cases to cover only the change-related parts of the new model. The Market Information System ({MIS}) is employed to demonstrate the feasibility and effectiveness of the proposed method. Our experimental results show that the use of our method saves about 31.5\% test case generation cost.},
  pages        = {1--25},
  number       = {8},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Ding, Zuohua and Jiang, Mingyue and Chen, Haibo and Jin, Zhi and Zhou, Mengchu},
  date         = {2016},
  keywords     = {test case generation, Petri net, regression testing, evolved specification, reachability graph},
  file         = {Full Text:~/Zotero/storage/AHKSGYKQ/Ding et al. - 2016 - Petri net based test case generation for evolved s.pdf:application/pdf}
}

@inproceedings{elghondakly_comprehensive_2016,
  title     = {A Comprehensive Study for Software Testing and Test Cases Generation Paradigms},
  isbn      = {978-1-4503-4063-2},
  url       = {https://doi.org/10.1145/2896387.2896435},
  doi       = {10.1145/2896387.2896435},
  series    = {{ICC} ’16},
  booktitle = {Proceedings of the International Conference on Internet of Things and Cloud Computing},
  publisher = {Association for Computing Machinery},
  author    = {Elghondakly, Roaa and Moussa, Sherin and Badr, Nagwa},
  date      = {2016},
  note      = {{ZSCC}: 0000007 
event-place: New York, {NY}, {USA}},
  keywords  = {Software Testing, Code-based Testing, Model-based Testing, Requirements-based Testing and Test Case Generation, Search-based Testing},
}

@article{enoiu_automated_2016,
  title        = {Automated test generation using model checking: an industrial evaluation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-014-0355-9},
  abstract     = {In software development, testers often focus on functional testing to validate implemented programs against their specifications. In safety-critical software development, testers are also required to show that tests exercise, or cover, the structure and logic of the implementation. To achieve different types of logic coverage, various program artifacts such as decisions and conditions are required to be exercised during testing. Use of model checking for structural test generation has been proposed by several researchers. The limited application to models used in practice and the state space explosion can, however, impact model checking and hence the process of deriving tests for logic coverage. Thus, there is a need to validate these approaches against relevant industrial systems such that more knowledge is built on how to efficiently use them in practice. In this paper, we present a tool-supported approach to handle software written in the Function Block Diagram language such that logic coverage criteria can be formalized and used by a model checker to automatically generate tests. To this end, we conducted a study based on industrial use-case scenarios from Bombardier Transportation {AB}, showing how our toolbox {CompleteTest} can be applied to generate tests in software systems used in the safety-critical domain. To evaluate the approach, we applied the toolbox to 157 programs and found that it is efficient in terms of time required to generate tests that satisfy logic coverage and scales well for most of the programs.},
  pages        = {335--353},
  number       = {3},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Enoiu, Eduard and Čaušević, Adnan and Ostrand, Thomas and Weyuker, Elaine and Sundmark, Daniel and Pettersson, Paul},
  date         = {2016},
  keywords     = {Model checking, Software testing, Automated test generation, Programmable Logic Controllers, Model-based testing, {FBD}, Function Block Diagram, {IEC} 1131-3, Logic coverage safety-critical systems, {PLC}, Structured Text, Uppaal},
  file         = {Submitted Version:~/Zotero/storage/YNI8H6SX/Enoiu et al. - 2016 - Automated test generation using model checking an.pdf:application/pdf}
}

@inproceedings{ermuth_monkey_2016,
  title     = {Monkey See, Monkey Do: Effective Generation of {GUI} Tests with Inferred Macro Events},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931053},
  doi       = {10.1145/2931037.2931053},
  series    = {{ISSTA} 2016},
  pages     = {82--93},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Ermuth, Markus and Pradel, Michael},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test generation, {GUI} testing, {JavaScript}, web applications},
}

@article{escobar-velasquez_enabling_2020,
  title        = {Enabling Mutant Generation for Open- and Closed-Source Android Apps},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2982638},
  abstract     = {Mutation testing has been widely used to assess the fault-detection effectiveness of a test suite, as well as to guide test case generation or prioritization. Empirical studies have shown that, while mutants are generally representative of real faults, an effective application of mutation testing requires "traditional" operators designed for programming languages to be augmented with operators specific to an application domain and/or technology. The case for Android apps is not an exception. Therefore, in this paper we describe the process we followed to create (i) a taxonomy of mutation operations and, (ii) two tools, {MDroid}+ and {MutAPK} for mutant generation of Android apps. To this end, we systematically devise a taxonomy of 262 types of Android faults grouped in 14 categories by manually analyzing 2,023 software artifacts from different sources (e.g., bug reports, commits). Then, we identified a set of 38 mutation operators, and implemented them in two tools, the first enabling...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Escobar-Velasquez, Camilo and Linares-Vasquez, Mario and Bavota, Gabriele and Tufano, Michele and Moran, Kevin Patrick and Di Penta, Massimiliano and Vendome, Christopher and Bernal-Cardenas, Carlos and Poshyvanyk, Denys},
  date         = {2020},
  keywords     = {Android, Testing, Java, Mutation Testing, Tools, Software, Taxonomy, Computer Science, Computer Bugs, Fault Taxonomy, Mobile Applications, Mutation Operators},
  file         = {Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:~/Zotero/storage/XEECBVMX/Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:application/pdf}
}

@article{fazli_time_2019,
  title        = {A Time and Space-Efficient Compositional Method for Prime and Test Paths Generation},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8836452/},
  doi          = {10.1109/ACCESS.2019.2941429},
  pages        = {134399--134410},
  journaltitle = {{IEEE} Access},
  author       = {Fazli, Ebrahim and Afsharchi, Mohsen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software testing, program testing, Complexity theory, Software algorithms, software tools, Approximation algorithms, computational complexity, complex programs, cyclic control flow graphs, flow graphs, Flow graphs, highly complex programs, Merging, N-path complexity, path coverage, prime path coverage, prime paths, prime test paths generation, software toolset, space-efficient compositional method, structural testing, structurally complex programs, vertex-based method},
  file         = {Full Text:~/Zotero/storage/GQGYALN4/Fazli and Afsharchi - 2019 - A Time and Space-Efficient Compositional Method fo.pdf:application/pdf}
}

@inproceedings{filho_automatic_2017,
  title     = {Automatic Generation of Search-Based Algorithms Applied to the Feature Testing of Software Product Lines},
  isbn      = {978-1-4503-5326-7},
  url       = {https://doi.org/10.1145/3131151.3131152},
  doi       = {10.1145/3131151.3131152},
  series    = {{SBES}’17},
  pages     = {114--123},
  booktitle = {Proceedings of the 31st Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Filho, Helson L. Jakubovski and Lima, Jackson A. Prado and Vergilio, Silvia R.},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Search-Based Software Engineering, Hyper-Heuristics, Software Product Line Testing},
}

@inproceedings{arcuri_generating_2015,
	title = {Generating {TCP}/{UDP} Network Data for Automated Unit Test Generation},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2786828},
	doi = {10.1145/2786805.2786828},
	series = {{ESEC}/{FSE} 2015},
	pages = {155--165},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Arcuri, Andrea and Fraser, Gordon and Galeotti, Juan Pablo},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {automated test generation, Unit testing, Java, {JUnit}},
	file = {Full Text:~/Zotero/storage/LTUXCNXA/Arcuri et al. - 2015 - Generating TCPUDP Network Data for Automated Unit.pdf:application/pdf}
}

@article{fioravanti_efficient_2015,
  title        = {Efficient generation of test data structures using constraint logic programming and program transformation},
  volume       = {25},
  issn         = {0955-792X},
  doi          = {10.1093/logcom/ext071},
  abstract     = {The goal of Bounded-Exhaustive Testing ({BET}) is the automatic generation of all test cases satisfying a given invariant, within a given size bound. When the test cases have a complex structure, the development of correct and efficient generators becomes a very challenging task. In this article we use Constraint Logic Programming ({CLP}) to systematically develop generators of structurally complex test data structures. We follow a declarative approach that allows us to separate the issue of (i) defining the test data structure in terms of its properties, from that of (ii) efficiently generating data structure instances. This separation helps establish the correctness of the developed test case generators. We rely on a symbolic representation and we take advantage of efficient search strategies provided by {CLP} systems for generating test instances. Through a running example taken from the literature on {BET}, we illustrate our test generation framework and we show that {CLP} allows us to develop easily understandable and efficient test generators. Additionally, we propose a program transformation technique whose goal is to make the evaluation of these {CLP}-based generators much more efficient and we demonstrate its effectiveness on a number of complex test data structures.},
  pages        = {1263--1283},
  number       = {6},
  journaltitle = {Journal of Logic and Computation},
  author       = {Fioravanti, Fabio and Proietti, Maurizio and Senni, Valerio},
  date         = {2015},
  keywords     = {Black - Box Testing, Bounded Exhaustive Testing, Constraint Logic Programming, Generation Of Data Structures, Program Transformation},
  file         = {Submitted Version:~/Zotero/storage/489XG8PH/Fioravanti et al. - 2015 - Efficient generation of test data structures using.pdf:application/pdf}
}

@inproceedings{fisher_making_2016,
  title     = {Making Formal Methods More Relevant to Software Engineering Students via Automated Test Generation},
  isbn      = {978-1-4503-4231-5},
  url       = {https://doi.org/10.1145/2899415.2899424},
  doi       = {10.1145/2899415.2899424},
  series    = {{ITiCSE} ’16},
  pages     = {224--229},
  booktitle = {Proceedings of the 2016 {ACM} Conference on Innovation and Technology in Computer Science Education},
  publisher = {Association for Computing Machinery},
  author    = {Fisher, Gene and Johnson, Corrigan},
  date      = {2016},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automated test generation, formal methods, software engineering education},
}

@article{fragal_extending_2019,
  title        = {Extending {HSI} Test Generation Method for Software Product Lines},
  volume       = {62},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxy046},
  abstract     = {Featured Finite State Machines ({FFSMs}) were proposed as a modeling formalism that represents the abstract behavior of an entire software product line ({SPL}). Several model-based testing techniques have been developed to support test case generation for {SPL} specifications, but none support the full fault coverage criterion for {SPLs} at the family-wide level. In this paper, we propose an extension of the Harmonized State Identifiers ({HSI}) method, an {FSM}-based testing method supporting full fault coverage. By extending the {HSI} method for {FFSMs}, we are able to generate a single configurable test suite for groups of {SPL} products that can be instantiated using feature constraints. We implement a graphical tool named {ConFTGen} to guide the design, validation, derivation and test case generation for state, transition and full fault coverage of {FFSMs}. Experimental results indicate a reduction of approximately 50\% on the number of test cases required to test 20 random {SPL} products. Also, we investigate the applicability of our method by applying it to a case study from the automotive domain, namely the Body Comfort System.},
  pages        = {109--129},
  number       = {1},
  journaltitle = {The Computer Journal},
  author       = {Fragal, Vanderson Hafemann and Simao, Adenilso and Mousavi, Mohammad Reza and Turker, Uraz Cengiz and Santone, Antonella},
  date         = {2019},
  keywords     = {Test Case Generation, Featured Finite State Machine, Formal Modeling, Software Product Line},
  file         = {Submitted Version:~/Zotero/storage/TJER9RAR/Fragal et al. - 2019 - Extending HSI Test Generation Method for Software .pdf:application/pdf}
}

@article{fraser_achieving_2015,
  title        = {Achieving scalable mutation-based generation of whole test suites},
  volume       = {20},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-013-9299-z},
  abstract     = {Without complete formal specification, automatically generated software tests need to be manually checked in order to detect faults. This makes it desirable to produce the strongest possible test set while keeping the number of tests as small as possible. As commonly applied coverage criteria like branch coverage are potentially weak, mutation testing has been proposed as a stronger criterion. However, mutation based test generation is hampered because usually there are simply too many mutants, and too many of these are either trivially killed or equivalent. On such mutants, any effort spent on test generation would per definition be wasted. To overcome this problem, our search-based E vo S uite test generation tool integrates two novel optimizations: First, we avoid redundant test executions on mutants by monitoring state infection conditions, and second we use whole test suite generation to optimize test suites towards killing the highest number of mutants, rather than selecting individual mutants. These optimizations allowed us to apply E vo S uite to a random sample of 100 open source projects, consisting of a total of 8,963 classes and more than two million lines of code, leading to a total of 1,380,302 mutants. The experiment demonstrates that our approach scales well, making mutation testing a viable test criterion for automated test case generation tools, and allowing us to analyze the relationship of branch coverage and mutation testing in detail.},
  pages        = {783--812},
  number       = {3},
  journaltitle = {Empir Software Eng},
  author       = {Fraser, Gordon and Arcuri, Andrea},
  date         = {2015},
  keywords     = {Unit testing, Test case generation, Mutation testing, Search-based testing, Testing classes},
  file         = {Full Text:~/Zotero/storage/G5FR28NY/Fraser and Arcuri - 2015 - Achieving scalable mutation-based generation of wh.pdf:application/pdf}
}

@article{fraser_does_2015,
  title        = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
  volume       = {24},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/2699688},
  doi          = {10.1145/2699688},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
  date         = {2015-09},
  keywords     = {automated test generation, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing, branch coverage},
  file         = {Accepted Version:~/Zotero/storage/HXQ8YEPM/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:~/Zotero/storage/P7GCW7N9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

@inproceedings{billes_race-driven_2015,
	title = {Race-Driven {UI}-Level Test Generation for {JavaScript}-Based Web Applications},
	isbn = {978-1-4503-3722-9},
	url = {https://doi.org/10.1145/2814189.2815364},
	doi = {10.1145/2814189.2815364},
	series = {{SPLASH} Companion 2015},
	pages = {81--82},
	booktitle = {Companion Proceedings of the 2015 {ACM} {SIGPLAN} International Conference on Systems, Programming, Languages and Applications: Software for Humanity},
	publisher = {Association for Computing Machinery},
	author = {Billes, Martin},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Data race, Web applications, {AJAX}, Automated testing, Event-driven, {JavaScript}},
	file = {Full Text:~/Zotero/storage/JYGJIP99/Billes - 2015 - Race-Driven UI-Level Test Generation for JavaScrip.pdf:application/pdf}
}

@inproceedings{gomez_impact_2016,
	title = {Impact of {CS} Programs on the Quality of Test Cases Generation: An Empirical Study},
	isbn = {978-1-4503-4205-6},
	url = {https://doi.org/10.1145/2889160.2889190},
	doi = {10.1145/2889160.2889190},
	series = {{ICSE} ’16},
	pages = {374--383},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
	publisher = {Association for Computing Machinery},
	author = {Gómez, Omar S. and Vegas, Sira and Juristo, Natalia},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {software testing, controlled experiment, logistic regression, software testing education},
	file = {Full Text:~/Zotero/storage/92FVIXAT/Gómez et al. - 2016 - Impact of CS Programs on the Quality of Test Cases.pdf:application/pdf}
}

@article{fraser_memetic_2015,
  title        = {A Memetic Algorithm for whole test suite generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.05.032},
  abstract     = {The generation of unit-level test cases for structural code coverage is a task well-suited to Genetic Algorithms. Method call sequences must be created that construct objects, put them into the right state and then execute uncovered code. However, the generation of primitive values, such as integers and doubles, characters that appear in strings, and arrays of primitive values, are not so straightforward. Often, small local changes are required to drive the value toward the one needed to execute some target structure. However, global searches like Genetic Algorithms tend to make larger changes that are not concentrated on any particular aspect of a test case. In this paper, we extend the Genetic Algorithm behind the {EvoSuite} test generation tool into a Memetic Algorithm, by equipping it with several local search operators. These operators are designed to efficiently optimize primitive values and other aspects of a test suite that allow the search for test cases to function more...},
  pages        = {311--327},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Fraser, Gordon and Arcuri, Andrea and Mcminn, Phil},
  date         = {2015},
  keywords     = {Search-Based Software Engineering, Computer Science, Evolutionary Testing, Object-Oriented},
  file         = {Accepted Version:~/Zotero/storage/4B8ZTQ3M/Fraser et al. - 2015 - A Memetic Algorithm for whole test suite generatio.pdf:application/pdf}
}

@article{galeotti_inferring_2015,
  title        = {Inferring Loop Invariants by Mutation, Dynamic Analysis, and Static Checking},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7105412/},
  doi          = {10.1109/TSE.2015.2431688},
  pages        = {1019--1037},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Galeotti, Juan P. and Furia, Carlo A. and May, Eva and Fraser, Gordon and Zeller, Andreas},
  urldate      = {2020-05-23},
  date         = {2015-10-01},
  keywords     = {mutation, dynamic analysis, Java, program testing, Generators, program verification, formal specification, Heuristic algorithms, Arrays, Detectors, Instruments, Prototypes, system monitoring, automatic complete correctness proofs, automatic verification, {DYNAMATE} prototype, functional properties, functional specification, inference, Java.util classes, loop invariant inference, Loop invariants, program control structures, program prover, static checking, test automatic generation},
  file         = {Full Text:~/Zotero/storage/TMMMEF8C/Galeotti et al. - 2015 - Inferring Loop Invariants by Mutation, Dynamic Ana.pdf:application/pdf}
}

@article{garnier_influence_2017,
  title        = {On the influence of program constructs on bug localization effectiveness},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0040-2},
  doi          = {10.1186/s40411-017-0040-2},
  abstract     = {Software projects often reach hundreds or thousands of files. Therefore, manually searching for code elements that should be changed to fix a failure is a difficult task. Static bug localization techniques provide cost-effective means of finding files related to the failure described in a bug report. Structured information retrieval ({IR}) has been successfully applied by techniques such as {BLUiR}, {BLUiR}+, and {AmaLgam}. However, there are significant shortcomings on how these techniques were evaluated. First, virtually all evaluations have been limited to very few projects written in only one object-oriented programming language, particularly Java. Second, it might be that particular constructs of different programming languages, such as C\#, play a role on the effectiveness of bug localization techniques. However, little is known about this phenomenon. Third, the experimental setup for most of the bug localization studies make simplistic assumptions that do not hold on real-world scenarios, thereby raising doubts about the reported effectiveness of existing techniques. In this article, we evaluate {BLUiR}, {BLUiR}+, and {AmaLgam} on 20 C\# projects, addressing the aforementioned shortcomings from previous studies. Then, we extend {AmaLgam}’s algorithm to understand if structured information retrieval can benefit from the use of a wider range of program constructs, including C\# constructs inexistent in Java. We also perform an analysis of the influence of program constructs to bug localization effectiveness using Principal Component Analysis ({PCA}). Our analysis points to Methods and Classes as the constructs that contribute the most to the effectiveness of bug localization. It also reveals a significant contribution from Properties and String literals, constructs not considered in previous studies. Finally, we evaluate the effects of changing the emphasis on particular constructs by making another extension to {AmaLgam}’s algorithm, enabling the specification of different weights for each construct. Our results show that fine-tuning these weights may increase the effectiveness of bug localization in projects structured with a specific programming language, such as C\#.},
  pages        = {6},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Garnier, Marcelo and Ferreira, Isabella and Garcia, Alessandro},
  urldate      = {2020-05-21},
  date         = {2017-09-08},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/822LNHXC/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf}
}

@article{gay_automated_2015,
  title        = {Automated Oracle Data Selection Support},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7112189/},
  doi          = {10.1109/TSE.2015.2436920},
  pages        = {1119--1137},
  number       = {11},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-11-01},
  keywords     = {Monitoring, software testing, verification, Verification, test oracle, Testing, program testing, program verification, Software, Electronic mail, Aerospace electronics, Computer crashes, Training, automated oracle data selection support, mutation analysis, oracle creation, oracle data, Oracle Data, oracle selection, Oracle Selection, specific structural coverage criteria, test oracles, Test Oracles},
  file         = {Full Text:~/Zotero/storage/6F73GAA4/Gay et al. - 2015 - Automated Oracle Data Selection Support.pdf:application/pdf}
}

@article{singh_automated_2015,
	title = {Automated Expected Output Generation: Is This a Problem That Has Been Solved?},
	volume = {40},
	issn = {0163-5948},
	url = {https://doi.org/10.1145/2830719.2830726},
	doi = {10.1145/2830719.2830726},
	pages = {1--5},
	number = {6},
	journaltitle = {{SIGSOFT} Softw. Eng. Notes},
	author = {Singh, Yogesh},
	date = {2015-11},
	keywords = {Software testing, automated test data generation, test oracle, expected output generation},
	file = {Full Text:~/Zotero/storage/39HJIWGY/Singh - 2015 - Automated Expected Output Generation Is This a Pr.pdf:application/pdf}
}

@inproceedings{gay_call_2018,
  title     = {To Call, or Not to Call: Contrasting Direct and Indirect Branch Coverage in Test Generation},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194719},
  doi       = {10.1145/3194718.3194719},
  series    = {{SBST} ’18},
  pages     = {43--50},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, branch coverage},
}

@inproceedings{goffi_automatic_2016,
	title = {Automatic Generation of Oracles for Exceptional Behaviors},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931061},
	doi = {10.1145/2931037.2931061},
	series = {{ISSTA} 2016},
	pages = {213--224},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Goffi, Alberto and Gorla, Alessandra and Ernst, Michael D. and Pezzè, Mauro},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Testing, automatic test oracle, oracle generation, oracle problem},
	file = {Full Text:~/Zotero/storage/DURPMF8T/Goffi et al. - 2016 - Automatic Generation of Oracles for Exceptional Be.pdf:application/pdf}
}

@inproceedings{gay_multifaceted_2018,
  title     = {Multifaceted Test Suite Generation Using Primary and Supporting Fitness Functions},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194723},
  doi       = {10.1145/3194718.3194723},
  series    = {{SBST} ’18},
  pages     = {2--5},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, search-based test generation},
}

@inproceedings{gay_one-size-fits-none_2019,
  title     = {One-Size-Fits-None? Improving Test Generation Using Context-Optimized Fitness Functions},
  url       = {https://doi.org/10.1109/SBST.2019.000-1},
  doi       = {10.1109/SBST.2019.000-1},
  series    = {{SBST} ’19},
  pages     = {3--4},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Gay, Gregory},
  date      = {2019},
  keywords  = {search-based software testing, automated test generation, search-based software engineering},
}

@article{gay_risks_2015,
  title        = {The Risks of Coverage-Directed Test Case Generation},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7081779/},
  doi          = {10.1109/TSE.2015.2421011},
  pages        = {803--819},
  number       = {8},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-08-01},
  keywords     = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, Measurement, risk management, Standards, Computer Science, Fault Detection, Aerospace Electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risks, Software Packages, structural coverage criteria, system structure, System Testing, test automation, test oracle selection},
  file         = {Full Text:~/Zotero/storage/ZQ2E8GLT/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:~/Zotero/storage/FB5SZ32X/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

@inproceedings{semerath_graph_2018,
	title = {A Graph Solver for the Automated Generation of Consistent Domain-Specific Models},
	isbn = {978-1-4503-5638-1},
	url = {https://doi.org/10.1145/3180155.3180186},
	doi = {10.1145/3180155.3180186},
	series = {{ICSE} ’18},
	pages = {969--980},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Semeráth, Oszkár and Nagy, András Szabolcs and Varró, Dániel},
	date = {2018},
	note = {event-place: New York, {NY}, {USA}},
	file = {Full Text:~/Zotero/storage/V527GNM7/Semeráth et al. - 2018 - A Graph Solver for the Automated Generation of Con.pdf:application/pdf}
}

@inproceedings{choudhary_efficient_2017,
	title = {Efficient Detection of Thread Safety Violations via Coverage-Guided Generation of Concurrent Tests},
	isbn = {978-1-5386-3868-2},
	url = {https://doi.org/10.1109/ICSE.2017.32},
	doi = {10.1109/ICSE.2017.32},
	series = {{ICSE} ’17},
	pages = {266--277},
	booktitle = {Proceedings of the 39th International Conference on Software Engineering},
	publisher = {{IEEE} Press},
	author = {Choudhary, Ankit and Lu, Shan and Pradel, Michael},
	date = {2017},
	keywords = {test generation, concurrency, coverage},
	file = {Full Text:~/Zotero/storage/IY9QH83Y/Choudhary et al. - 2017 - Efficient Detection of Thread Safety Violations vi.pdf:application/pdf}
}

@article{geetha_devasena_automated_2016,
  title        = {Automated and Optimized Software Test Suite Generation Technique for Structural Testing},
  volume       = {26},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194016500017},
  abstract     = {Software testing consumes 50\% of total software development cost. Test case design gains central importance in testing activity with respect to quality. The manual test suite generation is a time consuming and tedious task which needs automation. Unit testing is normally done in stringent time schedules by the developers or rarely by testers. In structural testing, it is not possible to check exhaustively all possible test data and the quality of test is dependent heavily on the performance of single developer or tester. Thus automation and optimization is required in generating test data to assist developer or tester with the selection of appropriate test data. A novel hybrid technique is developed to automate the test suite generation process for branch coverage criteria using evolutionary testing. The hybrid technique applies both Genetic Algorithm ({GA}) and Particle Swarm Optimization ({PSO}) to automatically generate test data. This technique improves efficiency and effectiveness of test case generation process when compared to applying Genetic Algorithm or Particle Swarm Optimization alone. The performance of proposed technique is evaluated and is observed that hybrid technique reduces the number of iterations by 47\% when compared to {GA} and {PSO} applied separately and it reduces the execution time by 52\% than {GA} and 48\% than {PSO}.},
  pages        = {1--13},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Geetha Devasena, M. S and Gopu, G and Valarmathi, M. L},
  date         = {2016},
  keywords     = {Software Testing, Computer Science, Unit Testing, Branch Coverage Criteria, Pso, Ga},
  file         = {Full Text:~/Zotero/storage/MI4TTRFE/Geetha Devasena et al. - 2016 - Automated and Optimized Software Test Suite Genera.pdf:application/pdf}
}

@inproceedings{godio_efficient_2019,
  title     = {Efficient Test Generation Guided by Field Coverage Criteria},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00019},
  doi       = {10.1109/ASE.2019.00019},
  series    = {{ASE} ’19},
  pages     = {91--101},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Godio, Ariel and Bengolea, Valeria and Ponzio, Pablo and Aguirre, Nazareno and Frias, Marcelo F.},
  date      = {2019},
  keywords  = {symbolic execution, field-based testing, field-exhaustive testing, transcoping},
}

@article{liu_mttool_2018,
	title = {{MTTool}: A Tool for Software Modeling and Test Generation},
	volume = {6},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8478278/},
	doi = {10.1109/ACCESS.2018.2872774},
	shorttitle = {{MTTool}},
	pages = {56222--56237},
	journaltitle = {{IEEE} Access},
	author = {Liu, Pan and Xu, Zhenning},
	urldate = {2020-05-23},
	date = {2018},
	keywords = {test generation, model-based testing, Testing, Automata, finite state machines, program testing, Tools, Software, Unified modeling language, Software algorithms, Object oriented modeling, software tools, decomposed subexpressions, {ERE}, {ERE} model, {ERE}-based testing, extended regular expression, model-based test tools, modeling complex software behavior, {MTTool}, regular finite state machine, {RFSM}, software modeling, state-space-explosion problem, test coverage criteria, writing R language},
	file = {Full Text:~/Zotero/storage/2C3PAB4W/Liu and Xu - 2018 - MTTool A Tool for Software Modeling and Test Gene.pdf:application/pdf}
}

@article{gouw_integrating_2016,
  title        = {Integrating deductive verification and symbolic execution for abstract object creation in dynamic logic},
  volume       = {15},
  issn         = {1619-1366},
  doi          = {10.1007/s10270-014-0446-9},
  abstract     = {We present a fully abstract weakest precondition calculus and its integration with symbolic execution. Our assertion language allows both specifying and verifying properties of objects at the abstraction level of the programming language, abstracting from a specific implementation of object creation. Objects which are not (yet) created never play any role. The corresponding proof theory is discussed and justified formally by soundness theorems. The usage of the assertion language and proof rules is illustrated with an example of a linked list reachability property. All proof rules presented are fully implemented in a version of the {KeY} verification system for Java programs.},
  pages        = {1117--1140},
  number       = {4},
  journaltitle = {Softw Syst Model},
  author       = {Gouw, Stijn and Boer, Frank and Ahrendt, Wolfgang and Bubel, Richard},
  date         = {2016},
  keywords     = {Specification, Verification, Dynamic logic, Object creation, Program logic},
  file         = {Full Text:~/Zotero/storage/XQSVX45L/Gouw et al. - 2016 - Integrating deductive verification and symbolic ex.pdf:application/pdf}
}

@article{guizzo_sentinel_2020,
  title        = {Sentinel: A Hyper-Heuristic for the Generation of Mutant Reduction Strategies},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.3002496},
  abstract     = {Mutation testing is an effective approach to evaluate and strengthen software test suites, but its adoption is currently limited by the mutants' execution computational cost. Several strategies have been proposed to reduce this cost (a.k.a. mutation cost reduction strategies), however none of them has proven to be effective for all scenarios since they often need an ad-hoc manual selection and configuration depending on the software under test ({SUT}). In this paper, we propose a novel multi-objective evolutionary hyper-heuristic approach, dubbed Sentinel, to automate the generation of optimal cost reduction strategies for every new {SUT}. We evaluate Sentinel by carrying out a thorough empirical study involving 40 releases of 10 open-source real-world software systems and both baseline and state-of-the-art strategies as a benchmark for a total of 4,800 experiments, which results are evaluated with both quality indicators and statistical significance tests, following the most recent...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Guizzo, Giovani and Sarro, Federica and Krinke, Jens and Vergilio, Silvia Regina},
  date         = {2020},
  keywords     = {Software Testing, Mutation Testing, Search Based Software Testing, Computer Science, Hyper-Heuristic, Grammatical Evolution, Mutant Reduction, Search Based Software Engineering},
  file         = {Full Text:~/Zotero/storage/U38UBE9T/Guizzo et al. - 2020 - Sentinel A Hyper-Heuristic for the Generation of .pdf:application/pdf}
}

@article{guo_semantic_2016,
  title        = {A semantic approach for automated test oracle generation},
  volume       = {45},
  issn         = {1477-8424},
  doi          = {10.1016/j.cl.2016.01.006},
  abstract     = {This paper presents the design, implementation, and applications of a software testing tool, {TAO}, which allows users to specify and generate test cases and oracles in a declarative way. Extended from its previous grammar-based test generation tool, {TAO} provides a declarative notation for defining denotational semantics on each productive grammar rule, such that when a test case is generated, its expected semantics will be evaluated automatically as well, serving as its test oracle. {TAO} further provides a simple tagging mechanism to embed oracles into test cases for bridging the automation between test case generation and software testing. Two practical case studies are used to illustrate how automated oracle generation can be effectively integrated with grammar-based test generation in different testing scenarios: locating fault-inducing input patterns on Java applications},
  pages        = {204--219},
  journaltitle = {Computer Languages, Systems \& Structures},
  author       = {Guo, Hai-Feng},
  date         = {2016},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Test Oracle, Denotational Semantics},
  file         = {Full Text:~/Zotero/storage/DUVAC63M/Guo - 2016 - A semantic approach for automated test oracle gene.pdf:application/pdf}
}

@article{gupta_automated_2018,
  title        = {Automated Regression Test Case Generation for Web Application: A Survey},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3232520},
  doi          = {10.1145/3232520},
  shorttitle   = {Automated Regression Test Case Generation for Web Application},
  pages        = {1--25},
  number       = {4},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Gupta, Nishant and Yadav, Vibhash and Singh, Mayank},
  urldate      = {2020-05-23},
  date         = {2018-09-06},
  keywords     = {Regression Testing, Test Case Generation, Computer Science, Test Case Prioritization, Web Application},
  file         = {Full Text:~/Zotero/storage/A888EKCS/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf;Full Text:~/Zotero/storage/QMG3XVVD/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf}
}

@article{gupta_insight_2019,
  title        = {An Insight Into Test Case Optimization: Ideas and Trends With Future Perspectives},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8642317/},
  doi          = {10.1109/ACCESS.2019.2899471},
  shorttitle   = {An Insight Into Test Case Optimization},
  pages        = {22310--22327},
  journaltitle = {{IEEE} Access},
  author       = {Gupta, Neha and Sharma, Arun and Pachariya, Manoj Kumar},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software engineering, test case generation, software testing, Optimization, program testing, Minimization, Software, optimisation, Software algorithms, Conferences, multi-objective optimization, minimization, Optimization techniques, prioritization, selection, test adequacy criteria, test case optimization},
  file         = {Full Text:~/Zotero/storage/6Q2VMTKP/Gupta et al. - 2019 - An Insight Into Test Case Optimization Ideas and .pdf:application/pdf}
}

@article{gutierrez_model-driven_2015,
  title        = {A Model-Driven approach for functional test case generation},
  volume       = {109},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2015.08.001},
  abstract     = {•We present an approach for early testing based on the Model-Driven paradigm.•We offer the view of a tool for solve this problem.•We present some real experiences where this approach was offered. Test phase is one of the most critical phases in software engineering life cycle to assure the final system quality. In this context, functional system test cases verify that the system under test fulfills its functional specification. Thus, these test cases are frequently designed from the different scenarios and alternatives depicted in functional requirements. The objective of this paper is to introduce a systematic process based on the Model-Driven paradigm to automate the generation of functional test cases from functional requirements. For this aim, a set of metamodels and transformations and also a specific language domain to use them is presented. The paper finishes stating learned lessons from the trenches as well as relevant future work and conclusions that...},
  pages        = {214--228},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Gutiérrez, J.J and Escalona, M.J and Mejías, M},
  date         = {2015},
  keywords     = {Computer Science, Early Testing, Model-Driven Testing, Software Quality Assurance},
  file         = {Full Text:~/Zotero/storage/IGT4KJN2/Gutiérrez et al. - 2015 - A Model-Driven approach for functional test case g.pdf:application/pdf}
}

@incollection{hahnle_deductive_2019,
  location   = {Cham},
  title      = {Deductive Software Verification: From Pen-and-Paper Proofs to Industrial Tools},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_18},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Deductive Software Verification},
  abstract   = {Deductive software verification aims at formally verifying that all possible behaviors of a given program satisfy formally defined, possibly complex properties, where the verification process is based on logical inference. We follow the trajectory of the field from its inception in the late 1960s via its current state to its promises for the future, from pen-and-paper proofs for programs written in small, idealized languages to highly automated proofs of complex library or system code written in mainstream languages. We take stock of the state-of-art and give a list of the most important challenges for the further development of the field of deductive software verification.},
  pages      = {345--373},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Hähnle, Reiner and Huisman, Marieke},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_18},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  file       = {Full Text:~/Zotero/storage/56HKU7QP/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf}
}

@article{han_multiple_2017,
  title        = {Multiple paths test data generation based on particle swarm optimisation},
  volume       = {11},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2016.0066},
  abstract     = {Considering path coverage as the test adequacy criterion, a modified multiple paths test data generator based on particle swarm optimisation ({MMPPSO}) algorithm is proposed. During the particle swarm optimisation process, each particle tracks the individual best position and the global best position. For the multiple paths coverage problem, different fitness functions are applied to assess the individual best position and the global best position in {MMPPSO}. The weighted summation of those branch distance functions is designed as the single path fitness function. The fitness function for the individual best position is the minimum of those single path fitness functions, which guides particles converge to a specific path. The fitness function for the global best position is the summation of those single path fitness functions, which guides the population achieve multiple paths coverage and avoid the premature convergence. The experiments implemented on some benchmarks...},
  pages        = {41--47},
  number       = {2},
  journaltitle = {{IET} Software},
  author       = {Han, Xuan and Lei, Hang and Wang, Yun-Sheng},
  editor       = {Han, Xuan},
  date         = {2017},
  keywords     = {Optimization, Software, Convergence, Algorithms, Particle Swarm Optimisation, Program Testing, Path Coverage, Fitness, (An), Computer Programs, Electronics and Communications Milieux (General) (Ea), Software Engineering (General) (Ci), Benchmarks, Data Handling, Fitness Functions, Mmppso, Multiple Paths Test Data Generation, Particle Tracks, Test Adequacy Criterion},
  file         = {Full Text:~/Zotero/storage/CZ2IS24R/Han et al. - 2017 - Multiple paths test data generation based on parti.pdf:application/pdf}
}

@inproceedings{haraldsson_use_2017,
  title     = {The Use of Automatic Test Data Generation for Genetic Improvement in a Live System},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {28--31},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Haraldsson, Saemundur O. and Woodward, John R. and Brownlee, Alexander I. E.},
  date      = {2017},
  keywords  = {test data generation, search based software engineering, bug fixing, real world application},
}

@article{hierons_generating_2015,
  title        = {Generating Complete Controllable Test Suites for Distributed Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6930767/},
  doi          = {10.1109/TSE.2014.2364035},
  pages        = {279--293},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Hierons, Robert M.},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, test suite generation, Automata, checking experiment, Computer architecture, distributed processing, finite state machine, finite state machines, m-complete test suite, program debugging, program testing, Protocols, Software engineering/software/program verification, software engineering/testing and debugging, systems and software, cm-complete test suites, complete controllable test suite generation, Controllability, controllability problem, controllable testing, distributed testing, faulty {FSM}, Observability, observability problem, partial-{FSM}, Ports (Computers), standard test suite generation methods, system under test},
  file         = {Submitted Version:~/Zotero/storage/M4ME5IDV/Hierons - 2015 - Generating Complete Controllable Test Suites for D.pdf:application/pdf}
}

@article{hierons_many-objective_2020,
  title        = {Many-Objective Test Suite Generation for Software Product Lines},
  volume       = {29},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3361146},
  doi          = {10.1145/3361146},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Hierons, Robert M. and Li, Miqing and Liu, Xiaohui and Parejo, Jose Antonio and Segura, Sergio and Yao, Xin},
  date         = {2020-01},
  keywords     = {Software product line, multi-objective optimisation, test prioritisation, test selection},
  file         = {Full Text:~/Zotero/storage/UFLIZ2SD/Hierons et al. - 2020 - Many-Objective Test Suite Generation for Software .pdf:application/pdf}
}

@article{homaid_adapting_2019,
  title        = {Adapting the elitism on greedy algorithm for variable strength combinatorial test cases generation},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5005},
  pages        = {286--294},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Homaid, A.A.B.A. and Alsewari, A.A. and Zamli, K.Z. and Alsariera, Y.A.},
  date         = {2019},
  keywords     = {Computer Science, Program Testing, Combinatorial Mathematics, Elitism Mechanism, Greedy Algorithms, Iteration, Iterative Methods, Mga, Near-Optimal Test Case Set Size, Nondeterministic Polynomial Hard Problem, Research Article, Search-Based Approach, Variable Interaction Strength {CT} Strategy, Variable Strength Combinatorial Test Cases Generation, Variable Strength Modified Greedy Algorithm, Variant-Greedy Algorithm, Vs {CT} Strategy, Vs-Mgs},
  file         = {Full Text:~/Zotero/storage/PM2KK9HE/Homaid et al. - 2019 - Adapting the elitism on greedy algorithm for varia.pdf:application/pdf}
}

@article{honfi_automated_2020,
  title        = {Automated isolation for white-box test generation},
  volume       = {125},
  issn         = {0950-5849},
  doi          = {10.1016/j.infsof.2020.106319},
  abstract     = {•Generated tests reach low code coverage due to invocations to external modules.•Proposed a generic technique to automatically isolate such invocations.•Implemented tool transforms the source code and generates mocks.•Evaluated the technique on more than 38k {LoC} of open-source code.•Technique improved the coverage with 50\% on average in problematic cases. [Display omitted] Context: White-box test generation is a technique used for automatically selecting test inputs using only the code under test. However, such techniques encounter challenges when applying them to complex programs. One of the challenges is handling invocations to external modules or dependencies in the code under test. Objective: Without using proper isolation, like mocks, generated tests cannot cover all parts of the source code. Moreover, invoking external dependencies may cause unexpected side effects (e.g., accessing the file system or network). Our...},
  journaltitle = {Information and Software Technology},
  author       = {Honfi, Dávid and Micskei, Zoltán},
  date         = {2020},
  keywords     = {Testing, Business, Test Generation, Empirical Evaluation, Code Transformation, Isolation, Mocking, White-Box},
  file         = {Submitted Version:~/Zotero/storage/CXEA72FE/Honfi and Micskei - 2020 - Automated isolation for white-box test generation.pdf:application/pdf}
}

@article{hosokawa_low_2017,
  title        = {A Low Capture Power Test Generation Method Based on Capture Safe Test Vector Manipulation},
  volume       = {E100.D},
  issn         = {0916-8532},
  doi          = {10.1587/transinf.2016EDP7418},
  abstract     = {In at-speed scan testing, capture power is a serious problem because the high power dissipation that can occur when the response for a test vector is captured by flip-flops results in excessive voltage drops, known as {IR}-drops, which may cause significant capture-induced yield loss. In low capture power test generation, the test vectors that violate capture power constraints in an initial test set are defined as capture-unsafe test vectors, while faults that are detected solely by capture-unsafe test vectors are defined as unsafe faults. It is necessary to regenerate the test vectors used to detect unsafe faults in order to prevent unnecessary yield losses. In this paper, we propose a new low capture power test generation method based on fault simulation that uses capture-safe test vectors in an initial test set. Experimental results show that the use of this method reduces the number of unsafe faults by 94\% while requiring just 18\% more additional test vectors on average, and while requiring less test generation time compared with the conventional low capture power test generation method.},
  pages        = {2118--2125},
  number       = {9},
  journaltitle = {{IEICE} Transactions on Information and Systems},
  author       = {{HOSOKAWA}, Toshinori and {HIRAI}, Atsushi and {YAMAUCHI}, Yukari and {ARAI}, Masayuki},
  date         = {2017},
  keywords     = {Test Generation, Capture Safe Test Vectors, Low Power, Test Vector Synthesis, Unsafe Faults},
  file         = {Full Text:~/Zotero/storage/CIMEV9UU/HOSOKAWA et al. - 2017 - A Low Capture Power Test Generation Method Based o.pdf:application/pdf}
}

@article{hu_branch_2017,
  title        = {A Branch History Directed Heuristic Search for Effective Binary Level Dynamic Symbolic Execution},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7932069/},
  doi          = {10.1109/ACCESS.2017.2706943},
  pages        = {8752--8762},
  journaltitle = {{IEEE} Access},
  author       = {Hu, Yan and Kong, Weiqiang and Ren, Yizhi and Choo, Kim-Kwang Raymond},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Monitoring, test case generation, software testing, Testing, cyber-physical system, program testing, search problems, Software, Heuristic algorithms, Instruments, Dynamic symbolic execution, heuristic search, Space exploration, History, binary level dynamic symbolic execution, branch history, branch history directed heuristic search, cloud-based Internet of Things environment, core {DSE} engine, software defects},
  file         = {Full Text:~/Zotero/storage/HGZDTMVW/Hu et al. - 2017 - A Branch History Directed Heuristic Search for Eff.pdf:application/pdf}
}

@inproceedings{hui_md-art_2016,
  title     = {{MD}-{ART}: A Test Case Generation Method without Test Oracle Problem},
  isbn      = {978-1-4503-4510-1},
  url       = {https://doi.org/10.1145/2975954.2975959},
  doi       = {10.1145/2975954.2975959},
  series    = {{SCTDCP} 2016},
  pages     = {27--34},
  booktitle = {Proceedings of the 1st International Workshop on Specification, Comprehension, Testing, and Debugging of Concurrent Programs},
  publisher = {Association for Computing Machinery},
  author    = {Hui, Zhan-Wei and Huang, Song},
  date      = {2016},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {metamorphic testing, adaptive random test, Metamorphic relation, test case},
}

@article{ipate_model_2015,
  title        = {Model Learning and Test Generation Using Cover Automata},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxu032},
  abstract     = {We propose an approach which, given a state-transition model of a system, constructs, in parallel, an approximate automaton model and a test suite for the system. The approximate model construction relies on a variant of Angluin's automata learning algorithm, adapted to finite cover automata. A finite cover automaton represents an approximation of the system that only considers sequences of length up to an established upper bound ℓ. Crucially, the size of the cover automaton, which normally depends on ℓ, can be significantly lower than the size of the exact automaton model. Thus, controlling ℓ, the state explosion problem normally associated with constructing and checking state-based models can be mitigated. The proposed approach also allows for a gradual construction of the model and of the associated test suite, with complexity and time savings. Moreover, we provide automation of counterexample search, by a combination of black-box and random testing, and metrics to evaluate the quality of the produced results. The approach is presented and implemented in the context of the Event-B modeling language, but its underlying ideas and principles are much more general and can be applied to any system whose behavior can be suitably described by a state-transition model.},
  pages        = {1140--1159},
  number       = {5},
  journaltitle = {The Computer Journal},
  author       = {Ipate, Florentin and Stefanescu, Alin and Dinca, Ionut},
  date         = {2015},
  keywords     = {Formal Methods, Angluin'S Algorithm, Automata Learning, Event - B, Model - Based Testing},
  file         = {Full Text:~/Zotero/storage/J924IPXA/Ipate et al. - 2015 - Model Learning and Test Generation Using Cover Aut.pdf:application/pdf}
}

@article{ivo_approach_2018,
  title        = {An approach for applying Test-Driven Development ({TDD}) in the development of randomized algorithms},
  volume       = {6},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-018-0053-5},
  doi          = {10.1186/s40411-018-0053-5},
  abstract     = {{TDD} is a technique traditionally applied in applications with deterministic algorithms, in which the input and the expected result are known. However, the application of {TDD} with randomized algorithms have been a challenge, especially when the execution demands several random choices. The goal of this paper is to present an approach to allow the use of {TDD} in the development of randomized algorithms, and the Random Engagement for Test ({ReTest}) framework, a {JUnit} extension that provides support for the proposed approach. Furthermore, this paper present the results of a single-subject experiment carried out to assess the feasibility of the proposed approach, and a study on developer experience when using {ReTest} framework. Our results support the claim that the proposed approach is suitable for the development of randomized software using {TDD} and that the {ReTest} framework is useful and easy to use.},
  pages        = {9},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Ivo, André A. S. and Guerra, Eduardo M. and Porto, Sandy M. and Choma, Joelma and Quiles, Marcos G.},
  urldate      = {2020-05-21},
  date         = {2018-09-18},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/NJRB4I7X/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf}
}

@inproceedings{jaffar_optimal_2019,
  title     = {Optimal {MC}/{DC} Test Case Generation},
  url       = {https://doi.org/10.1109/ICSE-Companion.2019.00118},
  doi       = {10.1109/ICSE-Companion.2019.00118},
  series    = {{ICSE} ’19},
  pages     = {288--289},
  booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
  publisher = {{IEEE} Press},
  author    = {Jaffar, Joxan and Godboley, Sangharatna and Maghareh, Rasool},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {software testing, symbolic execution, code coverage, {MC}/{DC}},
}

@article{jatana_particle_2020,
  title        = {Particle Swarm and Genetic Algorithm applied to mutation testing for test data generation: A comparative evaluation},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.05.004},
  abstract     = {Search based test data generation has gained popularity in recent times. Mutation testing can assist in improving the effectiveness of the generated test data. We recently proposed {PSO}-{MT} (Particle Swarm Optimization along with Mutation Testing) for generation of test data. In this paper, we fortify our proposal by applying the proposed approach on larger programs from Software-artifact Infrastructure Repository ({SIR}). {PSO} exhibits similar working characteristics with those of Genetic Algorithm ({GA}) which has extensively been applied for evolution of test data with mutation testing. The results are evaluated against comparison with {GA} used with mutation testing ({GA}-{MT}) for generation of test data which is already implemented in the literature of Search based Mutation Testing. The results depict that {PSO}-{MT} exhibits better computational efficiency than {GA}-{MT} for most of the benchmark programs. Statistical test ({MannWhitney} U-test) has been conducted to statistically analyze the...},
  pages        = {514--521},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Jatana, Nishtha and Suri, Bharti},
  date         = {2020},
  keywords     = {Test Case Generation, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Search-Based Mutation Testing, Test Case Optimization},
  file         = {Full Text:~/Zotero/storage/F2UACQ2R/Jatana and Suri - 2020 - Particle Swarm and Genetic Algorithm applied to mu.pdf:application/pdf}
}

@article{jiang_automatic_2015,
  title        = {Automatic test data generation based on reduced adaptive particle swarm optimization algorithm},
  volume       = {158},
  issn         = {0925-2312},
  doi          = {10.1016/j.neucom.2015.01.062},
  abstract     = {Software testing aims to search a set of test data in the entire search space to satisfy a certain standard of coverage. Therefore, finding an effective approach for automatic test data generation is a key issue of software testing. This paper proposes a new approach of reduced adaptive particle swarm optimization for generating the test data automatically. First, the approach reduces the particle swarm evolution equations and gets an evolution equation without velocity. Then, the approach makes an adaptive adjustment scheme based on inertia weight for the reduced evolution equation, which is different from the methods that directly act on the particle velocity in the past. The approach directly impacts on the particle position, namely actual problem solution. Next, according to the particle fitness and the particle aggregation degree, the population will be divided into three parts and inertia weight of each part will be designed accordingly. This can balance the search capabilities...},
  pages        = {109--116},
  journaltitle = {Neurocomputing},
  author       = {Jiang, Shujuan and Shi, Jiaojiao and Zhang, Yanmei and Han, Han},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Adaptive Adjustment Scheme, Inertia Weight, Particle Aggregation Degree, Particle Swarm Algorithm},
  file         = {Full Text:~/Zotero/storage/CW4HG3YP/Jiang et al. - 2015 - Automatic test data generation based on reduced ad.pdf:application/pdf}
}

@article{jiang_systematic_2019,
  title        = {A Systematic Study on Factors Impacting {GUI} Traversal-Based Test Case Generation Techniques for Android Applications},
  volume       = {68},
  issn         = {0018-9529},
  doi          = {10.1109/TR.2019.2928459},
  abstract     = {Many test case generation algorithms have been proposed to test Android apps through their graphical user interfaces. However, no systematic study on the impact of the core design elements in these algorithms on effectiveness and efficiency has been reported. This paper presents the first controlled experiment to examine three key design factors, each of which is popularly used in {GUI} traversal-based test case generation techniques. These three major factors are definition of {GUI} state equivalence, state search strategy, and waiting time strategy in between input events. The empirical results on 33 Android apps with real faults revealed interesting results. First, different choices of {GUI} state equivalence led to significant difference on failure detection rate and extent of code coverage. Second, searching the {GUI} state hierarchy randomly is as effective as searching it systematically. Last but not the least, the choices on when to fire the next input event to the app under test is immaterial so long as the length of the test session is practically long enough such as 1 h. We also found two new {GUI} state equivalence definitions that are statistically as effective as the existing best strategy for {GUI} state equivalence.},
  pages        = {913--926},
  number       = {3},
  journaltitle = {{IEEE} Transactions on Reliability},
  author       = {Jiang, Bo and Zhang, Yaoyue and Chan, Wing Kwong and Zhang, Zhenyu},
  date         = {2019},
  keywords     = {Fuzzing, Test Case Generation, Testing, Systematics, Computer Science, Search Problems, Engineering, Android App, Computer Aided Software Engineering, Controlled Experiment, Data Analysis, Design Factor, Graphical User Interfaces},
  file         = {Full Text:~/Zotero/storage/DPVZXUZI/Jiang et al. - 2019 - A Systematic Study on Factors Impacting GUI Traver.pdf:application/pdf}
}

@article{julliand_test_2018,
  title        = {Test Generation from Event System Abstractions to Cover Their States and Transitions},
  volume       = {44},
  issn         = {0361-7688},
  doi          = {10.1134/S0361768818010085},
  abstract     = {Model-based testing of event systems can take advantage of considering abstractions rather than explicit models, for controlling their size. When abstracting still a test has to be a concrete connected and reachable event sequence. This paper presents a test generation method based on computing a reachable and connected under-approximation of the abstraction of an event system. We compute the under-approximation with concrete instances of the abstract transitions, that cover all the states and transitions of the predicatebased abstraction. We propose an algorithmic method that instantiates each of the abstract transitions, and maintains for widening it a frontier of concretely reached states. We present heuristics to favour the instances connectivity. The idea is to prolong whenever possible the already reached sequences of concrete transitions, and to parameterize the order in which the states and actions occur. This concrete under-approximation ends up covering partially (at best totally) the reachable abstract transitions. The computed tests are paths of the under-approximation. The paper also reports on an implementation, which permits to provide experimental results confirming the interest of the approach with related heuristics.},
  pages        = {1--14},
  number       = {1},
  journaltitle = {Program Comput Soft},
  author       = {Julliand, J. and Kouchnarenko, O. and Masson, P. and Voiron, G.},
  date         = {2018},
  keywords     = {event systems, model-based testing from abstraction, Predicate abstraction, underapproximation},
  file         = {Full Text:~/Zotero/storage/M5P9PHTN/Julliand et al. - 2018 - Test Generation from Event System Abstractions to .pdf:application/pdf}
}

@article{kamal_z_zamli_comparative_2015,
  title        = {{COMPARATIVE} {BENCHMARKING} {OF} {CONSTRAINTS} T-{WAY} {TEST} {GENERATION} {STRATEGY} {BASED} {ON} {LATE} {ACCEPTANCE} {HILL} {CLIMBING} {ALGORITHM}},
  volume       = {1},
  issn         = {2289-8522},
  doi          = {10.15282/ijsecs.1.2015.2.0002},
  abstract     = {This paper describes the new t-way strategy based the Late Acceptance based Hill Climbing algorithm, called {LAHC}, for constraints t-way test generation. Unlike earlier competing work, {LAHC} does not require significant tuning in order to have it working. In fact, {LAHC} merely requires minor adjustment of the common controlling parameters involving iteration and population size depending on the given system configuration. Our benchmarking results have been promising as {LAHC} gives competitive results in most constraints configurations considered.},
  pages        = {15--27},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Computer Systems (Pahang)},
  author       = {{Kamal Z. Zamli} and {Abdul Rahman Alsewari} and {Basem Al-Kazemi}},
  date         = {2015},
  keywords     = {Software Testing, Artificial Intelligence, Computer Science, Optimization Algorithms},
  file         = {Full Text:~/Zotero/storage/HYTRJXHJ/Kamal Z. Zamli et al. - 2015 - COMPARATIVE BENCHMARKING OF CONSTRAINTS T-WAY TEST.pdf:application/pdf}
}

@inproceedings{kangoye_mcdc_2015,
  title     = {{MC}/{DC} Test Case Generation Approaches for Decisions},
  isbn      = {978-1-4503-3796-0},
  url       = {https://doi.org/10.1145/2811681.2811696},
  doi       = {10.1145/2811681.2811696},
  series    = {{ASWEC} ’ 15 Vol. {II}},
  pages     = {74--80},
  booktitle = {Proceedings of the {ASWEC} 2015 24th Australasian Software Engineering Conference},
  publisher = {Association for Computing Machinery},
  author    = {Kangoye, Sekou and Todoskoff, Alexis and {BARREAU}, Mihaela and {GERMANICUS}, Philippe},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, {MC}/{DC}, binary trees},
}

@inproceedings{khari_novel_2016,
  title     = {A Novel Approach for Software Test Data Generation Using Cuckoo Algorithm},
  isbn      = {978-1-4503-3962-9},
  url       = {https://doi.org/10.1145/2905055.2905157},
  doi       = {10.1145/2905055.2905157},
  series    = {{ICTCS} ’16},
  booktitle = {Proceedings of the Second International Conference on Information and Communication Technology for Competitive Strategies},
  publisher = {Association for Computing Machinery},
  author    = {Khari, Manju and Kumar, Prabhat},
  date      = {2016},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {Optimization, search based testing, Test data generation, Cuckoo search, Hill climbing},
}

@article{khurana_test_2015,
  title        = {Test Case Generation and Optimization using {UML} Models and Genetic Algorithm},
  volume       = {57},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2015.07.502},
  abstract     = {Software testing plays an important role in software development because it can minimize the development cost. Software testing approaches are divided into three parts i.e. code based testing, specification based testing and model based testing. In model based testing, the testing begins at design phase. So, early detection of faults can be achieved by using this approach further reducing time, cost and efforts of the developer to a large extent. In this paper we propose a technique for generating test cases using both {UML} sequence diagram and state chart diagram. Our approach is to convert Sequence Diagram into Sequence Graph and then to convert State Chart Diagram into State chart Graph. Finally System Testing Graph ({SYTG}) is formed by combining the two Graphs. From the graphs different control flow sequences also called test cases are identified and then optimized using evolutionary Algorithm, called Genetic Algorithm. Although State chart did better at revealing unit level...},
  pages        = {996--1004},
  journaltitle = {Procedia Computer Science},
  author       = {Khurana, Namita and Chillar, R.S},
  date         = {2015},
  keywords     = {Genetic Algorithm, Computer Science, Online Voting System, Sequence Diagram, State Chart Diagram, System Testing Graph},
  file         = {Full Text:~/Zotero/storage/PIHBGNVY/Khurana and Chillar - 2015 - Test Case Generation and Optimization using UML Mo.pdf:application/pdf}
}

@inproceedings{kikuma_preparation_2019,
  title     = {Preparation Method in Automated Test Case Generation Using Machine Learning},
  isbn      = {978-1-4503-7245-9},
  url       = {https://doi.org/10.1145/3368926.3369679},
  doi       = {10.1145/3368926.3369679},
  series    = {{SoICT} 2019},
  pages     = {393--398},
  booktitle = {Proceedings of the Tenth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Kikuma, Kazuhiro and Yamada, Takeshi and Sato, Koki and Ueda, Kiyoshi},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {{CRF}, Test case automatic generation, Training data},
}

@article{kintis_detecting_2018,
  title        = {Detecting Trivial Mutant Equivalences via Compiler Optimisations},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7882714/},
  doi          = {10.1109/TSE.2017.2684805},
  pages        = {308--333},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Kintis, Marinos and Papadakis, Mike and Jia, Yue and Malevris, Nicos and Le Traon, Yves and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2018-04-01},
  keywords     = {test case generation, Optimization, mutation testing, Testing, Java, Mutation testing, program testing, program compilers, Electronic mail, Syntactics, Program processors, equivalent mutants, compiler equivalence, compiler optimisation, duplicated mutants, fault-based testing, Java mutants, Java programming language, {TCE} duplicated mutants, {TCE} equivalent mutants, trivial mutant equivalences detection},
  file         = {Full Text:~/Zotero/storage/Z5ZK6YS2/Kintis et al. - 2018 - Detecting Trivial Mutant Equivalences via Compiler.pdf:application/pdf}
}

@incollection{kordon_software_2019,
  location  = {Cham},
  title     = {Software Architecture of Modern Model Checkers},
  isbn      = {978-3-319-91908-9},
  url       = {https://doi.org/10.1007/978-3-319-91908-9_20},
  series    = {Lecture Notes in Computer Science},
  abstract  = {Automated formal verification using model checking is a mature field with many tools available. We summarize the recent trends in the design and architecture of model checking tools. An important design goal of modern model checkers is to support many input languages (front-end) and many verification strategies (back-end), and to allow arbitrary combinations of them. This widens the applicability of new verification algorithms, avoids duplicate implementation of the analysis techniques, improves quality of the tools, and eases use of verification for a newly introduced high-level specification, such as a domain specific language.},
  pages     = {393--419},
  booktitle = {Computing and Software Science: State of the Art and Perspectives},
  publisher = {Springer International Publishing},
  author    = {Kordon, Fabrice and Leuschel, Michael and van de Pol, Jaco and Thierry-Mieg, Yann},
  editor    = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate   = {2020-05-21},
  date      = {2019},
  doi       = {10.1007/978-3-319-91908-9_20},
  note      = {{ZSCC}: {NoCitationData}[s0] },
}

@article{kutsuna_abstraction_2016,
  title        = {Abstraction and refinement of mathematical functions toward {SMT}-based test-case generation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-015-0389-7},
  abstract     = {We propose a novel approach for generating test cases of software that includes mathematical functions, such as trigonometric functions, logarithmic functions, functions implemented as look-up tables with non-linear interpolation, and so on. A satisfiability modulo theories ({SMT}) solver is iteratively used to generate test cases in the scheme of bounded model checking. In the proposed method, mathematical functions are abstracted so that the derived formula can be easily treated using an {SMT} solver. The abstraction is refined adaptively based on the previous counterexamples. We also propose a general method to estimate an abstraction of a mathematical function by means of sampling and machine learning. Although the method proposed in this paper addresses mainly the topic of test-case generation, it is also applicable to ordinary bounded model checking under the assumption that the abstraction should be a correct over-approximation. We evaluated the proposed method by applying it to an example of embedded control software taken from the automotive industry. The experimental results show the usefulness of the proposed method.},
  pages        = {109--120},
  number       = {1},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Kutsuna, Takuro and Ishii, Yoshinao and Yamamoto, Akihiro},
  date         = {2016},
  keywords     = {Machine Learning – Analysis},
  file         = {Full Text:~/Zotero/storage/KSJ9AKHW/Kutsuna et al. - 2016 - Abstraction and refinement of mathematical functio.pdf:application/pdf}
}

@article{lakshminarayana_p_automatic_2020,
  title        = {Automatic Generation and Optimization of Test case using Hybrid Cuckoo Search and Bee Colony Algorithm},
  volume       = {30},
  issn         = {03341860},
  doi          = {10.1515/jisys-2019-0051},
  abstract     = {Software testing is a very important technique to design the faultless software and takes approximately 60\% of resources for the software development. It is the process of executing a program or application to detect the software bugs. In software development life cycle, the testing phase takes around 60\% of cost and time. Test case generation is a method to identify the test data and satisfy the software testing criteria. Test case generation is a vital concept used in software testing, that can be derived from the user requirements specification. An automatic test case technique determines automatically where the test cases or test data generates utilizing search based optimization method. In this paper, Cuckoo Search and Bee Colony Algorithm ({CSBCA}) method is used for optimization of test cases and generation of path convergence within minimal execution time. The performance of the proposed {CSBCA} was compared with the performance of existing methods such as Particle Swarm Optimization...},
  pages        = {59--72},
  number       = {1},
  journaltitle = {Journal of intelligent systems},
  author       = {{Lakshminarayana P} and {Sureshkumar T V}},
  date         = {2020},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, Cuckoo Search Algorithm, Model-Driven Testing, Hybrid Bee Colony Algorithm, Uml Diagrams},
  file         = {Full Text:~/Zotero/storage/TG2EEBJW/Lakshminarayana P and Sureshkumar T V - 2020 - Automatic Generation and Optimization of Test case.pdf:application/pdf}
}

@article{lamela_seijas_model_2018,
  title        = {Model extraction and test generation from {JUnit} test suites},
  volume       = {26},
  issn         = {0963-9314},
  doi          = {10.1007/s11219-017-9399-x},
  abstract     = {In this paper, we describe how to infer state machine models of systems from legacy unit test suites and how to generate new tests from those models. The novelty of our approach is to combine control dependencies and data dependencies in the same model, in contrast to most other work in this area. Combining both kinds of dependencies helps us to build more expressive models, which in turn allows us to produce smarter tests. We illustrate those techniques with real examples produced by our implementation, the James tool, designed to apply these techniques in practice to Java code and tests.},
  pages        = {1519--1552},
  number       = {4},
  journaltitle = {Software Qual J},
  author       = {Lamela Seijas, Pablo and Thompson, Simon and Francisco, Miguel},
  date         = {2018},
  keywords     = {Test generation, {JUnit}, Web services, James, Model inference, Property inference, Property-based testing, {QuickCheck}},
  file         = {Accepted Version:~/Zotero/storage/5HDEQWIH/Lamela Seijas et al. - 2018 - Model extraction and test generation from JUnit te.pdf:application/pdf}
}

@article{laranjeiro_testing_2017,
  title        = {Testing data-centric services using poor quality data: from relational to {NoSQL} document databases},
  volume       = {23},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-017-0063-x},
  doi          = {10.1186/s13173-017-0063-x},
  shorttitle   = {Testing data-centric services using poor quality data},
  abstract     = {Businesses are nowadays deploying their services online, reaching out to clients all around the world. Many times deployed as web applications or web services, these business-critical systems typically perform large amounts of database operations; thus, they are dependent on the quality of the data to provide correct service to clients. Research and practice have shown that the quality of the data in an enterprise system gradually decreases overtime, bringing in diverse reliability issues to the applications that are using the data to provide services. These issues range from simple incorrect operations to aborted operations or severe system failures. In this paper, we present an approach to test data-centric services in presence of poor quality data. The approach has been designed to consider relational and {NoSQL} database nodes used by the system under test and is based on the injection of poor quality data on the database–application interface. The results indicate the effectiveness of the approach in discovering issues, not only at the application-level, but also in the middleware being used, contributing to the development of more reliable services.},
  pages        = {14},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {Laranjeiro, Nuno and Soydemir, Seyma Nur and Ivaki, Naghmeh and Bernardino, Jorge},
  urldate      = {2020-05-21},
  date         = {2017-12-06},
  note         = {{ZSCC}: 0000001},
  file         = {Full Text:~/Zotero/storage/TU5EPEW3/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf}
}

@inproceedings{li_applying_2016,
  title     = {Applying Combinatorial Test Data Generation to Big Data Applications},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970325},
  doi       = {10.1145/2970276.2970325},
  series    = {{ASE} 2016},
  pages     = {637--647},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Li, Nan and Lei, Yu and Khan, Haider Riaz and Liu, Jingshu and Guo, Yun},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Combinatorial Testing, Adaptive Input Domain Model, Big Data Testing, Input Domain Model},
}

@article{li_genetic_2018,
  title        = {Genetic Algorithm-based Test Generation for Software Product Line with the Integration of Fault Localization Techniques},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-016-9494-9},
  abstract     = {In response to the highly competitive market and the pressure to cost-effectively release good-quality software, companies have adopted the concept of software product line to reduce development cost. However, testing and debugging of each product, even from the same family, is still done independently. This can be very expensive. To solve this problem, we need to explore how test cases generated for one product can be used for another product. We propose a genetic algorithm-based framework which integrates software fault localization techniques and focuses on reusing test specifications and input values whenever feasible. Case studies using four software product lines and eight fault localization techniques were conducted to demonstrate the effectiveness of our framework. Discussions on factors that may affect the effectiveness of the proposed framework is also presented. Our results indicate that test cases generated in such a way can be easily reused (with appropriate conversion) between different products of the same family and help reduce the overall testing and debugging cost.},
  pages        = {1--51},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Li, Xuelin and Wong, W. and Gao, Ruizhi and Hu, Linghuan and Hosono, Shigeru},
  date         = {2018},
  keywords     = {Test generation, Software product line, Genetic algorithm, Coverage, Debugging/fault localization, {EXAM} score},
  file         = {Full Text:~/Zotero/storage/B8PBFZ2F/Li et al. - 2018 - Genetic Algorithm-based Test Generation for Softwa.pdf:application/pdf}
}

@article{li_intelligent_2019,
  title        = {An Intelligent Fuzzing Data Generation Method Based on Deep Adversarial Learning},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8691434/},
  doi          = {10.1109/ACCESS.2019.2911121},
  pages        = {49327--49340},
  journaltitle = {{IEEE} Access},
  author       = {Li, Zhihui and Zhao, Hui and Shi, Jianqi and Huang, Yanhong and Xiong, Jiawen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Fuzzing, Deep learning, security testing, program testing, Protocols, learning (artificial intelligence), security of data, Data models, Training, control engineering computing, Gallium nitride, industrial control, Industrial control, industrial control systems, neural nets, production engineering computing, protocols, security vulnerabilities, Wasserstein generative adversarial networks, fuzz testing, fuzzing, Automated vulnerability mining, deep adversarial learning, deep adversarial learning method, {EtherCAT} protocol, fuzzing test, {ICS} testing, industrial control protocol, industrial security, input data format, intelligent fuzzing data generation method, Modbus-{TCP} protocol, model-based fuzzing data generation, network protocol fuzzing, protocol format learning, {WGAN}-based method},
  file         = {Full Text:~/Zotero/storage/W68XFMEV/Li et al. - 2019 - An Intelligent Fuzzing Data Generation Method Base.pdf:application/pdf}
}

@article{lian_yu_test_2018,
  title        = {Test Case Generation for Boolean Expressions by Cell Covering},
  volume       = {44},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2017.2669184},
  abstract     = {This paper characterizes Boolean expression faults as changes of the topological structures in terms of shrinking and/or expanding regions in K-map. A cell-covering is a set of cells (test cases) in K-map to cover the fault regions such that faults guarantee to be detected. Minimizing cell covering can be formulated as an Integer Linear Programming ({ILP}) problem. By analyzing the structures of the constraint coefficient matrix, the original problem can be decomposed into sub-programs that can be solved instead of the original problem, and this significantly reduces the time needed for {ILP} execution. An efficient approximate algorithm with a tight theoretical bound is used to address those complex Boolean expressions by corresponding the cell-covering problem to the set-covering problem. The optimal approach and the approximate approach are combined into a hybrid process to identify test cases based on the fraction analysis on the {ILP} relaxation. The proposed approach is evaluated by three sets of Boolean expressions and the results are compared with three leading approaches with respect to test sizes, time consumption and fault detection capabilities. For most Boolean expressions encountered, the proposed approach obtains optimal solutions quickly, and produces near-optimal solutions rapidly for those rare and complex expressions.},
  pages        = {70--99},
  number       = {1},
  journaltitle = {{IEEE} Transactions on Software Engineering},
  author       = {{Lian Yu} and {Wei-Tek Tsai}},
  date         = {2018},
  keywords     = {Optimization, Testing, Software, Computer Science, Algorithm Design and Analysis, Boolean Expression Testing, Fault Detection, Approximate Algorithms, Approximation Algorithms, Cell-Covering Problem, Fault Characterization, Periodic Structures},
  file         = {Full Text:~/Zotero/storage/T58ZHB93/Lian Yu and Wei-Tek Tsai - 2018 - Test Case Generation for Boolean Expressions by Ce.pdf:application/pdf}
}

@inproceedings{lin_enhancing_2017,
  title     = {Enhancing Constraint Based Test Generation by Local Search},
  isbn      = {978-1-4503-4857-7},
  url       = {https://doi.org/10.1145/3056662.3056672},
  doi       = {10.1145/3056662.3056672},
  series    = {{ICSCA} ’17},
  pages     = {154--158},
  booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Mengxiang and Hou, Xiaomei and Liu, Rui and Ge, Linyan},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, symbolic execution, constraint solving, local search},
}

@inproceedings{lin_tca_2015,
  title     = {{TCA}: An Efficient Two-Mode Meta-Heuristic Algorithm for Combinatorial Test Generation},
  isbn      = {978-1-5090-0024-1},
  url       = {https://doi.org/10.1109/ASE.2015.61},
  doi       = {10.1109/ASE.2015.61},
  series    = {{ASE} ’15},
  pages     = {494--505},
  booktitle = {Proceedings of the 30th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Lin, Jinkun and Luo, Chuan and Cai, Shaowei and Su, Kaile and Hao, Dan and Zhang, Lu},
  date      = {2015},
}

@inproceedings{lin_towards_2019,
  title     = {Towards More Efficient Meta-Heuristic Algorithms for Combinatorial Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338914},
  doi       = {10.1145/3338906.3338914},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {212--222},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Jinkun and Cai, Shaowei and Luo, Chuan and Lin, Qingwei and Zhang, Hongyu},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {local search, Combinatorial interaction testing, covering array generation},
}

@article{linda_riquelme_mofqa_2019,
  title        = {{MoFQA}: A {TDD} Process and Tool for Automatic Test Case Generation from {MDD} Models},
  volume       = {22},
  doi          = {10.19153/cleiej.22.3.4},
  abstract     = {Techniques for quality assurance have to deal with the complexity of software systems and the high probabilities of new errors appearing in any stage of the software life cycle. Software testing is a widely used approach but, due to the costs involved in this process, development teams often debate its applicability in their projects. In the endeavor to reduce the complexity of this process, this study presents an approach for software development based in Test-Driven Development ({TDD}) supported by Model-Based Testing ({MBT}) tools to allow automatic test-case generation. The approach, called {MoFQA} (Model-First Quality Assurance), consists of two main aspects: i) a method to drive software development based on testing techniques which defines steps and recom-mended practices},
  number       = {3},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Linda Riquelme} and {Magalí González} and {Nathalie Aquino} and {Luca Cernuzzi}},
  date         = {2019},
  keywords     = {Software Testing, Computer Science, Acceptance Tests, Mbt, Selenium, Tdd, Web Testing},
  file         = {Full Text:~/Zotero/storage/Y9WUDIEB/Linda Riquelme et al. - 2019 - MoFQA A TDD Process and Tool for Automatic Test C.pdf:application/pdf}
}

@article{liu_automatic_2020,
  title        = {Automatic Test Case and Test Oracle Generation based on Functional Scenarios in Formal Specifications for Conformance Testing},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2999884},
  abstract     = {Testing a program to confirm whether it consistently implements its requirements specification is a necessary but time-consuming activity in software development. Automatic testing based on specifications can significantly alleviate the workload and cost, but faces a challenge of how to ensure that both the user's concerns in the specification and possible execution paths in the program are all covered. In this paper, we describe a new method, called "Vibration-Method" or simply "V-Method", for automatic generation of test cases and test oracle from model-based formal specifications, aiming to address this challenge. The proposed method is suitable for testing information systems in which rich data types are used. Supporting the principle of "divide and conquer", the method provides a specific technique for generating test cases based on functional scenarios defined in the specification, test case generation criteria, automatic test case generation algorithms, and a well-defined...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Liu, Shaoying and Nakajima, Shin},
  date         = {2020},
  keywords     = {Computer Science, Model-Based Testing, Automatic Testing, Black-Box Testing, Functional Testing, Specification-Based Testing},
  file         = {Full Text:~/Zotero/storage/8MQMMEW4/Liu and Nakajima - 2020 - Automatic Test Case and Test Oracle Generation bas.pdf:application/pdf}
}

@article{lv_test_2018,
  title        = {Test cases generation for multiple paths based on {PSO} algorithm with metamorphic relations},
  volume       = {12},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2017.0260},
  pages        = {306--317},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Lv, X.-W. and Huang, S. and Hui, Z.-W. and Ji, H.-J.},
  date         = {2018},
  keywords     = {Test Cases Generation, Computer Science, Metaheuristic Algorithm Searching, Metamorphic Relations, Multiple-Path Coverage, Multiple-Path Test Cases, Particle Swarm Optimisation, Particle Swarm Optimisation Algorithm, Path-Wise Testing, Program Testing, Pso Algorithm, Search Problems, Special Section: Search-Based Software Engineering, Test Case Generation Efficiency, Test Case Generation Method},
  file         = {Full Text:~/Zotero/storage/KXDULMNU/Lv et al. - 2018 - Test cases generation for multiple paths based on .pdf:application/pdf}
}

@inproceedings{mariani_augusto_2018,
  title     = {Augusto: Exploiting Popular Functionalities for the Generation of Semantic {GUI} Tests with Oracles},
  isbn      = {978-1-4503-5638-1},
  url       = {https://doi.org/10.1145/3180155.3180162},
  doi       = {10.1145/3180155.3180162},
  series    = {{ICSE} ’18},
  pages     = {280--290},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Mariani, Leonardo and Pezzè, Mauro and Zuddas, Daniele},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, automatic test case generation, Oracles, semantics},
}

@inproceedings{marksteiner_integrating_2019,
  title     = {Integrating Threat Modeling and Automated Test Case Generation into Industrialized Software Security Testing},
  isbn      = {978-1-4503-7296-1},
  url       = {https://doi.org/10.1145/3360664.3362698},
  doi       = {10.1145/3360664.3362698},
  series    = {{CECC} 2019},
  booktitle = {Proceedings of the Third Central European Cybersecurity Conference},
  publisher = {Association for Computing Machinery},
  author    = {Marksteiner, Stefan and Ramler, Rudolf and Sochor, Hannes},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {security testing, automated test case generation, cyber-physical security, {IoT} security, threat modeling},
}

@article{mateen_optimization_2016,
  title        = {Optimization of Test Case Generation using Genetic Algorithm ({GA})},
  volume       = {151},
  issn         = {09758887},
  doi          = {10.5120/ijca2016911703},
  abstract     = {Testing provides means pertaining to assuring software performance. The total aim of software industry is actually to make a certain start associated with high quality software for the end user. However, associated with software testing has quite a few underlying concerns, which are very important and need to pay attention on these issues. These issues are effectively generating, prioritization of test cases, etc. These issues can be overcome by paying attention and focus. Solitary of the greatest Problems in the software testing area is usually how to acquire a great proper set associated with cases to confirm software. Some other strategies and also methodologies are proposed pertaining to shipping care of most of these issues. Genetic Algorithm ({GA}) belongs to evolutionary algorithms. Evolutionary algorithms have a significant role in the automatic test generation and many researchers are focusing on it. In this study explored software testing related issues by using the {GA} approach....},
  number       = {7},
  journaltitle = {{arXiv}.org},
  author       = {Mateen, Ahmed and Nazir, Marriam and Awan, Salman},
  date         = {2016},
  keywords     = {Genetic Algorithms, Optimization, Software Testing, Software Engineering, Evolutionary Algorithms, Feasibility Studies, Neural and Evolutionary Computation, Shipping},
  file         = {Full Text:~/Zotero/storage/DZT8P6FM/Mateen et al. - 2016 - Optimization of Test Case Generation using Genetic.pdf:application/pdf}
}

@inproceedings{mathis_dynamic_2017,
  title     = {Dynamic Tainting for Automatic Test Case Generation},
  isbn      = {978-1-4503-5076-1},
  url       = {https://doi.org/10.1145/3092703.3098233},
  doi       = {10.1145/3092703.3098233},
  series    = {{ISSTA} 2017},
  pages     = {436--439},
  booktitle = {Proceedings of the 26th {ACM} {SIGSOFT} International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Mathis, Björn},
  date      = {2017},
  note      = {{ZSCC}: 0000002 
event-place: New York, {NY}, {USA}},
  keywords  = {Dynamic tainting, input generation},
}

@inproceedings{matinnejad_automated_2016,
  title     = {Automated Test Suite Generation for Time-Continuous Simulink Models},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884797},
  doi       = {10.1145/2884781.2884797},
  series    = {{ICSE} ’16},
  pages     = {595--606},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {search-based software testing, software testing, output diversity, signal features, Simulink Design Verifier ({SLDV}), simulink models, structural coverage, time-continuous behaviors},
}

@article{matinnejad_test_2019,
  title        = {Test Generation and Test Prioritization for Simulink Models with Dynamic Behavior},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8305644/},
  doi          = {10.1109/TSE.2018.2811489},
  pages        = {919--944},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  urldate      = {2020-05-23},
  date         = {2019-09-01},
  keywords     = {search-based software testing, test generation, cyber-physical systems, test oracle, code generation, random testing, Testing, program testing, Computational modeling, program compilers, program verification, Scalability, search problems, Software packages, Tools, Vehicle dynamics, output diversity, signal features, structural coverage, abstract system models, automated generation, automated verification, black-box test generation approach, computer simulation, cost driver, {CPS} domain test oracles, cyber physical systems, dynamic behavior models, industrial Simulink models, meta-heuristic search, Simulink modeling platform, Simulink models, Simulink testing approach, test budget, test output signals, test prioritization, test prioritization approach},
  file         = {Submitted Version:~/Zotero/storage/RQSNQM2F/Matinnejad et al. - 2019 - Test Generation and Test Prioritization for Simuli.pdf:application/pdf}
}

@article{matnei_filho_multi-objective_2016,
  title        = {A multi-objective test data generation approach for mutation testing of feature models},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0030-9},
  doi          = {10.1186/s40411-016-0030-9},
  abstract     = {Mutation approaches have been recently applied for feature testing of Software Product Lines ({SPLs}). The idea is to select products, associated to mutation operators that describe possible faults in the Feature Model ({FM}). In this way, the operators and mutation score can be used to evaluate and generate a test set, that is a set of {SPL} products to be tested. However, the generation of test sets to kill all the mutants with a reduced, possible minimum, number of products is a complex task.},
  pages        = {4},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Matnei Filho, Rui A. and Vergilio, Silvia R.},
  urldate      = {2020-05-21},
  date         = {2016-07-26},
  keywords     = {Mutation Testing, Software Product Line, Multi-Objective Optimization},
  file         = {Full Text:~/Zotero/storage/2GUXMBY2/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf;Springer Full Text PDF:~/Zotero/storage/3XY2QTXD/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf}
}

@article{mechtaev_test-equivalence_2018,
  title        = {Test-Equivalence Analysis for Automatic Patch Generation},
  volume       = {27},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3241980},
  doi          = {10.1145/3241980},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
  date         = {2018-10},
  keywords     = {Program Repair, Program Synthesis, dynamic program analysis, Program repair, program synthesis, Computer Science, Dynamic Program Analysis},
  file         = {Full Text:~/Zotero/storage/AT8NRU76/Mechtaev et al. - 2018 - Test-Equivalence Analysis for Automatic Patch Gene.pdf:application/pdf}
}

@inproceedings{mendonca_reusing_2019,
  title     = {Reusing Test Cases on Graph Product Line Variants: Results from a State-of-the-Practice Test Data Generation Tool},
  isbn      = {978-1-4503-7648-8},
  url       = {https://doi.org/10.1145/3356317.3356318},
  doi       = {10.1145/3356317.3356318},
  series    = {{SAST} 2019},
  pages     = {52--61},
  booktitle = {Proceedings of the {IV} Brazilian Symposium on Systematic and Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Mendonça, Willian D. F. and Assunção, Wesley K. G. and Vergilio, Silvia R.},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Family of Products, Highly-configurable systems, Software Reuse, Test Coverage},
}

@article{menendez_benito_output_2020,
  title        = {Output Sampling for Output Diversity in Automatic Unit Test Generation},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2987377},
  abstract     = {Diverse test sets are able to expose bugs that test sets generated with structural coverage techniques cannot discover. Input-diverse test set generators have been shown to be effective for this, but also have limitations: e.g., they need to be complemented with semantic information derived from the Software Under Test. We demonstrate how to drive the test set generation process with semantic information in the form of output diversity. We present the first totally automatic output sampling for output diversity unit test set generation tool, called {OutGen}. {OutGen} transforms a program into an {SMT} formula in bit-vector arithmetic. It then applies universal hashing in order to generate an output-based diverse set of inputs. The result offers significant diversity improvements when measured as a high output uniqueness count. It achieves this by ensuring that the test set's output probability distribution is uniform, i.e. highly diverse. The use of output sampling, as opposed to any...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Menendez Benito, Hector and Boreale, Michele and Gorla, Daniele and Clark, David},
  date         = {2020},
  keywords     = {Generators, Tools, Semantics, Computer Science, Software Engineering, Unit Testing, Computer Bugs, Outgen, Output Diversity, Output Sampling, Smt Solver, Test Pattern Generators},
  file         = {Full Text:~/Zotero/storage/9NIEC6DA/Menendez Benito et al. - 2020 - Output Sampling for Output Diversity in Automatic .pdf:application/pdf}
}

@article{mirshokraie_guided_2015,
  title        = {Guided Mutation Testing for {JavaScript} Web Applications},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6960094/},
  doi          = {10.1109/TSE.2014.2371458},
  pages        = {429--444},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Mirshokraie, Shabnam and Mesbah, Ali and Pattabiraman, Karthik},
  urldate      = {2020-05-23},
  date         = {2015-05-01},
  keywords     = {mutation testing, dynamic analysis, Testing, Java, Web applications, static analysis, Mutation testing, empirical evaluation, program testing, Complexity theory, program diagnostics, Measurement, Heuristic algorithms, Instruments, mutation operators, computational cost, Performance analysis, {JavaScript}, web applications, application behaviour, equivalent mutants, function ranking, {FunctionRank}, guided mutation generation, guided mutation testing, {IEEE} Computer Society, {JavaScript} Web applications, {MUTANDIS} tool, mutation generation phase, nonequivalent mutants, program output, relative function importance, test adequacy assessment technique, test suite execution, variable selection},
  file         = {Full Text:~/Zotero/storage/HYGT5PMP/Mirshokraie et al. - 2015 - Guided Mutation Testing for JavaScript Web Applica.pdf:application/pdf}
}

@article{mirza_automated_2018,
  title        = {An Automated Functional Testing Framework for Context-Aware Applications},
  volume       = {6},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8440671/},
  doi          = {10.1109/ACCESS.2018.2865213},
  pages        = {46568--46583},
  journaltitle = {{IEEE} Access},
  author       = {Mirza, Aamir Mehmood and Khan, Muhammad Naeem Ahmed},
  urldate      = {2020-05-23},
  date         = {2018},
  keywords     = {test data generation, Testing, model transformation, program testing, Unified modeling language, mobile computing, Unified Modeling Language, Context modeling, Petri nets, Sensors, automated model transformation approach, Context-aware applications, context-aware computing, Context-aware services, context-coupled test case generation, function net, functional testing framework, keyword-based test cases, model based testing, petri net, test case execution processes, test coverage, test engineers, {UML} activity diagram},
  file         = {Full Text:~/Zotero/storage/I7IL3L2K/Mirza and Khan - 2018 - An Automated Functional Testing Framework for Cont.pdf:application/pdf}
}

@inproceedings{mnad_automated_2016,
  title     = {Automated Test Generation for Synchronous Controllers},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896924},
  doi       = {10.1145/2896921.2896924},
  series    = {{AST} ’16},
  pages     = {1--7},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Mnad, Mouna Tka and Deleuze, Christophe and Parissis, Ioannis and Launay, Jackie and Gning, Jean Baptiste},
  date      = {2016},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automatic test data generation, constraint logic programming, synchronous approach},
}

@article{moadab_automatic_2016,
  title        = {Automatic path-oriented test data generation by boundary hypercuboids},
  volume       = {28},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2015.05.002},
  abstract     = {Designing test cases and generating data are very important phases in software engineering these days. In order to generate test data, some generators such as random test data generators, data specification generators and path-oriented (Path-Wise) test data generators are employed. One of the most important problems in the path-oriented test data generator is the lack of attention given to discovering faults by the test data. In this paper an approach is proposed to generate some test data automatically so that we can realize the goal of discovering more faults in less time. The number of faults near the boundaries of the input domain is more than the center, according to the Pareto 80–20 principle the test data of this approach will be generated at 20\% of the allowable area boundary. To do this, we extracted the boundary hypercuboids and then the test data will be generated by exploiting these hypercuboids. The experimental results show that the fault detection probability and...},
  pages        = {82--97},
  number       = {1},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Moadab, Shahram and Rashidi, Hassan},
  date         = {2016},
  keywords     = {Symbolic Execution, Computer Science, Boundary Hypercuboid, Fault Detection Probability, Fault Detection Speed, Path-Oriented Testing},
  file         = {Full Text:~/Zotero/storage/U6U2TH4L/Moadab and Rashidi - 2016 - Automatic path-oriented test data generation by bo.pdf:application/pdf}
}

@article{mohi-aldeen_application_2016,
  title        = {Application of Negative Selection Algorithm ({NSA}) for test data generation of path testing},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.044},
  abstract     = {[Display omitted] Path testing is one of the areas covered in structural testing. In this process, it is a key challenge to search for a set of test data in the whole search space to satisfy path coverage. Thus, finding an efficient method for generating test data automatically is a key issue in software testing. This paper proposed a method based on Negative Selection Algorithm ({NSA}) for generating test data to satisfy the path coverage criterion. The results show that {NSA} could reduce the number of test data generated and improve the coverage percentage, as well as enhance the efficiency of the test data generation process. To evaluate the performance of the method, results from the proposed method were compared with random testing and a previous work that used Genetic Algorithm and Ant Colony Optimization. The results demonstrate that {NSA} outperforms other methods in reducing the number of test data that cover all program paths even the difficult ones....},
  pages        = {1118--1128},
  journaltitle = {Applied Soft Computing},
  author       = {Mohi-Aldeen, Shayma Mustafa and Mohamad, Radziah and Deris, Safaai},
  date         = {2016},
  keywords     = {Software Testing, Automatic Test Data Generation, Computer Science, Negative Selection Algorithm, Path Testing},
  file         = {Full Text:~/Zotero/storage/IR474KV8/Mohi-Aldeen et al. - 2016 - Application of Negative Selection Algorithm (NSA) .pdf:application/pdf}
}

@article{moitra_automating_2019,
  title        = {Automating requirements analysis and test case generation.(Report)},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-019-00316-x},
  abstract     = {Byline: Abha Moitra (1), Kit Siu (1), Andrew W. Crapo (1), Michael Durling (1), Meng Li (1), Panagiotis Manolios (2), Michael Meiners (3), Craig {McMillan} (3) Keywords: Requirements formalization},
  pages        = {341},
  number       = {3},
  journaltitle = {Requirements Engineering},
  author       = {Moitra, Abha and Siu, Kit and Crapo, Andrew W. and Durling, Michael and Li, Meng and Manolios, Panagiotis and Meiners, Michael},
  date         = {2019},
  keywords     = {Ontology, Computer Science, Software Engineering, Automated Requirements-Based Test Generation, Formal Analysis of Requirements, Formal Methods, Requirements Engineering, Requirements Formalization},
  file         = {Full Text:~/Zotero/storage/6D59L6CX/Moitra et al. - 2019 - Automating requirements analysis and test case gen.pdf:application/pdf}
}

@inproceedings{nasser_latin_2020,
  title     = {Latin Hypercube Sampling Jaya Algorithm Based Strategy for T-Way Test Suite Generation},
  isbn      = {978-1-4503-7665-5},
  url       = {https://doi.org/10.1145/3384544.3384608},
  doi       = {10.1145/3384544.3384608},
  series    = {{ICSCA} 2020},
  pages     = {105--109},
  booktitle = {Proceedings of the 2020 9th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Nasser, Abdullah B. and Abdul-Qawy, Antar S. H. and Abdullah, Nibras and Hujainah, Fadhl and Zamli, Kamal Z. and Ghanem, Waheed A. H. M.},
  date      = {2020},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {Jaya algorithm, Application of Jaya algorithm, Metaheuristic algorithm, Optimization algorithm, T-way Test Suite Generation},
}

@article{nasser_pairwise_2017,
  title        = {Pairwise test data generation based on flower pollination algorithm},
  volume       = {30},
  issn         = {01279084},
  doi          = {10.22452/mjcs.vol30no3.5},
  pages        = {242--257},
  number       = {3},
  journaltitle = {Malaysian Journal of Computer Science},
  author       = {Nasser, A.B. and Alsewari, A.A. and Tairan, N.M. and Zamli, K.Z.},
  date         = {2017},
  keywords     = {Software Testing, Search Based Software Engineering, Combinatorial Problem, Flower Pollination Algorithm, Pairwise Testing},
  file         = {Full Text:~/Zotero/storage/5D7PJS7N/Nasser et al. - 2017 - Pairwise test data generation based on flower poll.pdf:application/pdf}
}

@inproceedings{nayak_knowledge_2020,
  title     = {Knowledge Graph Based Automated Generation of Test Cases in Software Engineering},
  isbn      = {978-1-4503-7738-6},
  url       = {https://doi.org/10.1145/3371158.3371202},
  doi       = {10.1145/3371158.3371202},
  series    = {{CoDS} {COMAD} 2020},
  pages     = {289--295},
  booktitle = {Proceedings of the 7th {ACM} {IKDD} {CoDS} and 25th {COMAD}},
  publisher = {Association for Computing Machinery},
  author    = {Nayak, Anmol and Kesri, Vaibhav and Dubey, Rahul Kumar},
  date      = {2020},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {Constituency Parse Tree ({CPT}), Knowledge Graph ({KG}), Named Entity Recognition ({NER}), Requirement to Test Case generation},
}

@article{nguena_timo_test_2016,
  title        = {Test Data Generation for Cyclic Executives with {CBMC} and Frama-C: A Case Study},
  volume       = {320},
  issn         = {1571-0661},
  doi          = {10.1016/j.entcs.2016.01.004},
  abstract     = {Testers of cyclic executive systems are required to make considerable and repetitive efforts to determine input sequences (tests) for leading a system from a start state to a target state. This task is time-consuming and it might lead testers to produce fewer tests than required},
  pages        = {35--51},
  journaltitle = {Electronic Notes in Theoretical Computer Science},
  author       = {Nguena Timo, Omer and Langelier, Guillaume},
  date         = {2016},
  keywords     = {Computer Science, Test Generation, Automotive Controllers, C Code, Cbmc, Cyclic Executive, Experimentation, Frama-C},
  file         = {Full Text:~/Zotero/storage/TM2SRHHK/Nguena Timo and Langelier - 2016 - Test Data Generation for Cyclic Executives with CB.pdf:application/pdf}
}

@article{nikravan_reasoning-based_2019,
  title        = {A reasoning-based approach to dynamic domain reduction in test data generation},
  volume       = {21},
  issn         = {14332779},
  doi          = {10.1007/s10009-018-0493-6},
  pages        = {351--364},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Nikravan, E. and Parsa, S.},
  date         = {2019},
  keywords     = {Test Data Generation, Random Testing, Directed Acyclic Graph, Euler/Venn Diagram, Reasoning},
  file         = {Full Text:~/Zotero/storage/2XNAWTU7/Nikravan and Parsa - 2019 - A reasoning-based approach to dynamic domain reduc.pdf:application/pdf}
}

@article{nogueira_test_2019,
  title        = {Test case generation, selection and coverage from natural language},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.01.003},
  abstract     = {In Model-based Testing ({MBT}), test cases are automatically generated from a formal model of the system. A disadvantage of {MBT} is that developers must deal with formal notations. This limitation is addressed in this paper, where use cases are used to model the system. In previous work, we have proposed an automatic strategy for generating test cases from use cases written in a Controlled Natural Language ({CNL}), which is an English textual notation with a well-defined grammar. Due to its precise syntax, it can be processed and translated into a formal representation for the purpose of automatic test case generation. This paper extends our previous work by proposing a state-based {CNL} for describing use case control flows enriched with state and data operations. We translate state-based use case descriptions into {CSP} processes from which test cases can be automatically generated. In addition, we show how a similar notation can be used to specify test selection via the definition of...},
  pages        = {84--110},
  journaltitle = {Science of Computer Programming},
  author       = {Nogueira, Sidney and Araujo, Hugo and Araujo, Renata and Iyoda, Juliano and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Test Generation, Natural Language, Use Case Models},
  file         = {Full Text:~/Zotero/storage/9GK5LY6U/Nogueira et al. - 2019 - Test case generation, selection and coverage from .pdf:application/pdf}
}

@article{nosrati_using_2020,
  title        = {Using likely invariants for test data generation},
  volume       = {164},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2020.110549},
  abstract     = {•New approach for improving {SB} test data generation methods, based on learning.•Branch likely invariant and path likely invariant as the basis for the method.•Enhancing the effectiveness of iterations of common {SB} test data generation methods. Various approaches have been developed to tackle the problem of automatic test data generation. Among them search-based methods use metaheuristic algorithms to guide search in the input space of the program under test. This paper presents a new approach for improving search-based test data generation methods. This approach is based on learning the relationships between program input values and program parts covered by those values. The learned relationships are used to accelerate achieving test coverage goals. We introduce the concepts of branch likely invariant and path likely invariant as the basis for the learning method. In addition, we utilize simple predicates (based on some predefined templates) over program input...},
  journaltitle = {The Journal of systems and software},
  author       = {Nosrati, M and Haghighi, H and Vahidi Asl, M},
  date         = {2020},
  keywords     = {Computer Science, Branch Likely Invariants, Metaheuristic Algorithms, Path Likely Invariants, Search-Based Test Data Generation},
  file         = {Full Text:~/Zotero/storage/KRUDQMR7/Nosrati et al. - 2020 - Using likely invariants for test data generation.pdf:application/pdf}
}

@article{paiva_evaluation_2017,
  title        = {On the evaluation of code smells and detection tools},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0041-1},
  doi          = {10.1186/s40411-017-0041-1},
  abstract     = {Code smells refer to any symptom in the source code of a program that possibly indicates a deeper problem, hindering software maintenance and evolution. Detection of code smells is challenging for developers and their informal definition leads to the implementation of multiple detection techniques and tools. This paper evaluates and compares four code smell detection tools, namely {inFusion}, {JDeodorant}, {PMD}, and {JSpIRIT}. These tools were applied to different versions of the same software systems, namely {MobileMedia} and Health Watcher, to calculate the accuracy and agreement of code smell detection tools. We calculated the accuracy of each tool in the detection of three code smells: God Class, God Method, and Feature Envy. Agreement was calculated among tools and between pairs of tools. One of our main findings is that the evaluated tools present different levels of accuracy in different contexts. For {MobileMedia}, for instance, the average recall varies from 0 to 58\% and the average precision from 0 to 100\%, while for Health Watcher the variations are 0 to 100\% and 0 to 85\%, respectively. Regarding the agreement, we found that the overall agreement between tools varies from 83 to 98\% among all tools and from 67 to 100\% between pairs of tools. We also conducted a secondary study of the evolution of code smells in both target systems and found that, in general, code smells are present from the moment of creation of a class or method in 74.4\% of the cases of {MobileMedia} and 87.5\% of Health Watcher.},
  pages        = {7},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Paiva, Thanis and Damasceno, Amanda and Figueiredo, Eduardo and Sant’Anna, Cláudio},
  urldate      = {2020-05-21},
  date         = {2017-10-06},
  note         = {{ZSCC}: {NoCitationData}[s0]},
  file         = {Full Text:~/Zotero/storage/BHBFBJ6R/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf}
}

@article{paiva_generation_2016,
  title        = {Generation of complete test suites from mealy input/output transition systems},
  volume       = {28},
  issn         = {0934-5043},
  doi          = {10.1007/s00165-015-0350-2},
  abstract     = {Model-based testing overcomes challenges in software testing by generating automated test cases from behavior models, e.g. finite state machine ({FSM}) and input/output transition system ({IOTS}). Despite the existence of methods for {IOTSs}, the problem of selection of test cases is an important and difficult topic. The current methods from {IOTSs} do not provide the same support offered by the existing theory for {FSMs}, as complete fault coverage. In this paper, we propose a test generation method for {IOTSs} based on the W method developed for {FSMs}. The basic idea is to generate a transition cover set and a characterization set and concatenate them to generate complete test suites for {IOTSs} in a bounded number of steps. The method generates test suites with complete fault coverage for a given fault domain and is targeted at a class of {IOTSs}, called mealy {IOTS}, which accepts inputs only in stable states. Results from a case study show the proposed algorithm can achieve better results than a classical method for {IOTSs}.},
  pages        = {65--78},
  number       = {1},
  journaltitle = {Form Asp Comp},
  author       = {Paiva, Sofia and Simao, Adenilso},
  date         = {2016},
  keywords     = {Test generation, Complete test suites, Fault domain, Mealy input/output transition systems},
  file         = {Full Text:~/Zotero/storage/VNYQNE7J/Paiva and Simao - 2016 - Generation of complete test suites from mealy inpu.pdf:application/pdf}
}

@article{palacios_automatic_2015,
  title        = {Automatic test case generation for {WS}-Agreements using combinatorial testing},
  volume       = {38},
  issn         = {0920-5489},
  doi          = {10.1016/j.csi.2014.10.003},
  abstract     = {In the scope of the applications developed under the service-based paradigm, Service Level Agreements ({SLAs}) are a standard mechanism used to flexibly specify the Quality of Service ({QoS}) that must be delivered. These agreements contain the conditions negotiated between the service provider and consumers as well as the potential penalties derived from the violation of such conditions. In this context, it is important to assure that the service based application ({SBA}) behaves as expected in order to avoid potential consequences like penalties or dissatisfaction between the stakeholders that have negotiated and signed the {SLA}. In this article we address the testing of {SLAs} specified using the {WS}-Agreement standard by means of applying testing techniques such as the Classification Tree Method and Combinatorial Testing to generate test cases. From the content of the individual terms of the {SLA}, we identify situations that need to be tested. We also obtain a set of constraints based...},
  pages        = {84--100},
  issue        = {C},
  journaltitle = {Computer Standards \& Interfaces},
  author       = {Palacios, Marcos and García-Fanjul, José and Tuya, Javier and Spanoudakis, George},
  date         = {2015},
  keywords     = {Software Testing, Combinatorial Testing, Computer Science, Service Based Applications, Service Level Agreements, Ws-Agreement},
  file         = {Accepted Version:~/Zotero/storage/9RASNT4Y/Palacios et al. - 2015 - Automatic test case generation for WS-Agreements u.pdf:application/pdf}
}

@inproceedings{palomba_automatic_2016,
  title     = {Automatic Test Case Generation: What If Test Code Quality Matters?},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931057},
  doi       = {10.1145/2931037.2931057},
  series    = {{ISSTA} 2016},
  pages     = {130--141},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Palomba, Fabio and Panichella, Annibale and Zaidman, Andy and Oliveto, Rocco and De Lucia, Andrea},
  date      = {2016},
  note      = {{ZSCC}: 0000042 
event-place: New York, {NY}, {USA}},
  keywords  = {many-objective optimization, branch coverage, Evolutionary testing, test code quality},
}

@article{pan_program-input_2015,
  title        = {Program-input generation for testing database applications using existing database states},
  volume       = {22},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0158-y},
  abstract     = {Testing is essential for quality assurance of database applications. Achieving high code coverage of the database applications is important in testing. In practice, there may exist a copy of live databases that can be used for database application testing. Using an existing database state is desirable since it tends to be representative of real-world objects’ characteristics, helping detect faults that could cause failures in real-world settings. However, to cover a specific program-code portion (e.g., block), appropriate program inputs also need to be generated for the given existing database state. To address this issue, in this paper, we propose a novel approach that generates program inputs for achieving high code coverage of a database application, given an existing database state. Our approach uses symbolic execution to track how program inputs are transformed before appearing in the executed {SQL} queries and how the constraints on query results affect the application’s execution. One significant challenge in our problem context is the gap between program-input constraints derived from the program and from the given existing database state},
  pages        = {439--473},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Pan, Kai and Wu, Xintao and Xie, Tao},
  date         = {2015},
  keywords     = {Test generation, Dynamic symbolic execution, Database application testing},
  file         = {Full Text:~/Zotero/storage/MMMWPLTB/Pan et al. - 2015 - Program-input generation for testing database appl.pdf:application/pdf}
}

@article{panichella_automated_2018,
  title        = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7840029/},
  doi          = {10.1109/TSE.2017.2663435},
  pages        = {122--158},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
  urldate      = {2020-05-23},
  date         = {2018-02-01},
  keywords     = {Genetic Algorithms, Optimization, Testing, program testing, search problems, Genetic algorithms, Algorithm design and analysis, Heuristic algorithms, optimisation, Software algorithms, sorting, test sequence, Computer Science, Algorithm Design and Analysis, Evolutionary Testing, branch coverage, automated test case generation, Evolutionary testing, automatic test case generation, Automatic Test Case Generation, dynamic target selection, {DynaMOSA}, Heuristic Algorithms, many-objective optimisation, Many-Objective Optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, search-based approaches, Software Algorithms, Sorting, test input data},
  file         = {Submitted Version:~/Zotero/storage/FFUHYM3I/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:~/Zotero/storage/HCD2TYSL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

@inproceedings{panichella_beyond_2019,
  title     = {Beyond Unit-Testing in Search-Based Test Case Generation: Challenges and Opportunities},
  url       = {https://doi.org/10.1109/SBST.2019.00010},
  doi       = {10.1109/SBST.2019.00010},
  series    = {{SBST} ’19},
  pages     = {7--8},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Panichella, Annibale},
  date      = {2019},
  keywords  = {test case generation, search-based software testing, integration testing, white-box testing},
}

@article{parizi_rambutans_2017,
  title        = {{RAMBUTANS} : automatic {AOP}-specific test generation tool},
  volume       = {19},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-016-0432-3},
  abstract     = {Aspect-oriented programming ({AOP}) is a programmatic methodology to handle better modularized code by separating crosscutting concerns from the traditional abstraction boundaries. Automated testing, as one of the most demanding needs of the software development to reduce both human effort and costs, is a delicate issue in testing aspect-oriented programs. Prior studies in the automated test generation for aspect-oriented programs have been very limited with respect to the need for both adequate tool support and capability concerning effectiveness and efficiency. This paper describes a new {AOP}-specific tool for testing aspect-oriented programs, called {RAMBUTANS} . The {RAMBUTANS} tool uses a directed random testing technique that is especially well suited for generating tests for aspectual features in {AspectJ}. The directed random aspect of the tool is parameterized by associating weights to aspects, advice, methods, and classes by controlling object and joint point creations during the test generation process. We present a comprehensive empirical evaluation of our tool against the current {AOP} test generation approaches on three industrial aspect-oriented projects. The results of the experimental and statistical tests showed that {RAMBUTANS} tool produces test suites that have higher fault-detection capability and efficiency for {AspectJ}-like programs.},
  pages        = {743--761},
  number       = {6},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Parizi, Reza and Ghani, Abdul and Lee, Sai and Khan, Saif},
  date         = {2017},
  keywords     = {Software testing, Automated test generation, Aspect-oriented programming, {AspectJ}, Object-oriented programming, Testing tool},
  file         = {Full Text:~/Zotero/storage/RNS4BPFI/Parizi et al. - 2017 - RAMBUTANS  automatic AOP-specific test generation.pdf:application/pdf}
}

@article{patrick_subdomain-based_2015,
  title        = {Subdomain-based test data generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.033},
  abstract     = {•We optimise subdomains for input regions that are more likely to reveal faults.•This reduces the number of test cases required to achieve a high mutation score.•Subdomains also reveal information about the behaviour of the program under test.•Information provided by subdomains helps to reduce the effort needed to create oracles. Considerable effort is required to test software thoroughly. Even with automated test data generation tools, it is still necessary to evaluate the output of each test case and identify unexpected results. Manual effort can be reduced by restricting the range of inputs testers need to consider to regions that are more likely to reveal faults, thus reducing the number of test cases overall, and therefore reducing the effort needed to create oracles. This article describes and evaluates search-based techniques, using evolution strategies and subset selection, for identifying regions of the input domain (known as subdomains) such that test...},
  pages        = {328--342},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Patrick, Matthew and Alexander, Rob and Oriol, Manuel and Clark, John A},
  date         = {2015},
  keywords     = {Computer Science, Evolution Strategy, Input Distributions, Search Based Testing},
  file         = {Accepted Version:~/Zotero/storage/CQGPZ6NX/Patrick et al. - 2015 - Subdomain-based test data generation.pdf:application/pdf}
}

@article{petke_practical_2015,
  title        = {Practical Combinatorial Interaction Testing: Empirical Findings on Efficiency and Early Fault Detection},
  volume       = {41},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7081752/},
  doi          = {10.1109/TSE.2015.2421279},
  shorttitle   = {Practical Combinatorial Interaction Testing},
  pages        = {901--924},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Petke, Justyna and Cohen, Myra B. and Harman, Mark and Yoo, Shin},
  urldate      = {2020-05-23},
  date         = {2015-09-01},
  keywords     = {software testing, Software Testing, Testing, genetic algorithm, combinatorial interaction testing, program testing, Fault detection, software fault tolerance, genetic algorithms, Genetic algorithms, constraint handling, greedy algorithm, greedy algorithms, pairwise testing, simulated annealing, Turning, Combinatorial interaction testing, empirical studies, {CIT} test suite generation, Combinatorial Interaction Testing, early fault detection, Empirical Studies, Flexible printed circuits, Greedy algorithms, prioritisation, Prioritisation, {SA}, Simulated annealing, software system configuration space},
  file         = {Full Text:~/Zotero/storage/CLSXXVUK/Petke et al. - 2015 - Practical Combinatorial Interaction Testing Empir.pdf:application/pdf}
}

@article{petrov_using_2015,
  title        = {Using a bounded model checker for test generation: How to kill two birds with one {SMT} solver},
  volume       = {49},
  issn         = {0146-4116},
  doi          = {10.3103/S0146411615070172},
  abstract     = {Automated test generation has received a lot of attention in recent decades, because it is one possible solution to the problems inherent to software testing: the need to write tests in the first place and providing test coverage for the human factor. De facto the most promising technique to automatically generate a test is dynamic symbolic execution assisted by an automated constraint solver, e.g., an {SMT} solver. This process is very similar to bounded model checking, which also deals with generating models from source code, asserting logic properties in it, and processing the returned model. This paper describes a prototype unit test generator for C based on a working bounded model checker called Borealis and shows that these two techniques are very similar and can be easily implemented using the same basic components. The prototype test generator has been evaluated on a number of examples and has shown good results in terms of test coverage and test excessiveness.},
  pages        = {466--472},
  number       = {7},
  journaltitle = {Aut. Control Comp. Sci.},
  author       = {Petrov, M. and Gagarski, K. and Belyaev, M. and Itsykson, V.},
  date         = {2015},
  keywords     = {automated test generation, dynamic symbolic execution, bounded model checking, function contracts, satisfiability modulo theories},
  file         = {Full Text:~/Zotero/storage/WY72GC8R/Petrov et al. - 2015 - Using a bounded model checker for test generation.pdf:application/pdf}
}

@article{pill_automated_2018,
  title        = {Automated generation of (F){LTL} oracles for testing and debugging},
  volume       = {139},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2018.02.002},
  abstract     = {•Generate {FLTL} test oracles automatically.•Test oracle provides also diagnostic information on subformulae.•Polynomial {SAT} encoding.•Open-source Python implementation publicly available. For being able to draw on automated reasoning that helps us in improving the quality of some software artifact or cyber-physical system, we have to express desired system traits in precise formal requirements. Verifying that a system adheres to these requirements allows us then to gain the crucial level of confidence in its capabilities and quality. Complementing related methods like model checking or runtime monitors, for testing and most importantly debugging recognized problems, we would certainly be interested in automated oracles. These oracles would allow us to judge whether observed (test) data really adhere to desired properties, and also to derive program spectra that have been shown to be an effective reasoning basis for debugging purposes. In this paper, we show how...},
  pages        = {124--141},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Pill, Ingo and Wotawa, Franz},
  date         = {2018},
  keywords     = {Computer Science, Test Oracle, Linear Temporal Logic, {SAT}},
  file         = {Full Text:~/Zotero/storage/P8V4V6NJ/Pill and Wotawa - 2018 - Automated generation of (F)LTL oracles for testing.pdf:application/pdf}
}

@article{pradhan_transition_2019,
  title        = {Transition coverage based test case generation from state chart diagram},
  issn         = {13191578},
  doi          = {10.1016/j.jksuci.2019.05.005},
  abstract     = {State-based testing is a challenging area in the software testing field. This paper proposes a set of algorithms to generate test cases from a state chart diagram based on various coverage criteria. The objective is to find various types of state-based faults by covering states and transitions of an object. First, the state chart diagram is transformed into an intermediate graph, State Chart Intermediate Graph ({SCIG}). Then, for a given coverage criteria, traversing method is applied on {SCIG} to generate test cases. Different trees from {SCIG} based on various coverage criteria are extracted for test case generation. Various coverage criteria such as All Transition ({AT}), Round Trip Path ({RTP}) and All Transition Pair ({ATP}) are considered. We introduce algorithms for two most efficient state-based criteria, {RTP} and {ATP}. Two case studies, Stack Operation and Vending Machine Automation system, are discussed throughout the paper. We experimentally observed that (i) {AT} consumes the most test resources (ii) {ATP} can't achieve 100\% transition coverage (iii) test cases generated based on {RTP} is efficient, and it overcomes the transition explosion problem of {AT}. This analysis is beneficial in the area of semi-automatic test case generation in model-based testing.},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Pradhan, S. and Ray, M. and Swain, S.K.},
  date         = {2019},
  keywords     = {Software Testing, Coverage Criteria, State-Based Faults, Test Case, Test Suite, Uml State Chart Diagram},
  file         = {Full Text:~/Zotero/storage/UL2Y347W/Pradhan et al. - 2019 - Transition coverage based test case generation fro.pdf:application/pdf}
}

@article{preoteasa_verification_2015,
  title        = {Verification and code generation for invariant diagrams in Isabelle},
  volume       = {84},
  issn         = {2352-2208},
  doi          = {10.1016/j.jlap.2013.09.001},
  pages        = {19--36},
  number       = {1},
  journaltitle = {Journal Of Logical And Algebraic Methods In Programming},
  author       = {Preoteasa, V and Back, Rj and Eriksson, J},
  date         = {2015},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QUSBRFEM/Preoteasa et al. - 2015 - Verification and code generation for invariant dia.pdf:application/pdf}
}

@article{qi_parallel_2016,
  title        = {A Parallel Genetic Algorithm Based on Spark for Pairwise Test Suite Generation},
  volume       = {31},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-016-1635-5},
  abstract     = {Pairwise testing is an effective test generation technique that requires all pairs of parameter values to be covered by at least one test case. It has been proven that generating minimum test suite is an {NP}-complete problem. Genetic algorithms have been used for pairwise test suite generation by researchers. However, it is always a time-consuming process, which leads to significant limitations and obstacles for practical use of genetic algorithms towards large-scale test problems. Parallelism will be an effective way to not only enhance the computation performance but also improve the quality of the solutions. In this paper, we use Spark, a fast and general parallel computing platform, to parallelize the genetic algorithm to tackle the problem. We propose a two-phase parallelization algorithm including fitness evaluation parallelization and genetic operation parallelization. Experimental results show that our algorithm outperforms the sequential genetic algorithm and competes with other approaches in both test suite size and computational performance. As a result, our algorithm is a promising improvement of the genetic algorithm for pairwise test suite generation.},
  pages        = {417--427},
  number       = {2},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Qi, Rong-Zhi and Wang, Zhi-Jian and Li, Shui-Yan},
  date         = {2016},
  keywords     = {test generation, pairwise testing, parallel genetic algorithm, Spark},
  file         = {Full Text:~/Zotero/storage/3N9SXA9A/Qi et al. - 2016 - A Parallel Genetic Algorithm Based on Spark for Pa.pdf:application/pdf}
}

@article{qian_sxm-based_2017,
  title        = {{SXM}-Based Web Test Generation with Respect to Logic Coverage Criteria},
  volume       = {27},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194017500206},
  abstract     = {This work proposes a Web test generation approach based on Stream X-Machines ({SXMs}). It employs relation matrix to construct test paths (abstract test cases). Two algorithms are presented, one for constructing the length-of-shortest-path matrix and another for establishing the shortest-path matrix from each state to other states in the state transition diagram of a {SXM}-based specification. For revealing the pre- and post-conditions of test paths conveniently, it transforms the execution of {SXM}-based abstract test cases into that of Boolean expressions and then tests the Web application under test by using those methods regarding Boolean expressions. Thus, an algorithm is designed to achieve test set for detecting logic connective fault. For a {SXM}-based abstract test case, the user operations involved are modeled by activity diagrams to derive practical test cases. An experiment on a miniature Web application is carried out to illustrate the {SXM}-based testing with respect to {MC}/{DC}, {RC}/{DC}, {RMCC} and {GMCC} coverage and in the meanwhile to compare these four criteria on their test effectiveness and fault-detecting ability.},
  pages        = {539--573},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Qian, Zhong Sheng},
  date         = {2017},
  keywords     = {Computer Science, Logic Coverage Criteria, Relation Matrix, Sxm (Stream X-Machine), Test Path},
  file         = {Full Text:~/Zotero/storage/XJC9D5LP/Qian - 2017 - SXM-Based Web Test Generation with Respect to Logi.pdf:application/pdf}
}

@inproceedings{qiu_application_2018,
  title     = {Application of an Improved Combinatorial Test Strategy in Test Case Generation for Aviation Software},
  isbn      = {978-1-4503-6629-8},
  url       = {https://doi.org/10.1145/3301551.3301578},
  doi       = {10.1145/3301551.3301578},
  series    = {{ICIT} 2018},
  pages     = {65--69},
  booktitle = {Proceedings of the 6th International Conference on Information Technology: {IoT} and Smart City},
  publisher = {Association for Computing Machinery},
  author    = {Qiu, Xiaohan and Jing, Hua and Zhang, Wei},
  date      = {2018},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, ant colony algorithm, Combinatorial test, update-{IPO} strategy},
}

@article{qusef_exploratory_2019,
  title        = {An Exploratory Study of the Relationship Between Software Test Smells and Fault-Proneness},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8847402/},
  doi          = {10.1109/ACCESS.2019.2943488},
  pages        = {139526--139536},
  journaltitle = {{IEEE} Access},
  author       = {Qusef, Abdallah and Elish, Mahmoud O. and Binkley, David},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {unit testing, Testing, program testing, public domain software, Tools, Software, Production, software fault tolerance, software maintenance, Licenses, Maintenance engineering, mining software repositories, software quality, Apache Ant, exploratory studies, fault-proneness, high-severity faults, History, low-severity faults, poorly designed tests, preventative maintenance efforts, production code, software test smells, Test smells, test suite, unit tests},
  file         = {Full Text:~/Zotero/storage/LMZPKXWR/Qusef et al. - 2019 - An Exploratory Study of the Relationship Between S.pdf:application/pdf}
}

@inproceedings{rau_efficient_2018,
  title     = {Efficient {GUI} Test Generation by Learning from Tests of Other Apps},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195014},
  doi       = {10.1145/3183440.3195014},
  series    = {{ICSE} ’18},
  pages     = {370--371},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Rau, Andreas and Hotzkow, Jenny and Zeller, Andreas},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
}

@article{rodrigues_using_2018,
  title        = {Using Genetic Algorithms in Test Data Generation: A Critical Systematic Mapping},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3182659},
  doi          = {10.1145/3182659},
  shorttitle   = {Using Genetic Algorithms in Test Data Generation},
  pages        = {1--23},
  number       = {2},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Rodrigues, Davi Silva and Delamaro, Márcio Eduardo and Corrêa, Cléber Gimenez and Nunes, Fátima L. S.},
  urldate      = {2020-05-23},
  date         = {2018-06-02},
  keywords     = {Genetic Algorithms, Software Testing, Test Case Generation, Test Data Generation, Systematic Mapping, Computer Science, Evolutionary Test, Scoping Study},
  file         = {Full Text:~/Zotero/storage/JSZ65Q23/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf;Full Text:~/Zotero/storage/TMR6W4WX/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf}
}

@inproceedings{rojas_is_2017,
  title     = {Is Search-Based Unit Test Generation Research Stuck in a Local Optimum?},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {51--52},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rojas, José Miguel and Fraser, Gordon},
  date      = {2017},
}

@article{rojas_seeding_2016,
  title        = {Seeding strategies in search‐based unit test generation},
  volume       = {26},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1601},
  abstract     = {Search‐based techniques have been applied successfully to the task of generating unit tests for object‐oriented software. However, as for any meta‐heuristic search, the efficiency heavily depends on many factors},
  pages        = {366--401},
  number       = {5},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Rojas, José Miguel and Fraser, Gordon and Arcuri, Andrea},
  date         = {2016},
  keywords     = {Test Case Generation, Java, Junit, Search‐Based Software Engineering, Search‐Based Testing, Testing Classes},
  file         = {Full Text:~/Zotero/storage/9V5Z2UWY/Rojas et al. - 2016 - Seeding strategies in search‐based unit test gener.pdf:application/pdf}
}

@article{rosero_regression_2017,
  title        = {Regression Testing of Database Applications Under an Incremental Software Development Setting},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8027014/},
  doi          = {10.1109/ACCESS.2017.2749502},
  pages        = {18419--18428},
  journaltitle = {{IEEE} Access},
  author       = {Rosero, Raul H. and Gomez, Omar S. and Rodriguez, Glen},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {software engineering, Optimization, Testing, machine learning, data mining, program testing, Data mining, database management systems, Databases, Fault detection, learning (artificial intelligence), Minimization, regression analysis, Software, software development management, software metrics, unit tests, database software applications, {DB} schema, effectiveness metrics, fault detection capability, incremental software development setting, selection regression, soft computing techniques, software product, software regression testing, Software regression testing, software verification, test cases, test suite reduction},
  file         = {Full Text:~/Zotero/storage/P3F6NRWN/Rosero et al. - 2017 - Regression Testing of Database Applications Under .pdf:application/pdf}
}

@article{rosziati_ibrahim_reducing_2020,
  title        = {Reducing redundancy of test cases generation using code smell detection and refactoring},
  volume       = {32},
  issn         = {1319-1578},
  abstract     = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation. Keywords: Lazy class, Small method, Duplicate code smell, Code smell detection, Refactoring},
  pages        = {367--374},
  number       = {3},
  journaltitle = {Journal of King Saud University. Computer and information sciences},
  author       = {{Rosziati Ibrahim} and {Maryam Ahmed} and {Richi Nayak} and {Sapiee Jamel}},
  date         = {2020},
  keywords     = {Computer Science},
  file         = {Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:~/Zotero/storage/GT56W9H5/Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:application/pdf}
}

@inproceedings{rueda_towards_2019,
  title     = {Towards Automated Test Case Generation Maturity},
  url       = {https://doi.org/10.1109/SBST.2019.00011},
  doi       = {10.1109/SBST.2019.00011},
  series    = {{SBST} ’19},
  pages     = {9--10},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rueda, Urko and Kifetew, Fitsum and Devroey, Xavier},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {quality, automation, benchmarking, challenges, industry adoption, maturation},
}

@article{ruiz_evaluating_2019,
  title        = {Evaluating user interface generation approaches: model-based versus model-driven development},
  volume       = {18},
  issn         = {16191366},
  doi          = {10.1007/s10270-018-0698-x},
  pages        = {2753--2776},
  number       = {4},
  journaltitle = {Software and Systems Modeling},
  author       = {Ruiz, J. and Serral, E. and Snoeck, M.},
  date         = {2019},
  keywords     = {Integration With Application Development, Model-Based User Interface Software Tools, Model-Driven Development, User Interface Generation},
  file         = {Full Text:~/Zotero/storage/H4DAUU8D/Ruiz et al. - 2019 - Evaluating user interface generation approaches m.pdf:application/pdf}
}

@article{saadatjoo_test-data_2019,
  title        = {Test-data generation directed by program path coverage through imperialist competitive algorithm},
  volume       = {184},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.102304},
  abstract     = {•This study applies an evolutionary algorithm ({EA}) called Imperialist Competitive Algorithm to generate test data guided by path coverage•In this study, mutation score is used to evaluate the generated test data•Considering being indeterministic of {EA}, statistical tests {ANOVA} and T-test are used to show general efficiency of proposed algorithm in test data generation Path coverage testing is an approach to ensure all paths of a program from starting node to terminal node are traversed at least once. Such testing considerably helps reveal program faults. However, disregarding iterated paths in loops, any module of a program with n decisions can have up to 2n paths. Therefore, finding adequate test data to cover all or most of such paths throughout a program with numerous modules is an {NP}-Hard problem because it requires an exhaustive search among all possible data. Another concern is determining the efficiency and adequacy of test data according to the coverage...},
  journaltitle = {Science of Computer Programming},
  author       = {Saadatjoo, Mohammad Ali and Babamir, Seyed Morteza},
  date         = {2019},
  keywords     = {Test Data Generation, Mutation Testing, Computer Science, Anova, Evolutionary Algorithm (Ea), Imperialist Competitive Algorithm (Ica), Path Coverage, Structural Testing, T-Test},
  file         = {Full Text:~/Zotero/storage/LW2KV2K2/Saadatjoo and Babamir - 2019 - Test-data generation directed by program path cove.pdf:application/pdf}
}

@article{sahin_comparisons_2016,
  title        = {Comparisons of metaheuristic algorithms and fitness functions on software test data generation},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.045},
  abstract     = {[Display omitted] •This paper applies meta-heuristic algorithms to software testing problem.•Different meta-heuristics were employed to analyze their performances on test data generation.•A control parameter sensitivity analysis was performed on the algorithms.•Various fitness functions based on different coverage approaches were compared. Cost of testing activities is a major portion of the total cost of a software. In testing, generating test data is very important because the efficiency of testing is highly dependent on the data used in this phase. In search-based software testing, soft computing algorithms explore test data in order to maximize a coverage metric which can be considered as an optimization problem. In this paper, we employed some meta-heuristics (Artificial Bee Colony, Particle Swarm Optimization, Differential Evolution and Firefly Algorithms) and Random Search algorithm to solve this optimization problem. First, the dependency...},
  pages        = {1202--1214},
  journaltitle = {Applied Soft Computing},
  author       = {Sahin, Omur and Akay, Bahriye},
  date         = {2016},
  keywords     = {Software Testing, Test Data Generation, Particle Swarm Optimization, Differential Evolution, Approximation Level, Artificial Bee Colony, Branch Distance, Firefly Algorithm, Path-Based Coverage, Similarity-Based Coverage},
  file         = {Full Text:~/Zotero/storage/9MR65JDB/Sahin and Akay - 2016 - Comparisons of metaheuristic algorithms and fitnes.pdf:application/pdf}
}

@article{sahoo_pso_2020,
  title        = {{PSO} based test case generation for critical path using improved combined fitness function},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.09.010},
  abstract     = {Test case generation is a multi objective problem as the goal is to achieve multiple targets. In existing work, emphasis is given to generate test cases to achieve maximum path coverage. For quality testing, coverage of critical path is more important than percentage of code coverage. The objective of this paper is to generate test cases to achieve maximum path coverage with a challenge of covering a critical path, within the available test resources. At the time of automatic test case generation, a path is critical if the probability of covering the path is low. Search based techniques use metaheuristic algorithms for automated test case generator. Fitness function plays an important role in searching techniques. We propose a fitness function, Improved Combined Fitness ({ICF}) function, using Adaptive Particle Swarm Optimization ({APSO}), to generate test cases automatically based on path coverage criteria. We have conducted experiments on three well-known case studies and observed...},
  pages        = {479--490},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Sahoo, Rashmi Rekha and Ray, Mitrabinda},
  date         = {2020},
  keywords     = {Computer Science, Search Based Testing, Branch Distance, Apso, Critical Path, Improved Combined Fitness Function, Pso},
  file         = {Full Text:~/Zotero/storage/CJBQHEHK/Sahoo and Ray - 2020 - PSO based test case generation for critical path u.pdf:application/pdf}
}

@article{sakti_instance_2015,
  title        = {Instance Generator and Problem Representation to Improve Object Oriented Code Coverage},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6926828/},
  doi          = {10.1109/TSE.2014.2363479},
  pages        = {294--313},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Sakti, Abdelilah and Pesant, Gilles and Gueheneuc, Yann-Gael},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, Java, static analysis, program testing, Automatic Test Data Generation, Complexity theory, Generators, Libraries, object-oriented programming, Production facilities, program diagnostics, public domain software, Search Based Software Testing, Search problems, source code, {EvoSuite}, abstraction, automated search-based software test-data generation approach, Automatic test data generation, class-under-test, diversification strategy, Diversification Strategy, encapsulation, instance generator, Java class evaluation, Java testing, Java Testing, {JTExpert}, means-of-instantiation, method call sequences, object oriented code coverage, {OOP}, open-source libraries, problem representation, search based software testing, search heuristic, search time, search-based approach, seeding strategy, Seeding Strategy, unit class testing, Unit Class Testing, unit-class testing, visibility},
  file         = {Full Text:~/Zotero/storage/MT6UW9EP/Sakti et al. - 2015 - Instance Generator and Problem Representation to I.pdf:application/pdf}
}

@article{salahirad_choosing_2019,
  title        = {Choosing the fitness function for the job: Automated generation of test suites that detect real faults},
  volume       = {29},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1701},
  abstract     = {Search‐based unit test generation, if effective at fault detection, can lower the cost of testing. Such techniques rely on fitness functions to guide the search. Ultimately, such functions represent test goals that approximate—but do not ensure—fault detection. The need to rely on approximations leads to two questions— To answer these questions, we have assessed the fault‐detection capabilities of unit test suites generated to satisfy eight white‐box fitness functions on 597 real faults from the Defects4J database. Our analysis has found that the strongest indicators of effectiveness are a high level of code coverage over the targeted class and high satisfaction of a criterion's obligations. Consequently, the branch coverage fitness function is the most effective. Our findings indicate that fitness functions that thoroughly explore system structure should be used as primary generation objectives—supported by secondary fitness functions that explore orthogonal, supporting scenarios. Our results also provide further evidence that future approaches to test generation should focus on attaining higher coverage of private code and better initialization and manipulation of class dependencies. Search‐based test generation relies on fitness functions. Which are most effective? Our analysis found that the strongest indicators of effectiveness are a high level of code coverage and high fitness. Our findings indicate that fitness functions that explore system structure should be used as primary generation objectives‐supported by secondary functions that explore targeted scenarios. Our results provide evidence that future approaches should focus on higher coverage of private code and initialization and manipulation of class dependencies.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Salahirad, Alireza and Almulla, Hussein and Gay, Gregory},
  date         = {2019},
  keywords     = {Automated Test Generation, Unit Testing, Search‐Based Software Engineering, Adequacy Criteria, Search‐Based Test Generation},
  file         = {Accepted Version:~/Zotero/storage/F3UM8MPJ/Salahirad et al. - 2019 - Choosing the fitness function for the job Automat.pdf:application/pdf}
}

@article{salihu_amoga_2019,
  title        = {{AMOGA}: A Static-Dynamic Model Generation Strategy for Mobile Apps Testing},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8630936/},
  doi          = {10.1109/ACCESS.2019.2895504},
  shorttitle   = {{AMOGA}},
  pages        = {17158--17173},
  journaltitle = {{IEEE} Access},
  author       = {Salihu, Ibrahim-Anka and Ibrahim, Rosziati and Ahmed, Bestoun S. and Zamli, Kamal Z. and Usman, Asmau},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software engineering, model-based testing, reverse engineering, Testing, {GUI} testing, mobile devices, program testing, Tools, Data mining, mobile computing, user interfaces, Graphical user interfaces, mobile apps, Automated testing, test automation, {AMOGA}, android apps, Android-based mobile apps, application model, crawling technique, mobile apps developers, mutation testing concept, Reverse engineering, static-dynamic approach, static-dynamic model generation strategy, test case creation, {UI} Model, user interface model},
  file         = {Full Text:~/Zotero/storage/IDFQTAPS/Salihu et al. - 2019 - AMOGA A Static-Dynamic Model Generation Strategy .pdf:application/pdf}
}

@inproceedings{seijas_model_2016,
  title     = {Model Extraction and Test Generation from {JUnit} Test Suites},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896927},
  doi       = {10.1145/2896921.2896927},
  series    = {{AST} ’16},
  pages     = {8--14},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Seijas, Pablo Lamela and Thompson, Simon and Francisco, Miguel Ángel},
  date      = {2016},
  note      = {{ZSCC}: {NoCitationData}[s0] 
event-place: New York, {NY}, {USA}},
}

@inproceedings{serra_effectiveness_2019,
  title     = {On the Effectiveness of Manual and Automatic Unit Test Generation: Ten Years Later},
  url       = {https://doi.org/10.1109/MSR.2019.00028},
  doi       = {10.1109/MSR.2019.00028},
  series    = {{MSR} ’19},
  pages     = {121--125},
  booktitle = {Proceedings of the 16th International Conference on Mining Software Repositories},
  publisher = {{IEEE} Press},
  author    = {Serra, Domenico and Grano, Giovanni and Palomba, Fabio and Ferrucci, Filomena and Gall, Harald C. and Bacchelli, Alberto},
  date      = {2019},
  keywords  = {software testing, automatic test case generation, empirical studies},
}

@inproceedings{setiani_literature_2019,
  title     = {Literature Review on Test Case Generation Approach},
  isbn      = {978-1-4503-6642-7},
  url       = {https://doi.org/10.1145/3305160.3305186},
  doi       = {10.1145/3305160.3305186},
  series    = {{ICSIM} 2019},
  pages     = {91--95},
  booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
  publisher = {Association for Computing Machinery},
  author    = {Setiani, Novi and Ferdiana, Ridi and Santosa, Paulus Insap and Hartanto, Rudy},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, software testing, Test case},
}

@article{shahbaz_automatic_2015,
  title        = {Automatic generation of valid and invalid test data for string validation routines using web searches and regular expressions},
  volume       = {97},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2014.04.008},
  abstract     = {Classic approaches to automatic input data generation are usually driven by the goal of obtaining program coverage and the need to solve or find solutions to path constraints to achieve this. As inputs are generated with respect to the structure of the code, they can be ineffective, difficult for humans to read, and unsuitable for testing missing implementation. Furthermore, these approaches have known limitations when handling constraints that involve operations with string data types. This paper presents a novel approach for generating string test data for string validation routines, by harnessing the Internet. The technique uses program identifiers to construct web search queries for regular expressions that validate the format of a string type (such as an email address). It then performs further web searches for strings that match the regular expressions, producing examples of test cases that are both valid and realistic. Following this, our technique mutates...},
  pages        = {405--425},
  number       = {4},
  journaltitle = {Science of Computer Programming},
  author       = {Shahbaz, Muzammil and Mcminn, Phil and Stevenson, Mark},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Regular Expressions, Web Searches},
  file         = {Full Text:~/Zotero/storage/8SPAGNWS/Shahbaz et al. - 2015 - Automatic generation of valid and invalid test dat.pdf:application/pdf}
}

@article{shahbazi_black-box_2016,
  title        = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7293669/},
  doi          = {10.1109/TSE.2015.2487958},
  pages        = {361--378},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Shahbazi, Ali and Miller, James},
  urldate      = {2020-05-23},
  date         = {2016-04-01},
  keywords     = {Genetic Algorithms, software testing, Software Testing, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Biological cells, multiobjective optimization algorithm, objective functions, Power capacitors, security of data, Sociology, Statistics, Subspace constraints, Computer Science, Black-Box Testing, Random Testing, automated test case generation, Adaptive random testing, Adaptive Random Testing, Automated Test Case Generation, Benford distribution, Biological Cells, black-box string test case generation, Power Capacitors, {RT}, security risks, string distance, String Distance, string distance functions, string test cases, String Test Cases, Subspace Constraints},
  file         = {Full Text:~/Zotero/storage/JYIMT3AC/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:~/Zotero/storage/72FU8IQL/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

@article{shahbazi_black-box_2018,
  title        = {Black-box tree test case generation through diversity},
  volume       = {25},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-018-0232-y},
  abstract     = {To identify defects and security risks in many real-world applications structured test cases, including test cases structured as trees are required. A simple approach is to generate random trees as test cases [random testing ({RT})]},
  pages        = {531--568},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Shahbazi, Ali and Panahandeh, Mahsa and Miller, James},
  date         = {2018},
  keywords     = {Software testing, Random testing, Automated test case generation, Black-box testing, Structured input, Tree distance, Tree test cases, Trees},
  file         = {Full Text:~/Zotero/storage/7CEM4P43/Shahbazi et al. - 2018 - Black-box tree test case generation through divers.pdf:application/pdf}
}

@inproceedings{shamshiri_automated_2015,
  title     = {Automated Unit Test Generation for Evolving Software},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2803196},
  doi       = {10.1145/2786805.2803196},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1038--1041},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Shamshiri, Sina},
  date      = {2015},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {Genetic Algorithms, Regression Testing, Search-Based Testing, Automated Unit Test Generation},
}

@article{shamshiri_random_2018,
  title        = {Random or evolutionary search for object‐oriented test suite generation?},
  volume       = {28},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1660},
  abstract     = {An important aim in software testing is constructing a test suite with high structural code coverage, that is, ensuring that most if not all of the code under test have been executed by the test cases comprising the test suite. Several search‐based techniques have proved successful at automatically generating tests that achieve high coverage. However, despite the well‐established arguments behind using evolutionary search algorithms (eg, genetic algorithms) in preference to random search, it remains an open question whether the benefits can actually be observed in practice when generating unit test suites for object‐oriented classes. In this paper, we report an empirical study on the effects of using evolutionary algorithms (including a genetic algorithm and chemical reaction optimization) to generate test suites, compared with generating test suites incrementally with random search. We apply the {ES} unit test suite generator to 1000 classes randomly selected from the {SF}110 corpus of open‐source projects. Surprisingly, the results show that the difference is much smaller than one might expect: While evolutionary search covers more branches of the type where standard fitness functions provide guidance, we observed that, in practice, the vast majority of branches do not provide any guidance to the search. These results suggest that, although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes. This paper reports an empirical study on the effects of using evolutionary algorithms to generate test suites, compared to generating test suites incrementally with random search. We show that although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Shamshiri, Sina and Rojas, José Miguel and Gazzola, Luca and Fraser, Gordon and Mcminn, Phil and Mariani, Leonardo and Arcuri, Andrea},
  date         = {2018},
  keywords     = {Genetic Algorithms, Automated Software Testing, Automated Test Generation, Chemical Reaction Optimization, Random Search, Search‐Based Software Testing},
  file         = {Full Text:~/Zotero/storage/9FEEBZV8/Shamshiri et al. - 2018 - Random or evolutionary search for object‐oriented .pdf:application/pdf}
}

@article{sharifipour_structural_2018,
  title        = {Structural test data generation using a memetic ant colony optimization based on evolution strategies},
  volume       = {40},
  issn         = {2210-6502},
  doi          = {10.1016/j.swevo.2017.12.009},
  abstract     = {Test data generation is one of the key activities that has a significant impact on the efficiency and effectiveness of software testing. Since manual test data generation is quite inefficient and even impractical, automated test data generation has been realized to produce an appropriate subset of input data to carry out effective software testing in reasonable times. This paper presents a memetic ant colony optimization ({ACO}) algorithm for structural test data generation. The proposed approach incorporates (1+1)-evolution strategies ({ES}) to improve the search functionality of ants in local moves and enhance search exploitation. Moreover, we have introduced a novel definition of the pheromone functionality in the way that it discourages ants from choosing mostly covered paths of the program to reinforce search exploration. Given that branch coverage is considered as the coverage criterion, two fitness functions are used accordingly for our proposed algorithm. The first fitness...},
  pages        = {76--91},
  journaltitle = {Swarm and Evolutionary Computation},
  author       = {Sharifipour, Hossein and Shakeri, Mojtaba and Haghighi, Hassan},
  date         = {2018},
  keywords     = {Computer Science, Branch Coverage, Fitness Functions, Ant Colony Optimization, Automated Test Data Generation, Evolution Strategies, Pheromone Trail},
  file         = {Full Text:~/Zotero/storage/SAGH9Z3U/Sharifipour et al. - 2018 - Structural test data generation using a memetic an.pdf:application/pdf}
}

@article{shen_symbolic_2018,
  title        = {Symbolic execution based test-patterns generation algorithm for hardware Trojan detection},
  volume       = {78},
  issn         = {0167-4048},
  doi          = {10.1016/j.cose.2018.07.006},
  abstract     = {Hardware Trojan detection is a very difficult challenge. However, the combination of symbolic execution and metamorphic testing is useful for detecting hardware Trojans in Verilog code. In this paper, symbolic execution and metamorphic testing were combined to detect internal conditionally triggered hardware Trojans in the register-transfer level design. First, control flow graphs of Verilog code were generated. Next, parallel symbolic execution and satisfiability modulo theories solver generated test patterns. Finally, metamorphic testing detected the hardware Trojans. The work used Trust-Hub benchmarks in experiments.},
  pages        = {267--280},
  journaltitle = {Computers \& Security},
  author       = {Shen, Lixiang and Mu, Dejun and Cao, Guo and Qin, Maoyuan and Blackstone, Jeremy and Kastner, Ryan},
  date         = {2018},
  keywords     = {Symbolic Execution, Computer Science, Control Flow Graph, Hardware Trojan, Metamorphic Testing, Satisfiability Modulo Theory},
  file         = {Full Text:~/Zotero/storage/ULEC3HTM/Shen et al. - 2018 - Symbolic execution based test-patterns generation .pdf:application/pdf}
}

@inproceedings{silva_analyzing_2017,
  title     = {Analyzing Automatic Test Generation Tools for Refactoring Validation},
  isbn      = {978-1-5386-1548-5},
  url       = {https://doi.org/10.1109/AST.2017.9},
  doi       = {10.1109/AST.2017.9},
  series    = {{AST} ’17},
  pages     = {38--44},
  booktitle = {Proceedings of the 12th International Workshop on Automation of Software Testing},
  publisher = {{IEEE} Press},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Andrade, Wilkerson L.},
  date      = {2017},
  keywords  = {test generation, refactoring, {EvoSuite}, randoop},
}

@inproceedings{silva_can_2018,
  title     = {Can Automated Test Case Generation Cope with Extract Method Validation?},
  isbn      = {978-1-4503-6503-1},
  url       = {https://doi.org/10.1145/3266237.3266274},
  doi       = {10.1145/3266237.3266274},
  series    = {{SBES} ’18},
  pages     = {152--161},
  booktitle = {Proceedings of the {XXXII} Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Machado, Patrícia D. L.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, extract method, refactoring},
}

@article{silva_cpn_2019,
  title        = {{CPN} simulation-based test case generation from controlled natural-language requirements},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.04.001},
  abstract     = {We propose a test generation strategy from natural language ({NL}) requirements via translation into Coloured Petri Nets ({CPN}), an extension of Petri Nets that supports model structuring and provides a mature theory and powerful tool support. This approach extends our previous work on the {NAT}2TEST framework, which involves syntactic and semantic analyses of {NL} requirements and the generation of Data-Flow Reactive Systems ({DFRS}) as an intermediate representation, from which target formal models can be obtained for the purpose of test case generation. Our contributions include automating a systematic translation of {DFRSs} into {CPN} models, an extension to deal with time aspects, besides an empirical analysis of the {CPN}-based test generation strategy. The analyses considered examples both from the literature (a vending machine and a nuclear power plant control system), and from the aerospace and the automotive domain (a priority command control system and a turn indicator control system,...},
  pages        = {111--139},
  journaltitle = {Science of Computer Programming},
  author       = {Silva, Bruno Cesar F and Carvalho, Gustavo and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Model-Based Testing, Coloured Petri Nets, Controlled Natural Language, Data-Flow Reactive System, Model Simulation},
  file         = {Full Text:~/Zotero/storage/RNE4KGVF/Silva et al. - 2019 - CPN simulation-based test case generation from con.pdf:application/pdf}
}

@article{silva_ouriques_revealing_2015,
  title        = {Revealing influence of model structure and test case profile on the prioritization of test cases in the context of model-based testing},
  volume       = {3},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-014-0015-5},
  doi          = {10.1186/s40411-014-0015-5},
  abstract     = {Test case prioritization techniques aim at defining an order of test cases that favor the achievement of a goal during test execution, such as revealing failures as earlier as possible. A number of techniques have already been proposed and investigated in the literature and experimental results have discussed whether a technique is more successful than others. However, in the context of model-based testing, only a few attempts have been made towards either proposing or experimenting test case prioritization techniques. Moreover, a number of factors that may influence on the results obtained still need to be investigated before more general conclusions can be reached.},
  pages        = {1},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Silva Ouriques, João Felipe and Cartaxo, Emanuela Gadelha and Lima Machado, Patrícia Duarte},
  urldate      = {2020-05-21},
  date         = {2015-01-29},
  note         = {{ZSCC}: 0000011},
  file         = {Full Text:~/Zotero/storage/RDCXG637/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf}
}

@article{singh_demand_2019,
  title        = {Demand based test case generation for object oriented system},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5043},
  pages        = {403--413},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Singh, R. and Bhatia, R. and Singhrova, A.},
  date         = {2019},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Program Testing, Research Article, Atm System, Contextual Demand-Based Tcg, Core Systems, Demand-Based Tcg, Flexible Approach, Monetary Cost, Object-Oriented Methods, Object-Oriented Systems, Oo Software Systems, Oo Systems, Sequence Diagrams, Test Paths},
  file         = {Full Text:~/Zotero/storage/BS5SQDWQ/Singh et al. - 2019 - Demand based test case generation for object orien.pdf:application/pdf}
}

@article{singla_natural_2016,
  title        = {Natural Computing for Automatic Test Data Generation Approach Using Spanning Tree Concepts},
  volume       = {85},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2016.05.284},
  abstract     = {The weight is assigned to all edges of graph according to a uniform policy and focus is on the leaves nodes of the Spanning Tree of Control Flow Graph of Program. If all leaves nodes of Spanning tree are covered by the test cases, then number of test cases required or testing the program can be reduced to great extent. Further the spanning tree is based on the concept of maximum spanning tree of {CFG} which helps in finding the critical paths of {CFG}. The chances of finding errors in critical are more as compare to the normal path. Covering of all the leaves nodes of Spanning Tree give guarantee for the coverage of Critical path also. Further the paper also shows that number of test cases required in case of Spanning tree is less as compare to the Dominance tree concept. For the generation of fast, unique and reliable test cases a optimization technique which is based on natural computing concept is used which is called as on Swine Influenza Models Based Optimization ({SIMBO}). The...},
  pages        = {929--939},
  journaltitle = {Procedia Computer Science},
  author       = {Singla, Sanjay and Kumar, Raj and Kumar, Dharminder},
  date         = {2016},
  keywords     = {Computer Science, Data Flow Testing, Genetic Algorithm (Ga), Particle Swarm Optimization (Pso), Swine Influenza Models Based Optimization (Simbo)},
  file         = {Full Text:~/Zotero/storage/DCL42R3X/Singla et al. - 2016 - Natural Computing for Automatic Test Data Generati.pdf:application/pdf}
}

@article{smara_acceptance_2017,
  title        = {Acceptance Test for Fault Detection in Component-based Cloud Computing and Systems},
  volume       = {70},
  issn         = {0167-739X},
  doi          = {10.1016/j.future.2016.06.030},
  abstract     = {Fault Detection is considered as one of the main challenges in large-scale dynamic environments and thus, for maintaining the reliability requirements of Cloud and Mobile Cloud systems. Most of the popular existing techniques for fault detection applied on the Cloud Computing environment in general, are based on system-monitoring despite the extreme difficulty of keeping track of all machines with their huge number in Cloud systems. In this paper, we propose a Fault Detection framework for the Component-based Cloud Computing by using Recovery Blocks’ Acceptance Test. This framework aims to construct Fail-Silent Cloud modules which have the ability of Self-Fault detection. In this, the detection process of transient hardware faults, software faults, and response-time failures is performed locally on each computing machine in the Cloud system. Background of the research issue, our mechanism, thorough analysis, and appropriate case study are presented. The efficiency and practicality...},
  pages        = {74--93},
  journaltitle = {Future Generation Computer Systems},
  author       = {Smara, Mounya and Aliouat, Makhlouf and Pathan, Al-Sakib Khan and Aliouat, Zibouda},
  date         = {2017},
  keywords     = {Computer Science, Fault Detection, Acceptance Test, {BIP} Framework, Component-Based Cloud Computing, Recovery Blocks},
  file         = {Full Text:~/Zotero/storage/JL89NLJS/Smara et al. - 2017 - Acceptance Test for Fault Detection in Component-b.pdf:application/pdf}
}

@article{son_mccfg_2019,
  title        = {{MCCFG}: an {MOF}-based multiple condition control flow graph for automatic test case generation},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-016-0687-1},
  abstract     = {Requirement-based testing ({RBT}) is widely known for the efficient testing in the limited resources. However {RBT} is difficult to generate automatic test cases},
  pages        = {2461--2470},
  issue        = {Supplement 1},
  journaltitle = {Cluster Comput},
  author       = {Son, Hyun and Park, Young and Kim, R.},
  date         = {2019},
  keywords     = {Automatic test case generation, Control flow graph ({CFG}), Coverage-based testing, Multiple condition control flow graph ({MCCFG})},
  file         = {Full Text:~/Zotero/storage/7QP44WXE/Son et al. - 2019 - MCCFG an MOF-based multiple condition control flo.pdf:application/pdf}
}

@article{suarez-cabal_incremental_2017,
  title        = {Incremental test data generation for database queries},
  volume       = {24},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-017-0212-7},
  abstract     = {Testing database applications is a complex task since it involves designing test databases with meaningful test data in order to reveal faults and, at the same time, with a small size in order to carry out the testing process in an efficient way. This paper presents an automated approach to generating test data (test relational databases and test inputs for query parameters) for a set of {SQL} queries, with the aim of covering test requirements as obtained from said queries. The test data generation follows an incremental approach where, in each increment, test data are generated to cover a test requirement by re-using test data previously generated for other test requirements. The test data generation for each test requirement is formulated as a constraint satisfaction problem, where constraints are derived from the test requirement, initial database states and previously generated test data. The generation process is fully automated and supports the execution on complex queries and databases. Evaluation is carried out on a real life application, and the results show that small-size generated test relational databases achieve high coverage scores for the queries under test in a short generating time.},
  pages        = {719--755},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Suárez-Cabal, María and Riva, Claudio and Tuya, Javier and Blanco, Raquel},
  date         = {2017},
  keywords     = {Software testing, Constraint satisfaction problem ({CSP}), Database testing, Test coverage, Test database generation},
  file         = {Full Text:~/Zotero/storage/ZQAVM4BM/Suárez-Cabal et al. - 2017 - Incremental test data generation for database quer.pdf:application/pdf}
}

@inproceedings{suresh_automated_2019,
  title     = {Automated Test Case Generation for Programmable Logic Controller Code},
  isbn      = {978-1-4503-6215-3},
  url       = {https://doi.org/10.1145/3299771.3299799},
  doi       = {10.1145/3299771.3299799},
  series    = {{ISEC}’19},
  booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
  publisher = {Association for Computing Machinery},
  author    = {Suresh, Varsha P. and Chakrabarti, Sujit and Jetley, Raoul},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test generation, Programmable Logic Controllers, Symbolic Execution},
}

@inproceedings{terragni_coverage-driven_2016,
  title     = {Coverage-Driven Test Code Generation for Concurrent Classes},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884876},
  doi       = {10.1145/2884781.2884876},
  series    = {{ICSE} ’16},
  pages     = {1121--1132},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Terragni, Valerio and Cheung, Shing-Chi},
  date      = {2016},
  note      = {{ZSCC}: 0000017 
event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, interleaving coverage criteria},
}

@article{tian_test_2016,
  title        = {Test data generation for path coverage of message-passing parallel programs based on co-evolutionary genetic algorithms},
  volume       = {23},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0173-z},
  abstract     = {Employing genetic algorithms to generate test data for path coverage has been an important method in software testing. Previous work, however, is suitable mainly for serial programs. Automatic test data generation for path coverage of message-passing parallel programs without non-determinacy is investigated in this study by using co-evolutionary genetic algorithms. This problem is first formulated as a single-objective optimization problem, and then a novel co-evolutionary genetic algorithm is proposed to tackle the formulated optimization problem. This method employs the alternate co-evolution of two kinds of populations to generate test data that meet path coverage. The proposed method is applied to seven parallel programs, and compared with the other three methods. The experimental results show that the proposed method has the best success rate and the least number of evaluated individuals and time consumption.},
  pages        = {469--500},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Tian, Tian and Gong, Dunwei},
  date         = {2016},
  keywords     = {Software testing, Co-evolutionary genetic algorithm, Parallel program, Path coverage, Test data},
  file         = {Full Text:~/Zotero/storage/85LLBZLJ/Tian and Gong - 2016 - Test data generation for path coverage of message-.pdf:application/pdf}
}

@article{tuya_coverage-aware_2016,
  title        = {Coverage-Aware Test Database Reduction},
  volume       = {42},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7384760/},
  doi          = {10.1109/TSE.2016.2519032},
  pages        = {941--959},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Tuya, Javier and de la Riva, Claudio and Suarez-Cabal, Maria Jose and Blanco, Raquel},
  urldate      = {2020-05-23},
  date         = {2016-10-01},
  keywords     = {{SQL}, test design, program testing, Scalability, database management systems, Databases, Fault detection, Minimization, Production, software tools, Benchmark testing, testing tools, coverage criterion, coverage-aware test database reduction, database benchmark, design, functional testing, information storage, {SQL} queries, test coverage of code, Test database reduction},
  file         = {Full Text:~/Zotero/storage/UCNRLNVA/Tuya et al. - 2016 - Coverage-Aware Test Database Reduction.pdf:application/pdf}
}

@article{varshney_hybrid_2018,
  title        = {A hybrid particle swarm optimization and differential evolution based test data generation algorithm for data-flow coverage using neighbourhood search strategy},
  volume       = {42},
  issn         = {03505596},
  doi          = {10.31449/inf.v42i3.1497},
  pages        = {417--438},
  number       = {3},
  journaltitle = {Informatica (Ljubljana)},
  author       = {Varshney, S. and Mehrotra, M.},
  date         = {2018},
  keywords     = {Search Based Software Testing, Particle Swarm Optimization, Data Flow Testing, Differential Evolution, Dominance Tree},
  file         = {Full Text:~/Zotero/storage/TC8DJMGF/Varshney and Mehrotra - 2018 - A hybrid particle swarm optimization and different.pdf:application/pdf}
}

@article{vivanti_detailed_2017,
  title        = {A detailed investigation of the effectiveness of whole test suite generation},
  volume       = {22},
  issn         = {13823256},
  doi          = {10.1007/s10664-015-9424-2},
  abstract     = {A common application of search-based software testing is to generate test cases for all goals defined by a coverage criterion (e.g., lines, branches, mutants). Rather than generating one test case at a time for each of these goals individually, whole test suite generation optimizes entire test suites towards satisfying all goals at the same time. There is evidence that the overall coverage achieved with this approach is superior to that of targeting individual coverage goals. Nevertheless, there remains some uncertainty on (a) whether the results generalize beyond branch coverage, (b) whether the whole test suite approach might be inferior to a more focused search for some particular coverage goals, and (c) whether generating whole test suites could be optimized by only targeting coverage goals not already covered. In this paper, we perform an in-depth analysis to study these questions. An empirical study on 100 Java classes using three different coverage criteria reveals that indeed there...},
  pages        = {852--893},
  number       = {2},
  journaltitle = {Empirical Software Engineering},
  author       = {Vivanti, Mattia and Arcuri, Andrea and Fraser, Gordon},
  date         = {2017},
  keywords     = {Search-Based Testing, Software Testing, Searching, Automated Test Generation, Unit Testing, Empirical Analysis, Evosuite, Graphics Boards},
  file         = {Full Text:~/Zotero/storage/DPKW7EZS/Vivanti et al. - 2017 - A detailed investigation of the effectiveness of w.pdf:application/pdf}
}

@article{vogel_does_2019,
  title        = {Does Diversity Improve the Test Suite Generation for Mobile Applications?},
  volume       = {11664},
  issn         = {03029743},
  doi          = {10.1007/978-3-030-27455-9_5},
  abstract     = {In search-based software engineering we often use popular heuristics with default configurations, which typically lead to suboptimal results, or we perform experiments to identify configurations on a trial-and-error basis, which may lead to better results for a specific problem. To obtain better results while avoiding trial-and-error experiments, a fitness landscape analysis is helpful in understanding the search problem, and making an informed decision about the heuristics. In this paper, we investigate the search problem of test suite generation for mobile applications (apps) using {SAPIENZ} whose heuristic is a default {NSGA}-{II}. We analyze the fitness landscape of {SAPIENZ} with respect to genotypic diversity and use the gained insights to adapt the heuristic of {SAPIENZ}. These adaptations result in {SAPIENZˆdiv} that aims for preserving the diversity of test suites during the search. To evaluate {SAPIENZˆdiv}, we perform a head-to-head comparison with {SAPIENZ} on 76 open-source apps.},
  journaltitle = {{arXiv}.org},
  author       = {Vogel, Thomas and Tran, Chinh and Grunske, Lars},
  date         = {2019},
  keywords     = {Applications Programs, Configuration Management, Configurations, Error Analysis, Fitness, Freeware, Landscape, Mobile Computing, Searching, Software Engineering, Source Code},
  file         = {Submitted Version:~/Zotero/storage/YNHHM9AJ/Vogel et al. - 2019 - Does Diversity Improve the Test Suite Generation f.pdf:application/pdf}
}

@inproceedings{vu_method_2015,
  title     = {A Method for Automated Test Data Generation from Sequence Diagrams and Object Constraint Language},
  isbn      = {978-1-4503-3843-1},
  url       = {https://doi.org/10.1145/2833258.2833294},
  doi       = {10.1145/2833258.2833294},
  series    = {{SoICT} 2015},
  pages     = {335--341},
  booktitle = {Proceedings of the Sixth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Vu, Thi–Dao and Hung, Pham Ngoc and Nguyen, Viet-Ha},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Class diagram, Model based Testing, Object Constraint Language, Sequence diagram, Test Scenario},
}

@inproceedings{wang_accelerating_2018,
  title     = {Accelerating Coverage Directed Test Generation for Functional Verification: A Neural Network-Based Framework},
  isbn      = {978-1-4503-5724-1},
  url       = {https://doi.org/10.1145/3194554.3194561},
  doi       = {10.1145/3194554.3194561},
  series    = {{GLSVLSI} ’18},
  pages     = {207--212},
  booktitle = {Proceedings of the 2018 on Great Lakes Symposium on {VLSI}},
  publisher = {Association for Computing Machinery},
  author    = {Wang, Fanchao and Zhu, Hanbin and Popli, Pranjay and Xiao, Yao and Bodgan, Paul and Nazarian, Shahin},
  date      = {2018},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {neural networks, coverage directed test generation, uvm},
}

@article{wang_automatic_2020,
  title        = {Automatic Generation of Acceptance Test Cases from Use Case Specifications: an {NLP}-based Approach},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2998503},
  abstract     = {Acceptance testing is a validation activity performed to ensure the conformance of software systems with respect to their functional requirements. In safety critical systems, it plays a crucial role since it is enforced by software standards, which mandate that each requirement be validated by such testing in a clearly traceable manner. Test engineers need to identify all the representative test execution scenarios from requirements, determine the runtime conditions that trigger these scenarios, and finally provide the input data that satisfy these conditions. Given that requirements specifications are typically large and often provided in natural language (e.g., use case specifications), the generation of acceptance test cases tends to be expensive and error-prone. In this paper, we present Use Case Modeling for System-level, Acceptance Tests Generation ({UMTG}), an approach that supports the generation of executable, system-level, acceptance test cases from requirements specifications...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel},
  date         = {2020},
  keywords     = {Unified Modeling Language, Semantics, Use Case Specifications, Computer Science, Test Pattern Generators, Embedded Systems, Natural Language Processing, Semantic Role Labeling, System Test Case Generation},
  file         = {Full Text:~/Zotero/storage/G69EZUMG/Wang et al. - 2020 - Automatic Generation of Acceptance Test Cases from.pdf:application/pdf}
}

@inproceedings{wetzlmaier_hybrid_2017,
  title     = {Hybrid Monkey Testing: Enhancing Automated {GUI} Tests with Random Test Generation},
  isbn      = {978-1-4503-5155-3},
  url       = {https://doi.org/10.1145/3121245.3121247},
  doi       = {10.1145/3121245.3121247},
  series    = {A-{TEST} 2017},
  pages     = {5--10},
  booktitle = {Proceedings of the 8th {ACM} {SIGSOFT} International Workshop on Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Wetzlmaier, Thomas and Ramler, Rudolf},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, random test generation, Software test automation},
}

@inproceedings{white_increasing_2015,
  title     = {Increasing the Efficiency of Search-Based Unit Test Generation Using Parameter Control},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2807556},
  doi       = {10.1145/2786805.2807556},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1042--1044},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {White, Thomas},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, genetic algorithm, search based software engineering, test suite generation, Parameter control},
}

@article{wu_empirical_2020,
  title        = {An Empirical Comparison of Combinatorial Testing, Random Testing and Adaptive Random Testing},
  volume       = {46},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8405609/},
  doi          = {10.1109/TSE.2018.2852744},
  pages        = {302--320},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Wu, Huayao and Nie, Changhai and Petke, Justyna and Jia, Yue and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2020-03-01},
  keywords     = {combinatorial testing, random testing, Testing, program testing, Fault detection, Software systems, test generation techniques, Subspace constraints, adaptive random testing, Analytical models, Computational efficiency, Combinatorial testing, constraint information, {CT}, different test scenarios, efficiency 96.0 percent, efficiency 98.0 percent, empirical comparison, failure rate, random test suite, test scenarios, testing setting},
  file         = {Full Text:~/Zotero/storage/KGE7A8KR/Wu et al. - 2020 - An Empirical Comparison of Combinatorial Testing, .pdf:application/pdf}
}

@article{xie_automatic_2019,
  title        = {Automatic Loop Summarization via Path Dependency Analysis},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8241837/},
  doi          = {10.1109/TSE.2017.2788018},
  pages        = {537--557},
  number       = {6},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Xie, Xiaofei and Chen, Bihuan and Zou, Liang and Liu, Yang and Le, Wei and Li, Xiaohong},
  urldate      = {2020-05-23},
  date         = {2019-06-01},
  keywords     = {test case generation, Automata, program debugging, program testing, program diagnostics, public domain software, program verification, Debugging, Benchmark testing, {PDA}, automatic loop summarization, disjunctive loop summary, Disjunctive loop summary, loop analysis framework, loop bound analysis, loop classification, loop program verification, path dependency automaton, path interleaving, path-sensitive loop effects, program analysis, program optimization, Proteus, Public domain software},
  file         = {Full Text:~/Zotero/storage/ZNKIBP8H/Xie et al. - 2019 - Automatic Loop Summarization via Path Dependency A.pdf:application/pdf}
}

@article{xing_application_2015,
  title        = {The application of iterative interval arithmetic in path-wise test data generation},
  volume       = {45},
  issn         = {0952-1976},
  doi          = {10.1016/j.engappai.2015.07.021},
  abstract     = {Research of path-wise test data generation is crucial and challenging in the area of software testing, which can be formulated as a constraint satisfaction problem. In our previous research, a look-ahead search method has been proposed as the constraint solver for path-wise test data generation. This paper analytically studies interval arithmetic of the search method in detail, which enforces arc consistency, and introduces the iterative operator to improve it, aiming at detecting infeasible paths as well as shortening generation time. Experiments were conducted to compare the iterative operator with the classical look-ahead operator {AC}-3, and to compare the test data generation method using the iterative operator with some currently existing methods. Experimental results validate the effectiveness and practical deployment of the proposed iterative method, and demonstrate that it is applicable in engineering.},
  pages        = {441--452},
  issue        = {C},
  journaltitle = {Engineering Applications of Artificial Intelligence},
  author       = {Xing, Ying and Gong, Yun-Zhan and Wang, Ya-Wen and Zhang, Xu-Zhou},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Ac-3, Applied Sciences, Arc Consistency, Constraint Satisfaction Problem, Interval Arithmetic},
  file         = {Full Text:~/Zotero/storage/84NMH5J6/Xing et al. - 2015 - The application of iterative interval arithmetic i.pdf:application/pdf}
}

@inproceedings{yamada_greedy_2016,
  title     = {Greedy Combinatorial Test Case Generation Using Unsatisfiable Cores},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970335},
  doi       = {10.1145/2970276.2970335},
  series    = {{ASE} 2016},
  pages     = {614--624},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Yamada, Akihisa and Biere, Armin and Artho, Cyrille and Kitamura, Takashi and Choi, Eun-Hye},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, Combinatorial testing, {SAT} solving},
}

@article{yang_efsm-based_2015,
  title        = {{EFSM}-Based Test Case Generation: Sequence, Data, and Oracle},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015300018},
  abstract     = {Model-based testing has been intensively and extensively studied in the past decades. Extended Finite State Machine ({EFSM}) is a widely used model of software testing in both academy and industry. This paper provides a survey on {EFSM}-based test case generation techniques in the last two decades. All techniques in {EFSM}-based test case generation are mainly classified into three parts: test sequence generation, test data generation, and test oracle construction. The key challenges, such as coverage criterion and feasibility analysis in {EFSM}-based test case generation are discussed. Finally, we summarize the research work and present several possible research areas in the future.},
  pages        = {633--667},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Yang, Rui and Chen, Zhenyu and Zhang, Zhiyi and Xu, Baowen},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Coverage Criterion, Extended Finite State Machine, Test Data, Test Oracle, Test Sequence},
  file         = {Full Text:~/Zotero/storage/JC5ARCYC/Yang et al. - 2015 - EFSM-Based Test Case Generation Sequence, Data, a.pdf:application/pdf}
}

@article{yao_constrained_2015,
  title        = {Constrained multi-objective test data generation based on set evolution},
  volume       = {9},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2014.0058},
  abstract     = {A crucial task of software testing is the generation of high-quality test data, so as to find defects and errors during various periods of software development. However, existing coverage-based testing methods seldom consider the fault finding ability of the test data. This paper establishes a constrained multi-objective model of test data generation, so that the generated test suite has better spatial distribution on the basis of satisfying statement coverage criterion, and thereby enhance its error detection ability. In addition, the authors propose a genetic algorithm ({GA}) based on set evolution to solve the model. The experimental results show that the test data generated by the proposed model have higher fault finding ability than statement coverage testing and adaptive random testing},
  pages        = {103--108},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Yao, Xiangjuan and Gong, Dunwei and Zhang, Gongjie},
  editor       = {Yao, Xiangjuan},
  date         = {2015},
  keywords     = {Genetic Algorithms, Software Testing, Constraints, Algorithms, Program Testing, (An), Computer Programs, Constrained Multiobjective Test Data Generation, Electronics and Communications Milieux (General) (Ea), Error Detection, Error Detection Ability, Faults, Random Processes, Software Development, Software Engineering (General) (Ci), Spatial Distribution, Statement Coverage Criterion, Statement Coverage Testing},
  file         = {Full Text:~/Zotero/storage/25ND3HQC/Yao et al. - 2015 - Constrained multi-objective test data generation b.pdf:application/pdf}
}

@article{yazdani_seqerloo_automatic_2019,
  title        = {Automatic test cases generation from business process models},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-018-0304-3},
  abstract     = {Traditional test case generation approaches focus on design and implementation models while a large percentage of software errors are caused by the lack of understanding in the early phases. One of the most important models in the early phases of software development is business process model which closely resembles the real world and captures the requirements precisely. The aim of this paper is to present a model-based approach to automatically generate test cases from business process models. We first model business processes and convert them to state graphs. Then, the graphs are traversed and transformed to the input format of the “Spec explorer” tool that generates the test cases. Furthermore, we conduct a study to evaluate the impact of process characterizations on the performance of the proposed method.},
  pages        = {119--132},
  number       = {1},
  journaltitle = {Requirements Eng},
  author       = {Yazdani Seqerloo, Arezoo and Amiri, Mohammad and Parsa, Saeed and Koupaee, Mahnaz},
  date         = {2019},
  keywords     = {Test case generation, Model-based testing, Business process model, Spec Explorer},
  file         = {Full Text:~/Zotero/storage/4RCUVPND/Yazdani Seqerloo et al. - 2019 - Automatic test cases generation from business proc.pdf:application/pdf}
}

@article{yenigun_advances_2016,
  title        = {Advances in test generation for testing software and systems: An introduction to selected papers from {ICTSS} 2013},
  volume       = {18},
  issn         = {14332779},
  doi          = {10.1007/s10009-015-0404-z},
  pages        = {245--249},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Yenigün, H. and Yilmaz, C. and Ulrich, A.},
  date         = {2016},
  keywords     = {Software Testing, Model-Based Testing, Test Generation},
  file         = {Full Text:~/Zotero/storage/Y2AASA7T/Yenigün et al. - 2016 - Advances in test generation for testing software a.pdf:application/pdf}
}

@article{yi_eliminating_2018,
  title        = {Eliminating Path Redundancy via Postconditioned Symbolic Execution},
  volume       = {44},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7835264/},
  doi          = {10.1109/TSE.2017.2659751},
  pages        = {25--43},
  number       = {1},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Yi, Qiuping and Yang, Zijiang and Guo, Shengjian and Wang, Chao and Liu, Jian and Zhao, Chen},
  urldate      = {2020-05-23},
  date         = {2018-01-01},
  keywords     = {Symbolic execution, Testing, program testing, program diagnostics, Software, Explosions, Redundancy, Concrete, Input variables, Syntactics, branch conditions, branching location, common path suffix, exhaustive path coverage, path explosion problem, path redundancy elimination, path suffixes, postconditioned symbolic execution, redundancy removal method, testing and debugging, testing tools, traditional symbolic execution},
  file         = {Full Text:~/Zotero/storage/MZLM4PJP/Yi et al. - 2018 - Eliminating Path Redundancy via Postconditioned Sy.pdf:application/pdf}
}

@article{yoshida_klover_2017,
  title        = {{KLOVER}: Automatic Test Generation for C and C++ Programs, Using Symbolic Execution},
  volume       = {34},
  issn         = {0740-7459},
  doi          = {10.1109/MS.2017.3571576},
  abstract     = {Fujitsu researchers have developed a methodology to automate testing of industrial-strength embedded software implemented in C or C++. The methodology's core is a program analysis technique called symbolic execution, which the researchers have customized to automate testing. The methodology generates unit-level tests, greatly reducing test generation time and cost while providing excellent test coverage.},
  pages        = {30--37},
  number       = {5},
  journaltitle = {{IEEE} Software},
  author       = {Yoshida, Hiroaki and {Guodong Li} and Kamiya, Takuki and Ghosh, Indradeep and Rajan, Sreeranga and Tokumoto, Susumu and Munakata, Kazuki and Uehara, Tadahiro},
  date         = {2017},
  keywords     = {Software Testing, Symbolic Execution, Embedded Software, Computer Science, Software Engineering, Automatic Testing, Software Development, Automatic Test Generation, C++ Languages, Klover, Payloads},
  file         = {Full Text:~/Zotero/storage/YA289N3Y/Yoshida et al. - 2017 - KLOVER Automatic Test Generation for C and C++ Pr.pdf:application/pdf}
}

@article{yousaf_automated_2019,
  title        = {Automated Model-Based Test Case Generation for Web User Interfaces ({WUI}) From Interaction Flow Modeling Language ({IFML}) Models},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8718593/},
  doi          = {10.1109/ACCESS.2019.2917674},
  pages        = {67331--67354},
  journaltitle = {{IEEE} Access},
  author       = {Yousaf, Nazish and Azam, Farooque and Butt, Wasi Haider and Anwar, Muhammad Waseem and Rashid, Muhammad},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {software engineering, model-based testing, Testing, formal verification, program testing, Computational modeling, Software, Unified modeling language, formal specification, Internet, Mobile applications, mobile computing, Navigation, user interface, user interfaces, Web 2.0, web applications, automated model-based test case generation, formal models, Formal verification, {IFML}, {IFML} models, {IFML} {UI} elements, interaction flow modeling language, {MBT}, {MBUITC}, model-based user interface test case, object management group standard, time-consuming techniques, {UI}, {UI} code, {UI} test case document, {UI} testing artifacts, User interfaces, Web user interfaces, {WUI}},
  file         = {Full Text:~/Zotero/storage/PDSTCMSH/Yousaf et al. - 2019 - Automated Model-Based Test Case Generation for Web.pdf:application/pdf}
}

@article{yu_alleviating_2019,
  title        = {Alleviating patch overfitting with automatic test generation: a study of feasibility and effectiveness for the Nopol repair system},
  volume       = {24},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-018-9619-4},
  abstract     = {Among the many different kinds of program repair techniques, one widely studied family of techniques is called test suite based repair. However, test suites are in essence input-output specifications and are thus typically inadequate for completely specifying the expected behavior of the program under repair. Consequently, the patches generated by test suite based repair techniques can just overfit to the used test suite, and fail to generalize to other tests. We deeply analyze the overfitting problem in program repair and give a classification of this problem. This classification will help the community to better understand and design techniques to defeat the overfitting problem. We further propose and evaluate an approach called {UnsatGuided}, which aims to alleviate the overfitting problem for synthesis-based repair techniques with automatic test case generation. The approach uses additional automatically generated tests to strengthen the repair constraint used by synthesis-based repair techniques. We analyze the effectiveness of {UnsatGuided}: 1) analytically with respect to alleviating two different kinds of overfitting issues},
  pages        = {33--67},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Yu, Zhongxing and Martinez, Matias and Danglot, Benjamin and Durieux, Thomas and Monperrus, Martin},
  date         = {2019},
  keywords     = {Program repair, Automatic test case generation, Patch overfitting, Synthesis-based repair},
  file         = {Submitted Version:~/Zotero/storage/RJAG4IGI/Yu et al. - 2019 - Alleviating patch overfitting with automatic test .pdf:application/pdf}
}

@article{yu_preliminary_2019,
  title        = {A preliminary study of automatic generation of credibility test cases based on immune algorithm},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-018-2427-1},
  abstract     = {As a part of software non-functional testing, credibility testing is an important means to ensure the quality of software. However, there are few researches on the credibility testing method at present. In this paper, a new method of generating Credibility test cases is proposed based on immune algorithm. By mining trustworthy requirements and combining with immune algorithm, a test case population is generated. Based on the result of test case, the Application Behavior Declaration is improved and a test case library is established. The conclusion proves that the trustworthy test cases based on immune algorithm can cover the credibility requirements and improve the testing efficiency.},
  pages        = {14867--14875},
  issue        = {Supplement 6},
  journaltitle = {Cluster Comput},
  author       = {Yu, Xuejun and Wang, Jing},
  date         = {2019},
  keywords     = {Test case automatic generation, Credibility, Immune algorithm},
  file         = {Full Text:~/Zotero/storage/IDAX6K5T/Yu and Wang - 2019 - A preliminary study of automatic generation of cre.pdf:application/pdf}
}

@article{zamli_experimental_2017,
  title        = {An experimental study of hyper-heuristic selection and acceptance mechanism for combinatorial t-way test suite generation},
  volume       = {399},
  issn         = {0020-0255},
  doi          = {10.1016/j.ins.2017.03.007},
  abstract     = {Recently, many meta-heuristic algorithms have been proposed to serve as the basis of a t-way test generation strategy (where t indicates the interaction strength) including Genetic Algorithms ({GA}), Ant Colony Optimization ({ACO}), Simulated Annealing ({SA}), Cuckoo Search ({CS}), Particle Swarm Optimization ({PSO}), and Harmony Search ({HS}). Although useful, meta-heuristic algorithms that make up these strategies often require specific domain knowledge in order to allow effective tuning before good quality solutions can be obtained. Hyper-heuristics provide an alternative methodology to meta-heuristics which permit adaptive selection and/or generation of meta-heuristics automatically during the search process. This paper describes our experience with four hyper-heuristic selection and acceptance mechanisms namely Exponential Monte Carlo with counter ({EMCQ}), Choice Function ({CF}), Improvement Selection Rules ({ISR}), and newly developed Fuzzy Inference Selection ({FIS}), using the t-way test...},
  pages        = {121--153},
  issue        = {C},
  journaltitle = {Information Sciences},
  author       = {Zamli, Kamal Z and Din, Fakhrud and Kendall, Graham and Ahmed, Bestoun S},
  date         = {2017},
  keywords     = {Software Testing, Hyper-Heuristics, Engineering, Fuzzy Inference Selection, Library \& Information Science, Meta-Heuristics, T-Way Testing},
  file         = {Full Text:~/Zotero/storage/B8WTA2HJ/Zamli et al. - 2017 - An experimental study of hyper-heuristic selection.pdf:application/pdf}
}

@article{zamli_tabu_2016,
  title        = {A Tabu Search hyper-heuristic strategy for t-way test suite generation},
  volume       = {44},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.03.021},
  abstract     = {[Display omitted] •{HHH} is the first strategy that adopts the hyper-heuristic approach for t-way test suite generation•{HHH} introduces new approach for the heuristic selection and move acceptance mechanism based on three operators (i.e. improvement operator, diversify operator, and intensify operator) that are integrated into the Tabu search {HLH}.•{HHH} outperforms existing strategies as far as optimality of test suite is concerned in many benchmarks. This paper proposes a novel hybrid t-way test generation strategy (where t indicates interaction strength), called High Level Hyper-Heuristic ({HHH}). {HHH} adopts Tabu Search as its high level meta-heuristic and leverages on the strength of four low level meta-heuristics, comprising of Teaching Learning based Optimization, Global Neighborhood Algorithm, Particle Swarm Optimization, and Cuckoo Search Algorithm. {HHH} is able to capitalize on the strengths and limit the deficiencies of each individual...},
  pages        = {57--74},
  issue        = {C},
  journaltitle = {Applied Soft Computing},
  author       = {Zamli, Kamal Z and Alkazemi, Basem Y and Kendall, Graham},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, T-Way Testing, Cuckoo Search Algorithm, Global Neighborhood Algorithm, Hyper-Heuristic, Teaching Learning Based Optimization},
  file         = {Full Text:~/Zotero/storage/Z4LGMNXL/Zamli et al. - 2016 - A Tabu Search hyper-heuristic strategy for t-way t.pdf:application/pdf}
}

@article{zhang_empirical_2017,
  title        = {An empirical study on constraint optimization techniques for test generation},
  volume       = {60},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-015-0450-5},
  abstract     = {Constraint solving is a frequent, but expensive operation with symbolic execution to generate tests for a program. To improve the efficiency of test generation using constraint solving, four optimization techniques are usually applied to existing constraint solvers, which are constraint independence, constraint set simplification, constraint caching, and expression rewriting. In this paper, we conducted an empirical study, using these four constraint optimization techniques in a well known test generation tool {KLEE} with 77 {GNU} Coreutils applications, to systematically investigate how these optimization techniques affect the efficiency of test generation. The experimental results show that these constraint optimization techniques as well as their combinations cannot improve the efficiency of test generation significantly for {ALL}-{SIZED} programs. Moreover, we studied the constraint optimization techniques with respect to two static metrics, lines of code ({LOC}) and cyclomatic complexity ({CC}), of programs. The experimental results show that the “constraint set simplification” technique can improve the efficiency of test generation significantly for the programs with high {LOC} and {CC} values. The “constraint caching” optimization technique can improve the efficiency of test generation significantly for the programs with low {LOC} and {CC} values. Finally, we propose four hybrid optimization strategies and practical guidelines based on different static metrics. 我们使用{KLEE执行了}77{个GNU} Coreutils程序,用于系统的研究4种流行的约束优化技术如何影响测试用例生成的效率。结果表明,对于所有程序,这些约束优化技术及它们的组合不能大幅提高测试用例生成的效率。 此外,我们研究了程序的两个静态指标(代码行和圈复杂度)跟约束优化技术的关系。结果表明,对于大规模及高圈复杂度程序,使用“约束集简化”技术,对于小规模及低圈复杂度程序,使用“约束缓存”技术,都可以显著提高测试生成效率。最后,基于不同的静态指标,我们提出了四种混合优化策略和指导方针。},
  pages        = {1--15},
  number       = {1},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Zhang, Zhiyi and Chen, Zhenyu and Gao, Ruizhi and Wong, Eric and Xu, Baowen},
  date         = {2017},
  keywords     = {test generation, symbolic execution, constraint solving, constraint optimization, static metric},
  file         = {Full Text:~/Zotero/storage/D6S6YXLS/Zhang et al. - 2017 - An empirical study on constraint optimization tech.pdf:application/pdf}
}

@article{zhang_uncertainty-wise_2019,
  title        = {Uncertainty-wise test case generation and minimization for Cyber-Physical Systems},
  volume       = {153},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2019.03.011},
  abstract     = {•An uncertainty-wise test case generation framework with two test case generation strategies.•A search-based test case minimization framework with four test case minimization strategies.•A methodology for designing and introducing indeterminacy sources during test execution.•A novel set of uncertainty-wise test verdicts.•Evaluation with two industrial {CPS} case studies. Cyber-Physical Systems ({CPSs}) typically operate in highly indeterminate environmental conditions, which require the development of testing methods that must explicitly consider uncertainty in test design, test generation, and test optimization. Towards this direction, we propose a set of uncertainty-wise test case generation and test case minimization strategies that rely on test ready models explicitly specifying subjective uncertainty. We propose two test case generation strategies and four test case minimization strategies based on the Uncertainty Theory and multi-objective search. These strategies...},
  pages        = {1--21},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Zhang, Man and Ali, Shaukat and Yue, Tao},
  date         = {2019},
  keywords     = {Uncertainty, Computer Science, Cyber-Physical System, Multi-Objective Search, Test Case Generation and Minimization},
  file         = {Full Text:~/Zotero/storage/KSBTPC5H/Zhang et al. - 2019 - Uncertainty-wise test case generation and minimiza.pdf:application/pdf}
}

@article{zhang_unit_2019,
  title        = {Unit Test Data Generation for C Using Rule-Directed Symbolic Execution},
  volume       = {34},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-019-1935-7},
  abstract     = {Unit testing is widely used in software development. One important activity in unit testing is automatic test data generation. Constraint-based test data generation is a technique for automatic generation of test data, which uses symbolic execution to generate constraints. Unit testing only tests functions instead of the whole program, where individual functions typically have preconditions imposed on their inputs. Conventional symbolic execution cannot detect these preconditions, let alone converting these preconditions into constraints. To overcome these limitations, we propose a novel unit test data generation approach using rule-directed symbolic execution for dealing with functions with missing input preconditions. Rule-directed symbolic execution uses predefined rules to detect preconditions in the individual function, and generates constraints for inputs based on preconditions. We introduce implicit constraints to represent preconditions, and unify implicit constraints and program constraints into integrated constraints. Test data generated based on integrated constraints can explore previously unreachable code and help developers find more functional faults and logical faults. We have implemented our approach in a tool called {CTS}-{IC}, and applied it to real-world projects. The experimental results show that rule-directed symbolic execution can find preconditions (implicit constraints) automatically from an individual function. Moreover, the unit test data generated by our approach achieves higher coverage than similar tools and efficiently mitigates missing input preconditions problems in unit testing for individual functions.},
  pages        = {670--689},
  number       = {3},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Zhang, Ming-Zhe and Gong, Yun-Zhan and Wang, Ya-Wen and Jin, Da-Hai},
  date         = {2019},
  keywords     = {symbolic execution, static analysis, automated unit testing, program constraint},
  file         = {Full Text:~/Zotero/storage/IYQD8MWV/Zhang et al. - 2019 - Unit Test Data Generation for C Using Rule-Directe.pdf:application/pdf}
}

@article{zhao_test_2015,
  title        = {Test Generation for Programs with Binary Tree Structure as Input},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015500205},
  abstract     = {Test data generation is a process of creating program inputs that satisfy specific testing criteria. Many works have been focused on test generation with respect to numeric and string data. Dynamic data structures, such as trees and linked lists, have been widely used in modern programming, but on which there are few studies presented. In general, generating a dynamic data structure is associated with a proper shape and valid values generation. It would be difficult to generate such dynamic data structures, as both shapes and values are necessary to be valid simultaneously. This paper focuses on binary tree structures and proposes a novel test generation approach that combines search based testing with constraint solving techniques. The approach creates the shapes of binary tree structures by using {GA}, and generates the values in their data fields by using constraint solving techniques. The experimental results show that the presented approach is promising and effective. Moreover, the studies investigate factors affecting the performance of the approach, and arrive at a conclusion that the test generation cost is cubic growing as the number of pointer constraints increases.},
  pages        = {1129--1151},
  number       = {7},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Zhao, Ruilian and Li, Zheng and Wang, Qian},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Binary Tree, Constraint Solving, Dynamic Data Structure, Search-Based Software Testing},
  file         = {Full Text:~/Zotero/storage/2GU26ENS/Zhao et al. - 2015 - Test Generation for Programs with Binary Tree Stru.pdf:application/pdf}
}

@inproceedings{zhao_weight-based_2018,
  title     = {A Weight-Based Approach to Combinatorial Test Generation},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195018},
  doi       = {10.1145/3183440.3195018},
  series    = {{ICSE} ’18},
  pages     = {378--379},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Zhao, Jing and Ning, G. R and Lu, H. L and Wang, Y. B and Cai, Yan and Zhang, Jian},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {combinatorial testing, test case selection, fault detection rate, weighted combinatorial coverage},
}

@inproceedings{zhong_combinatorial_2016,
  title     = {Combinatorial Generation of Structurally Complex Test Inputs for Commercial Software Applications},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2983959},
  doi       = {10.1145/2950290.2983959},
  series    = {{FSE} 2016},
  pages     = {981--986},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Zhong, Hua and Zhang, Lingming and Khurshid, Sarfraz},
  date      = {2016},
  note      = {{ZSCC}: 0000009 
event-place: New York, {NY}, {USA}},
  keywords  = {{ACTS}, Combinatorial test generation, Constraint-based test generation, Korat},
}

==> anc/ieeeSelected.bib <==

@article{liu_mttool_2018,
	title = {{MTTool}: A Tool for Software Modeling and Test Generation},
	volume = {6},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8478278/},
	doi = {10.1109/ACCESS.2018.2872774},
	shorttitle = {{MTTool}},
	pages = {56222--56237},
	journaltitle = {{IEEE} Access},
	author = {Liu, Pan and Xu, Zhenning},
	urldate = {2020-05-23},
	date = {2018},
	keywords = {test generation, model-based testing, Testing, Automata, finite state machines, program testing, Tools, Software, Unified modeling language, Software algorithms, decomposed subexpressions, {ERE}, {ERE} model, {ERE}-based testing, extended regular expression, model-based test tools, modeling complex software behavior, {MTTool}, Object oriented modeling, regular finite state machine, {RFSM}, software modeling, software tools, state-space-explosion problem, test coverage criteria, writing R language},
	file = {Full Text:/Users/marcos/Zotero/storage/3TJGT5WS/Liu and Xu - 2018 - MTTool A Tool for Software Modeling and Test Gene.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IE3PT3GF/Liu and Xu - 2018 - MTTool A Tool for Software Modeling and Test Gene.pdf:application/pdf}
}

@article{panichella_automated_2018,
	title = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
	volume = {44},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7840029/},
	doi = {10.1109/TSE.2017.2663435},
	pages = {122--158},
	number = {2},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
	urldate = {2020-05-23},
	date = {2018-02-01},
	keywords = {Genetic Algorithms, branch coverage, Optimization, automated test case generation, Evolutionary testing, Testing, automatic test case generation, program testing, search problems, Genetic algorithms, Algorithm design and analysis, dynamic target selection, {DynaMOSA}, Heuristic algorithms, many-objective optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, optimisation, search-based approaches, Software algorithms, sorting, Sorting, test input data, test sequence, Computer Science, Algorithm Design and Analysis, Automatic Test Case Generation, Evolutionary Testing, Heuristic Algorithms, Many-Objective Optimisation, Software Algorithms},
	file = {Submitted Version:/Users/marcos/Zotero/storage/LUEDMZY5/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/36MA9UKC/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/2PXDGPPL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

@article{yousaf_automated_2019,
	title = {Automated Model-Based Test Case Generation for Web User Interfaces ({WUI}) From Interaction Flow Modeling Language ({IFML}) Models},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8718593/},
	doi = {10.1109/ACCESS.2019.2917674},
	pages = {67331--67354},
	journaltitle = {{IEEE} Access},
	author = {Yousaf, Nazish and Azam, Farooque and Butt, Wasi Haider and Anwar, Muhammad Waseem and Rashid, Muhammad},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {software engineering, model-based testing, Testing, formal verification, web applications, program testing, Computational modeling, Software, Unified modeling language, automated model-based test case generation, formal models, formal specification, Formal verification, {IFML}, {IFML} models, {IFML} {UI} elements, interaction flow modeling language, Internet, {MBT}, {MBUITC}, Mobile applications, mobile computing, model-based user interface test case, Navigation, object management group standard, time-consuming techniques, {UI}, {UI} code, {UI} test case document, {UI} testing artifacts, user interface, user interfaces, User interfaces, Web 2.0, Web user interfaces, {WUI}},
	file = {Full Text:/Users/marcos/Zotero/storage/F8RLYHM5/Yousaf et al. - 2019 - Automated Model-Based Test Case Generation for Web.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/G8C4WV5E/Yousaf et al. - 2019 - Automated Model-Based Test Case Generation for Web.pdf:application/pdf}
}

@article{qusef_exploratory_2019,
	title = {An Exploratory Study of the Relationship Between Software Test Smells and Fault-Proneness},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8847402/},
	doi = {10.1109/ACCESS.2019.2943488},
	pages = {139526--139536},
	journaltitle = {{IEEE} Access},
	author = {Qusef, Abdallah and Elish, Mahmoud O. and Binkley, David},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {unit testing, Testing, program testing, public domain software, Tools, Software, unit tests, Production, software fault tolerance, software maintenance, Apache Ant, exploratory studies, fault-proneness, high-severity faults, History, Licenses, low-severity faults, Maintenance engineering, mining software repositories, poorly designed tests, preventative maintenance efforts, production code, software quality, software test smells, Test smells, test suite},
	file = {Full Text:/Users/marcos/Zotero/storage/EPN9B7J8/Qusef et al. - 2019 - An Exploratory Study of the Relationship Between S.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/KFPDINKN/Qusef et al. - 2019 - An Exploratory Study of the Relationship Between S.pdf:application/pdf}
}

@article{arcaini_decomposition-based_2019,
	title = {Decomposition-Based Approach for Model-Based Test Generation},
	volume = {45},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8170269/},
	doi = {10.1109/TSE.2017.2781231},
	pages = {507--520},
	number = {5},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	urldate = {2020-05-23},
	date = {2019-05-01},
	keywords = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, decomposition-based approach, decomposition-based test generation approach, Explosions, model checking, model variable dependency, model-based test generation, Presses, Silicon, testing requirement, testing technique, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, State Explosion Problem},
	file = {Full Text:/Users/marcos/Zotero/storage/5JZA75CQ/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/WKST6ZZ2/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/L859VTXM/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

@article{ahmed_constrained_2017,
	title = {Constrained Interaction Testing: A Systematic Literature Study},
	volume = {5},
	issn = {2169-3536},
	url = {http://ieeexplore.ieee.org/document/8102999/},
	doi = {10.1109/ACCESS.2017.2771562},
	shorttitle = {Constrained Interaction Testing},
	pages = {25706--25730},
	journaltitle = {{IEEE} Access},
	author = {Ahmed, Bestoun S. and Zamli, Kamal Z. and Afzal, Wasif and Bures, Miroslav},
	urldate = {2020-05-23},
	date = {2017},
	keywords = {Software testing, test selection, software testing, software product lines, combinatorial interaction testing, program testing, Tools, Data mining, software development management, fault detection, software fault tolerance, Systematics, comprehensive literature study, constrained combinatorial testing, Constrained interaction testing, constrained interaction testing research, constraint test generation, Electronic mail, fault diagnosis, graphical user interface testing, graphical user interfaces, software systems, Software systems, systematic literature study, test case design techniques, test generation tools, testing techniques},
	file = {Full Text:/Users/marcos/Zotero/storage/M5SR7PN6/Ahmed et al. - 2017 - Constrained Interaction Testing A Systematic Lite.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/FHTU8PY7/Ahmed et al. - 2017 - Constrained Interaction Testing A Systematic Lite.pdf:application/pdf}
}

@article{rosero_regression_2017,
	title = {Regression Testing of Database Applications Under an Incremental Software Development Setting},
	volume = {5},
	issn = {2169-3536},
	url = {http://ieeexplore.ieee.org/document/8027014/},
	doi = {10.1109/ACCESS.2017.2749502},
	pages = {18419--18428},
	journaltitle = {{IEEE} Access},
	author = {Rosero, Raul H. and Gomez, Omar S. and Rodriguez, Glen},
	urldate = {2020-05-23},
	date = {2017},
	keywords = {software engineering, Optimization, Testing, machine learning, data mining, program testing, Data mining, database management systems, database software applications, Databases, {DB} schema, effectiveness metrics, Fault detection, fault detection capability, incremental software development setting, learning (artificial intelligence), Minimization, regression analysis, selection regression, soft computing techniques, Software, software development management, software metrics, software product, software regression testing, Software regression testing, software verification, test cases, test suite reduction, unit tests},
	file = {Full Text:/Users/marcos/Zotero/storage/6XRCS8QJ/Rosero et al. - 2017 - Regression Testing of Database Applications Under .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/4ER5BMHF/Rosero et al. - 2017 - Regression Testing of Database Applications Under .pdf:application/pdf}
}

@article{matinnejad_test_2019,
	title = {Test Generation and Test Prioritization for Simulink Models with Dynamic Behavior},
	volume = {45},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8305644/},
	doi = {10.1109/TSE.2018.2811489},
	pages = {919--944},
	number = {9},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
	urldate = {2020-05-23},
	date = {2019-09-01},
	keywords = {output diversity, search-based software testing, signal features, structural coverage, test generation, cyber-physical systems, test oracle, code generation, random testing, Testing, program testing, abstract system models, automated generation, automated verification, black-box test generation approach, Computational modeling, computer simulation, cost driver, {CPS} domain test oracles, cyber physical systems, dynamic behavior models, industrial Simulink models, meta-heuristic search, program compilers, program verification, Scalability, search problems, Simulink modeling platform, Simulink models, Simulink testing approach, Software packages, test budget, test output signals, test prioritization, test prioritization approach, Tools, Vehicle dynamics},
	file = {Submitted Version:/Users/marcos/Zotero/storage/4A5RVU8N/Matinnejad et al. - 2019 - Test Generation and Test Prioritization for Simuli.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/IM3SMSX9/Matinnejad et al. - 2019 - Test Generation and Test Prioritization for Simuli.pdf:application/pdf}
}

@article{sakti_instance_2015,
	title = {Instance Generator and Problem Representation to Improve Object Oriented Code Coverage},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/6926828/},
	doi = {10.1109/TSE.2014.2363479},
	pages = {294--313},
	number = {3},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Sakti, Abdelilah and Pesant, Gilles and Gueheneuc, Yann-Gael},
	urldate = {2020-05-23},
	date = {2015-03-01},
	keywords = {{EvoSuite}, abstraction, Testing, Java, static analysis, program testing, automated search-based software test-data generation approach, Automatic test data generation, Automatic Test Data Generation, class-under-test, Complexity theory, diversification strategy, Diversification Strategy, encapsulation, Generators, instance generator, Java class evaluation, Java testing, Java Testing, {JTExpert}, Libraries, means-of-instantiation, method call sequences, object oriented code coverage, object-oriented programming, {OOP}, open-source libraries, problem representation, Production facilities, program diagnostics, public domain software, search based software testing, Search Based Software Testing, search heuristic, Search problems, search time, search-based approach, seeding strategy, Seeding Strategy, source code, unit class testing, Unit Class Testing, unit-class testing, visibility},
	file = {Full Text:/Users/marcos/Zotero/storage/HTEFDEKC/Sakti et al. - 2015 - Instance Generator and Problem Representation to I.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/4QA4FA2H/Sakti et al. - 2015 - Instance Generator and Problem Representation to I.pdf:application/pdf}
}

@article{hierons_generating_2015,
	title = {Generating Complete Controllable Test Suites for Distributed Testing},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/6930767/},
	doi = {10.1109/TSE.2014.2364035},
	pages = {279--293},
	number = {3},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Hierons, Robert M.},
	urldate = {2020-05-23},
	date = {2015-03-01},
	keywords = {Testing, test suite generation, Automata, checking experiment, cm-complete test suites, complete controllable test suite generation, Computer architecture, Controllability, controllability problem, controllable testing, distributed processing, distributed testing, faulty {FSM}, finite state machine, finite state machines, m-complete test suite, Observability, observability problem, partial-{FSM}, Ports (Computers), program debugging, program testing, Protocols, Software engineering/software/program verification, software engineering/testing and debugging, standard test suite generation methods, system under test, systems and software},
	file = {Submitted Version:/Users/marcos/Zotero/storage/VXGMT73T/Hierons - 2015 - Generating Complete Controllable Test Suites for D.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/ZWYCFAXV/Hierons - 2015 - Generating Complete Controllable Test Suites for D.pdf:application/pdf}
}

@article{gay_automated_2015,
	title = {Automated Oracle Data Selection Support},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7112189/},
	doi = {10.1109/TSE.2015.2436920},
	pages = {1119--1137},
	number = {11},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
	urldate = {2020-05-23},
	date = {2015-11-01},
	keywords = {Monitoring, software testing, verification, Verification, test oracle, Testing, program testing, program verification, Software, Electronic mail, Aerospace electronics, Computer crashes, automated oracle data selection support, mutation analysis, oracle creation, oracle data, Oracle Data, oracle selection, Oracle Selection, specific structural coverage criteria, test oracles, Test Oracles, Training},
	file = {Full Text:/Users/marcos/Zotero/storage/WAN4HVFS/Gay et al. - 2015 - Automated Oracle Data Selection Support.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/YH9N8HVH/Gay et al. - 2015 - Automated Oracle Data Selection Support.pdf:application/pdf}
}

@article{petke_practical_2015,
	title = {Practical Combinatorial Interaction Testing: Empirical Findings on Efficiency and Early Fault Detection},
	volume = {41},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7081752/},
	doi = {10.1109/TSE.2015.2421279},
	shorttitle = {Practical Combinatorial Interaction Testing},
	pages = {901--924},
	number = {9},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Petke, Justyna and Cohen, Myra B. and Harman, Mark and Yoo, Shin},
	urldate = {2020-05-23},
	date = {2015-09-01},
	keywords = {software testing, Software Testing, Testing, Combinatorial interaction testing, empirical studies, genetic algorithm, combinatorial interaction testing, program testing, Fault detection, software fault tolerance, genetic algorithms, Genetic algorithms, {CIT} test suite generation, Combinatorial Interaction Testing, constraint handling, early fault detection, Empirical Studies, Flexible printed circuits, greedy algorithm, greedy algorithms, Greedy algorithms, pairwise testing, prioritisation, Prioritisation, {SA}, simulated annealing, Simulated annealing, software system configuration space, Turning},
	file = {Submitted Version:/Users/marcos/Zotero/storage/ITBB2RWI/Petke et al. - 2015 - Practical Combinatorial Interaction Testing Empir.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/JXWC2IGS/Petke et al. - 2015 - Practical Combinatorial Interaction Testing Empir.pdf:application/pdf}
}

@article{galeotti_inferring_2015,
	title = {Inferring Loop Invariants by Mutation, Dynamic Analysis, and Static Checking},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7105412/},
	doi = {10.1109/TSE.2015.2431688},
	pages = {1019--1037},
	number = {10},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Galeotti, Juan P. and Furia, Carlo A. and May, Eva and Fraser, Gordon and Zeller, Andreas},
	urldate = {2020-05-23},
	date = {2015-10-01},
	keywords = {mutation, dynamic analysis, Java, program testing, Generators, program verification, formal specification, Heuristic algorithms, Arrays, automatic complete correctness proofs, automatic verification, Detectors, {DYNAMATE} prototype, functional properties, functional specification, inference, Instruments, Java.util classes, loop invariant inference, Loop invariants, program control structures, program prover, Prototypes, static checking, system monitoring, test automatic generation},
	file = {Full Text:/Users/marcos/Zotero/storage/3DBQL2RJ/Galeotti et al. - 2015 - Inferring Loop Invariants by Mutation, Dynamic Ana.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/6NW3PGXB/Galeotti et al. - 2015 - Inferring Loop Invariants by Mutation, Dynamic Ana.pdf:application/pdf}
}

@article{fazli_time_2019,
	title = {A Time and Space-Efficient Compositional Method for Prime and Test Paths Generation},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8836452/},
	doi = {10.1109/ACCESS.2019.2941429},
	pages = {134399--134410},
	journaltitle = {{IEEE} Access},
	author = {Fazli, Ebrahim and Afsharchi, Mohsen},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {Software testing, software testing, program testing, Complexity theory, Software algorithms, software tools, Approximation algorithms, complex programs, computational complexity, cyclic control flow graphs, flow graphs, Flow graphs, highly complex programs, Merging, N-path complexity, path coverage, prime path coverage, prime paths, prime test paths generation, software toolset, space-efficient compositional method, structural testing, structurally complex programs, vertex-based method},
	file = {Full Text:/Users/marcos/Zotero/storage/GBFZU95Q/Fazli and Afsharchi - 2019 - A Time and Space-Efficient Compositional Method fo.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/TD6M9ZJK/Fazli and Afsharchi - 2019 - A Time and Space-Efficient Compositional Method fo.pdf:application/pdf}
}

@article{xie_automatic_2019,
	title = {Automatic Loop Summarization via Path Dependency Analysis},
	volume = {45},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8241837/},
	doi = {10.1109/TSE.2017.2788018},
	pages = {537--557},
	number = {6},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Xie, Xiaofei and Chen, Bihuan and Zou, Liang and Liu, Yang and Le, Wei and Li, Xiaohong},
	urldate = {2020-05-23},
	date = {2019-06-01},
	keywords = {test case generation, Automata, program debugging, program testing, program diagnostics, public domain software, program verification, Debugging, automatic loop summarization, Benchmark testing, disjunctive loop summary, Disjunctive loop summary, loop analysis framework, loop bound analysis, loop classification, loop program verification, path dependency automaton, path interleaving, path-sensitive loop effects, {PDA}, program analysis, program optimization, Proteus, Public domain software},
	file = {Full Text:/Users/marcos/Zotero/storage/ZEVWEZKE/Xie et al. - 2019 - Automatic Loop Summarization via Path Dependency A.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/JKBE743H/Xie et al. - 2019 - Automatic Loop Summarization via Path Dependency A.pdf:application/pdf}
}

@article{shahbazi_black-box_2016,
	title = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
	volume = {42},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7293669/},
	doi = {10.1109/TSE.2015.2487958},
	pages = {361--378},
	number = {4},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Shahbazi, Ali and Miller, James},
	urldate = {2020-05-23},
	date = {2016-04-01},
	keywords = {Genetic Algorithms, software testing, Software Testing, automated test case generation, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Adaptive random testing, Benford distribution, Biological cells, black-box string test case generation, multiobjective optimization algorithm, objective functions, Power capacitors, {RT}, security of data, security risks, Sociology, Statistics, string distance, string distance functions, string test cases, Subspace constraints, Computer Science, Black-Box Testing, Adaptive Random Testing, Automated Test Case Generation, Biological Cells, Power Capacitors, Random Testing, String Distance, String Test Cases, Subspace Constraints},
	file = {Full Text:/Users/marcos/Zotero/storage/JG5NF68X/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/V552QE73/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/58QPHCH2/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

@article{bo_efficient_2019,
	title = {Efficient Test Case Generation for Thread-Safe Classes},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8651494/},
	doi = {10.1109/ACCESS.2019.2901588},
	pages = {26984--26995},
	journaltitle = {{IEEE} Access},
	author = {Bo, Lili and Jiang, Shujuan and Qian, Junyan and Wang, Rongcun and Wang, Xingya},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {Static analysis, Software testing, test case generation, concurrency bugs, static analysis, program debugging, program testing, program diagnostics, automatic approach, bug-driven grouping, Computer bugs, concurrency bug, concurrency bug detection, Concurrent computing, concurrent test cases, concurrent test generation techniques, concurrent tests, coverage-guided generation, coverage-guided techniques, efficient test case generation, Instruction sets, iterative generation, Multiprotocol label switching, Synchronization, Test pattern generators, thread-safe class, thread-safe classes},
	file = {Full Text:/Users/marcos/Zotero/storage/JN2FMX6H/Bo et al. - 2019 - Efficient Test Case Generation for Thread-Safe Cla.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/CP9KC5SK/Bo et al. - 2019 - Efficient Test Case Generation for Thread-Safe Cla.pdf:application/pdf}
}

@article{belli_exploiting_2015,
	title = {Exploiting Model Morphology for Event-Based Testing},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/6915728/},
	doi = {10.1109/TSE.2014.2360690},
	pages = {113--134},
	number = {2},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Belli, Fevzi and Beyazit, Mutlu},
	urldate = {2020-05-23},
	date = {2015-02-01},
	keywords = {test generation, random testing, Testing, program testing, Production, Unified modeling language, computational complexity, Context, (model) morphology, Analytical models, equivalent mutant, event-based approach, event-based testing, fault models, formal grammars, Grammar, grammar-based testing, grammars, linear time, {MBMT}, model morphology, model-based mutation testing, Model-based mutation testing, Morphology, multiple mutants, mutant selection, mutants, mutation operators},
	file = {Submitted Version:/Users/marcos/Zotero/storage/Q55J6K89/Belli and Beyazit - 2015 - Exploiting Model Morphology for Event-Based Testin.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/JBH7ND32/Belli and Beyazit - 2015 - Exploiting Model Morphology for Event-Based Testin.pdf:application/pdf}
}

@article{banerjee_object_2020,
	title = {Object Removal Software Test Automation},
	volume = {8},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8957035/},
	doi = {10.1109/ACCESS.2020.2965947},
	pages = {12967--12975},
	journaltitle = {{IEEE} Access},
	author = {Banerjee, Debdeep and Yu, Kevin and Aggarwal, Garima},
	urldate = {2020-05-23},
	date = {2020},
	keywords = {Software engineering, software testing, image processing, Automation, Testing, computer vision, program testing, Software, Software algorithms, algorithm quality, Image color analysis, image generation, image reconstruction, Image reconstruction, image restoration, Matlab, {MATLAB}, multimedia, object removal algorithm, object removal software test automation, photoshop, {SSIM} score, structural similarity index score},
	file = {Full Text:/Users/marcos/Zotero/storage/AGVP5GZ6/Banerjee et al. - 2020 - Object Removal Software Test Automation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/BH5BP8QQ/Banerjee et al. - 2020 - Object Removal Software Test Automation.pdf:application/pdf}
}

@article{yi_eliminating_2018,
	title = {Eliminating Path Redundancy via Postconditioned Symbolic Execution},
	volume = {44},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7835264/},
	doi = {10.1109/TSE.2017.2659751},
	pages = {25--43},
	number = {1},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Yi, Qiuping and Yang, Zijiang and Guo, Shengjian and Wang, Chao and Liu, Jian and Zhao, Chen},
	urldate = {2020-05-23},
	date = {2018-01-01},
	keywords = {Symbolic execution, Testing, program testing, program diagnostics, Software, Explosions, Redundancy, branch conditions, branching location, common path suffix, Concrete, exhaustive path coverage, Input variables, path explosion problem, path redundancy elimination, path suffixes, postconditioned symbolic execution, redundancy removal method, Syntactics, testing and debugging, testing tools, traditional symbolic execution},
	file = {Full Text:/Users/marcos/Zotero/storage/5DQ39MWT/Yi et al. - 2018 - Eliminating Path Redundancy via Postconditioned Sy.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/V6RNCUTI/Yi et al. - 2018 - Eliminating Path Redundancy via Postconditioned Sy.pdf:application/pdf}
}

@article{li_intelligent_2019,
	title = {An Intelligent Fuzzing Data Generation Method Based on Deep Adversarial Learning},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8691434/},
	doi = {10.1109/ACCESS.2019.2911121},
	pages = {49327--49340},
	journaltitle = {{IEEE} Access},
	author = {Li, Zhihui and Zhao, Hui and Shi, Jianqi and Huang, Yanhong and Xiong, Jiawen},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {Fuzzing, Deep learning, security testing, fuzz testing, fuzzing, program testing, Protocols, learning (artificial intelligence), security of data, Data models, Training, Automated vulnerability mining, control engineering computing, deep adversarial learning, deep adversarial learning method, {EtherCAT} protocol, fuzzing test, Gallium nitride, {ICS} testing, industrial control, Industrial control, industrial control protocol, industrial control systems, industrial security, input data format, intelligent fuzzing data generation method, Modbus-{TCP} protocol, model-based fuzzing data generation, network protocol fuzzing, neural nets, production engineering computing, protocol format learning, protocols, security vulnerabilities, Wasserstein generative adversarial networks, {WGAN}-based method},
	file = {Full Text:/Users/marcos/Zotero/storage/MZ3NB3G6/Li et al. - 2019 - An Intelligent Fuzzing Data Generation Method Base.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/PP2D762I/Li et al. - 2019 - An Intelligent Fuzzing Data Generation Method Base.pdf:application/pdf}
}

@article{gupta_insight_2019,
	title = {An Insight Into Test Case Optimization: Ideas and Trends With Future Perspectives},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8642317/},
	doi = {10.1109/ACCESS.2019.2899471},
	shorttitle = {An Insight Into Test Case Optimization},
	pages = {22310--22327},
	journaltitle = {{IEEE} Access},
	author = {Gupta, Neha and Sharma, Arun and Pachariya, Manoj Kumar},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {Software testing, software engineering, test case generation, software testing, Optimization, program testing, Minimization, Software, optimisation, Software algorithms, Conferences, minimization, multi-objective optimization, Optimization techniques, prioritization, selection, test adequacy criteria, test case optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/H6DAI5DH/Gupta et al. - 2019 - An Insight Into Test Case Optimization Ideas and .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/WUXJHK99/Gupta et al. - 2019 - An Insight Into Test Case Optimization Ideas and .pdf:application/pdf}
}

@article{wu_empirical_2020,
	title = {An Empirical Comparison of Combinatorial Testing, Random Testing and Adaptive Random Testing},
	volume = {46},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8405609/},
	doi = {10.1109/TSE.2018.2852744},
	pages = {302--320},
	number = {3},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Wu, Huayao and Nie, Changhai and Petke, Justyna and Jia, Yue and Harman, Mark},
	urldate = {2020-05-23},
	date = {2020-03-01},
	keywords = {combinatorial testing, Combinatorial testing, random testing, Testing, program testing, Fault detection, Software systems, test generation techniques, Subspace constraints, adaptive random testing, Analytical models, Computational efficiency, constraint information, {CT}, different test scenarios, efficiency 96.0 percent, efficiency 98.0 percent, empirical comparison, failure rate, random test suite, test scenarios, testing setting},
	file = {Full Text:/Users/marcos/Zotero/storage/UZLPVUSB/Wu et al. - 2020 - An Empirical Comparison of Combinatorial Testing, .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/X2C7YEBW/Wu et al. - 2020 - An Empirical Comparison of Combinatorial Testing, .pdf:application/pdf}
}

@article{gay_risks_2015,
	title = {The Risks of Coverage-Directed Test Case Generation},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7081779/},
	doi = {10.1109/TSE.2015.2421011},
	pages = {803--819},
	number = {8},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
	urldate = {2020-05-23},
	date = {2015-08-01},
	keywords = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, Measurement, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risk management, risks, Standards, structural coverage criteria, system structure, System Testing, test automation, test oracle selection, Computer Science, Aerospace Electronics, Fault Detection, Software Packages},
	file = {Full Text:/Users/marcos/Zotero/storage/CPFN6VMZ/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IDFBV97U/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ALF49B7C/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

@article{salihu_amoga_2019,
	title = {{AMOGA}: A Static-Dynamic Model Generation Strategy for Mobile Apps Testing},
	volume = {7},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8630936/},
	doi = {10.1109/ACCESS.2019.2895504},
	shorttitle = {{AMOGA}},
	pages = {17158--17173},
	journaltitle = {{IEEE} Access},
	author = {Salihu, Ibrahim-Anka and Ibrahim, Rosziati and Ahmed, Bestoun S. and Zamli, Kamal Z. and Usman, Asmau},
	urldate = {2020-05-23},
	date = {2019},
	keywords = {Static analysis, Software engineering, model-based testing, reverse engineering, Testing, {GUI} testing, Automated testing, mobile devices, program testing, Tools, Data mining, test automation, mobile computing, user interfaces, {AMOGA}, android apps, Android-based mobile apps, application model, crawling technique, Graphical user interfaces, mobile apps, mobile apps developers, mutation testing concept, Reverse engineering, static-dynamic approach, static-dynamic model generation strategy, test case creation, {UI} Model, user interface model},
	file = {Full Text:/Users/marcos/Zotero/storage/YLCBTAGN/Salihu et al. - 2019 - AMOGA A Static-Dynamic Model Generation Strategy .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/UQBHDPYQ/Salihu et al. - 2019 - AMOGA A Static-Dynamic Model Generation Strategy .pdf:application/pdf}
}

@article{bashir_improved_2017,
	title = {Improved Genetic Algorithm to Reduce Mutation Testing Cost},
	volume = {5},
	issn = {2169-3536},
	url = {http://ieeexplore.ieee.org/document/7870579/},
	doi = {10.1109/ACCESS.2017.2678200},
	pages = {3657--3674},
	journaltitle = {{IEEE} Access},
	author = {Bashir, Muhammad Bilal and Nadeem, Aamer},
	urldate = {2020-05-23},
	date = {2017},
	keywords = {test case generation, mutation testing, Testing, Java, empirical evaluation, program debugging, program testing, object-oriented programming, software fault tolerance, software maintenance, genetic algorithms, Genetic algorithms, Standards, Computer bugs, Sociology, Statistics, Control flow of program, control-oriented fitness function, {eMuJava} tool, fault-based testing technique, fitness information, improved adaptable mutation method, improved genetic algorithm, mutation score, mutation testing cost reduction, object oriented programming, object-oriented program features, object’s state, random computational cost reduction, software bug detection, state-based fitness function, suspicious mutant, two-way crossover},
	file = {Full Text:/Users/marcos/Zotero/storage/YTGJA55D/Bashir and Nadeem - 2017 - Improved Genetic Algorithm to Reduce Mutation Test.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/SRKU84LW/Bashir and Nadeem - 2017 - Improved Genetic Algorithm to Reduce Mutation Test.pdf:application/pdf}
}

@article{mirshokraie_guided_2015,
	title = {Guided Mutation Testing for {JavaScript} Web Applications},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/6960094/},
	doi = {10.1109/TSE.2014.2371458},
	pages = {429--444},
	number = {5},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Mirshokraie, Shabnam and Mesbah, Ali and Pattabiraman, Karthik},
	urldate = {2020-05-23},
	date = {2015-05-01},
	keywords = {mutation testing, dynamic analysis, Testing, Java, {JavaScript}, Web applications, static analysis, Mutation testing, empirical evaluation, web applications, program testing, Complexity theory, program diagnostics, Measurement, Heuristic algorithms, Instruments, mutation operators, application behaviour, computational cost, equivalent mutants, function ranking, {FunctionRank}, guided mutation generation, guided mutation testing, {IEEE} Computer Society, {JavaScript} Web applications, {MUTANDIS} tool, mutation generation phase, nonequivalent mutants, Performance analysis, program output, relative function importance, test adequacy assessment technique, test suite execution, variable selection},
	file = {Full Text:/Users/marcos/Zotero/storage/L8PQKDSY/Mirshokraie et al. - 2015 - Guided Mutation Testing for JavaScript Web Applica.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/77YA4TP3/Mirshokraie et al. - 2015 - Guided Mutation Testing for JavaScript Web Applica.pdf:application/pdf}
}

@article{tuya_coverage-aware_2016,
	title = {Coverage-Aware Test Database Reduction},
	volume = {42},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7384760/},
	doi = {10.1109/TSE.2016.2519032},
	pages = {941--959},
	number = {10},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Tuya, Javier and de la Riva, Claudio and Suarez-Cabal, Maria Jose and Blanco, Raquel},
	urldate = {2020-05-23},
	date = {2016-10-01},
	keywords = {{SQL}, test design, program testing, Scalability, database management systems, Databases, Fault detection, Minimization, Production, software tools, Benchmark testing, testing tools, coverage criterion, coverage-aware test database reduction, database benchmark, design, functional testing, information storage, {SQL} queries, test coverage of code, Test database reduction},
	file = {Full Text:/Users/marcos/Zotero/storage/83G84ZAB/Tuya et al. - 2016 - Coverage-Aware Test Database Reduction.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/MTNGMRAG/Tuya et al. - 2016 - Coverage-Aware Test Database Reduction.pdf:application/pdf}
}

@article{baluda_bidirectional_2016,
	title = {Bidirectional Symbolic Analysis for Effective Branch Testing},
	volume = {42},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7296670/},
	doi = {10.1109/TSE.2015.2490067},
	pages = {403--426},
	number = {5},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Baluda, Mauro and Denaro, Giovanni and Pezze, Mauro},
	urldate = {2020-05-23},
	date = {2016-05-01},
	keywords = {test case generation, branch coverage, symbolic execution, Testing, program testing, program diagnostics, Computational modeling, Valves, Measurement, program analysis, Concrete, Analytical models, bidirectional symbolic analysis, branch testing, coverage measurement, Reachability analysis, structural coverage metrics, Structural testing, symbolic reachability analysis, test objectives, test suite thoroughness measure},
	file = {Full Text:/Users/marcos/Zotero/storage/RGJJ76HH/Baluda et al. - 2016 - Bidirectional Symbolic Analysis for Effective Bran.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/TFJIL63E/Baluda et al. - 2016 - Bidirectional Symbolic Analysis for Effective Bran.pdf:application/pdf}
}

@article{hu_branch_2017,
	title = {A Branch History Directed Heuristic Search for Effective Binary Level Dynamic Symbolic Execution},
	volume = {5},
	issn = {2169-3536},
	url = {http://ieeexplore.ieee.org/document/7932069/},
	doi = {10.1109/ACCESS.2017.2706943},
	pages = {8752--8762},
	journaltitle = {{IEEE} Access},
	author = {Hu, Yan and Kong, Weiqiang and Ren, Yizhi and Choo, Kim-Kwang Raymond},
	urldate = {2020-05-23},
	date = {2017},
	keywords = {Monitoring, test case generation, software testing, Testing, cyber-physical system, program testing, search problems, Software, History, Heuristic algorithms, Instruments, binary level dynamic symbolic execution, branch history, branch history directed heuristic search, cloud-based Internet of Things environment, core {DSE} engine, Dynamic symbolic execution, heuristic search, software defects, Space exploration},
	file = {Full Text:/Users/marcos/Zotero/storage/SNVAW7XB/Hu et al. - 2017 - A Branch History Directed Heuristic Search for Eff.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RWJ6SR8Y/Hu et al. - 2017 - A Branch History Directed Heuristic Search for Eff.pdf:application/pdf}
}

@article{mirza_automated_2018,
	title = {An Automated Functional Testing Framework for Context-Aware Applications},
	volume = {6},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8440671/},
	doi = {10.1109/ACCESS.2018.2865213},
	pages = {46568--46583},
	journaltitle = {{IEEE} Access},
	author = {Mirza, Aamir Mehmood and Khan, Muhammad Naeem Ahmed},
	urldate = {2020-05-23},
	date = {2018},
	keywords = {test data generation, Testing, model transformation, program testing, Unified modeling language, mobile computing, Unified Modeling Language, automated model transformation approach, Context modeling, Context-aware applications, context-aware computing, Context-aware services, context-coupled test case generation, function net, functional testing framework, keyword-based test cases, model based testing, petri net, Petri nets, Sensors, test case execution processes, test coverage, test engineers, {UML} activity diagram},
	file = {Full Text:/Users/marcos/Zotero/storage/9QRT89WK/Mirza and Khan - 2018 - An Automated Functional Testing Framework for Cont.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/3VSCWB4X/Mirza and Khan - 2018 - An Automated Functional Testing Framework for Cont.pdf:application/pdf}
}

@article{kintis_detecting_2018,
	title = {Detecting Trivial Mutant Equivalences via Compiler Optimisations},
	volume = {44},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7882714/},
	doi = {10.1109/TSE.2017.2684805},
	pages = {308--333},
	number = {4},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Kintis, Marinos and Papadakis, Mike and Jia, Yue and Malevris, Nicos and Le Traon, Yves and Harman, Mark},
	urldate = {2020-05-23},
	date = {2018-04-01},
	keywords = {test case generation, Optimization, mutation testing, Testing, Java, Mutation testing, program testing, program compilers, Electronic mail, Syntactics, equivalent mutants, compiler equivalence, compiler optimisation, duplicated mutants, fault-based testing, Java mutants, Java programming language, Program processors, {TCE} duplicated mutants, {TCE} equivalent mutants, trivial mutant equivalences detection},
	file = {Submitted Version:/Users/marcos/Zotero/storage/BWT3XXJL/Kintis et al. - 2018 - Detecting Trivial Mutant Equivalences via Compiler.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/LNCMM6NF/Kintis et al. - 2018 - Detecting Trivial Mutant Equivalences via Compiler.pdf:application/pdf}
}

@article{almansour_empirical_2020,
	title = {An Empirical Comparison of the Efficiency and Effectiveness of Genetic Algorithms and Adaptive Random Techniques in Data-Flow Testing},
	volume = {8},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8957444/},
	doi = {10.1109/ACCESS.2020.2966433},
	pages = {12884--12896},
	journaltitle = {{IEEE} Access},
	author = {Almansour, Fahad M. and Alroobaea, Roobaea and Ghiduk, Ahmed S.},
	urldate = {2020-05-23},
	date = {2020},
	keywords = {Software testing, software testing, test data generation, Java, program testing, search problems, genetic algorithms, Genetic algorithms, Adaptive random testing, Sociology, Statistics, Subspace constraints, adaptive random techniques, adaptive random testing technique, {ART} technique, automatic inputs generation techniques, Convergence, data-flow testing, {GA} technique, {GA}-based technique, ordinary random search techniques, {ORT} technique, test-data generation process, time 267.6 s, time 382.0 s, time 465.9 s},
	file = {Full Text:/Users/marcos/Zotero/storage/RAB4XLCD/Almansour et al. - 2020 - An Empirical Comparison of the Efficiency and Effe.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/F3WFLKMV/Almansour et al. - 2020 - An Empirical Comparison of the Efficiency and Effe.pdf:application/pdf}
}

==> anc/ms_aceitos.bib <==

@inproceedings{afzal_veriabs_2019,
  title     = {{VeriAbs}: Verification by Abstraction and Test Generation},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00121},
  doi       = {10.1109/ASE.2019.00121},
  series    = {{ASE} ’19},
  pages     = {1138--1141},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Afzal, Mohammad and Asia, A and Chauhan, Avriti and Chimdyalwar, Bharti and Darke, Priyanka and Datar, Advaita and Kumar, Shrawan and Venkatesh, R},
  date      = {2019},
  note      = {{ZSCC}: 0000003},
  file      = {Full Text:~/Zotero/storage/LTAI3PD3/Afzal et al. - 2019 - VeriAbs Verification by Abstraction and Test Gene.pdf:application/pdf}
}

$article{ahmad_a_saifan_using_2015,
  title        = {{USING} {FORMAL} {METHODS} {FOR} {TEST} {CASE} {GENERATION} {ACCORDING} {TO} {TRANSITION}-{BASED} {COVERAGE} {CRITERIA}},
  volume       = {1},
  issn         = {2413-9351},
  doi          = {10.5455/jjcit.71-1442380075},
  abstract     = {Formal methods play an important role in increasing the quality, reliability, robustness and effectiveness of software. Also the uses of formal methods, especially in safety-critical systems, help in the early detection of software errors and failures which will reduce the cost and effort involved in software testing. The aim of this paper is to prove the role and the effectiveness of formal specification for the cruise control system ({CCS}) as a case study. A {CCS} formal model is built using Perfect formal specification language, and its correctness is validated using the Perfect Developer toolset. We develop a software testing tool in order to generate test cases using three different algorithms. These test cases are evaluated to improve their coverage and effectiveness. The results show that random test case generation with full restriction algorithm is the best in its coverage results},
  pages        = {15--30},
  number       = {1},
  journaltitle = {Jordanian journal of computers and information technology (Online)},
  author       = {{Ahmad A. Saifan} and {Wafa Bani Mustafa}},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Cruise Control System ({CCS}), Formal Method, Perfect Developer},
  file         = {Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:~/Zotero/storage/AG8MTV52/Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:application/pdf}
}

$article{ahmed_constrained_2017,
  title        = {Constrained Interaction Testing: A Systematic Literature Study},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8102999/},
  doi          = {10.1109/ACCESS.2017.2771562},
  shorttitle   = {Constrained Interaction Testing},
  pages        = {25706--25730},
  journaltitle = {{IEEE} Access},
  author       = {Ahmed, Bestoun S. and Zamli, Kamal Z. and Afzal, Wasif and Bures, Miroslav},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Software testing, software testing, software product lines, combinatorial interaction testing, program testing, Tools, Data mining, software development management, fault detection, software fault tolerance, Systematics, Electronic mail, fault diagnosis, graphical user interfaces, Software systems, test selection, comprehensive literature study, constrained combinatorial testing, Constrained interaction testing, constrained interaction testing research, constraint test generation, graphical user interface testing, software systems, systematic literature study, test case design techniques, test generation tools, testing techniques},
  file         = {Full Text:~/Zotero/storage/IYS93QEH/Ahmed et al. - 2017 - Constrained Interaction Testing A Systematic Lite.pdf:application/pdf}
}

@article{aleti_test_2015,
  title        = {Test data generation with a Kalman filter-based adaptive genetic algorithm},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.035},
  abstract     = {•We introduce a new approach for generating test data, based on adaptive optimisation.•The adaptive optimisation framework uses feedback from the optimisation process to adjust parameter values of a genetic algorithm during the search.•Our approach is compared to a state of the art test data optimisation algorithm that does not adapt parameter values online, and a conspicuous adaptive optimisation algorithm, outperforming both methods in a wide range of problems. Software testing is a crucial part of software development. It enables quality assurance, such as correctness, completeness and high reliability of the software systems. Current state-of-the-art software testing techniques employ search-based optimisation methods, such as genetic algorithms to handle the difficult and laborious task of test data generation. Despite their general applicability, genetic algorithms have to be parameterised in order to produce results of high quality. Different parameter...},
  pages        = {343--352},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Aleti, Aldeida and Grunske, Lars},
  date         = {2015},
  keywords     = {Test Data Generation, Optimisation, Computer Science, Adaptive Parameter Control},
  file         = {Submitted Version:~/Zotero/storage/UU4F49ZP/Aleti and Grunske - 2015 - Test data generation with a Kalman filter-based ad.pdf:application/pdf}
}

@article{almansour_empirical_2020,
  title        = {An Empirical Comparison of the Efficiency and Effectiveness of Genetic Algorithms and Adaptive Random Techniques in Data-Flow Testing},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957444/},
  doi          = {10.1109/ACCESS.2020.2966433},
  pages        = {12884--12896},
  journaltitle = {{IEEE} Access},
  author       = {Almansour, Fahad M. and Alroobaea, Roobaea and Ghiduk, Ahmed S.},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software testing, software testing, test data generation, Java, program testing, search problems, genetic algorithms, Genetic algorithms, Sociology, Statistics, Subspace constraints, Convergence, Adaptive random testing, adaptive random techniques, adaptive random testing technique, {ART} technique, automatic inputs generation techniques, data-flow testing, {GA} technique, {GA}-based technique, ordinary random search techniques, {ORT} technique, test-data generation process, time 267.6 s, time 382.0 s, time 465.9 s},
  file         = {Full Text:~/Zotero/storage/QNWJMDA5/Almansour et al. - 2020 - An Empirical Comparison of the Efficiency and Effe.pdf:application/pdf}
}

@inproceedings{almasi_industrial_2017,
  title     = {An Industrial Evaluation of Unit Test Generation: Finding Real Faults in a Financial Application},
  isbn      = {978-1-5386-2717-4},
  url       = {https://doi.org/10.1109/ICSE-SEIP.2017.27},
  doi       = {10.1109/ICSE-SEIP.2017.27},
  series    = {{ICSE}-{SEIP} ’17},
  pages     = {263--272},
  booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
  publisher = {{IEEE} Press},
  author    = {Almasi, M. Moein and Hemmati, Hadi and Fraser, Gordon and Arcuri, Andrea and Benefelds, Jundefinednis},
  date      = {2017},
  keywords  = {empirical software engineering, search-based testing, random testing, automated tests generation},
  file      = {Full Text:~/Zotero/storage/8FQMUYTD/Almasi et al. - 2017 - An Industrial Evaluation of Unit Test Generation .pdf:application/pdf}
}

$article{anbunathan_combining_2019,
  title        = {Combining genetic algorithm and pairwise testing for optimised test generation from {UML} {ADs}},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5207},
  pages        = {423--433},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Anbunathan, R. and Basu, A.},
  date         = {2019},
  keywords     = {Genetic Algorithms, Unified Modeling Language, Genetic Algorithm, Computer Science, Program Testing, Test Data, Pairwise Testing, Research Article, Concurrent Activities, Optimised Test Generation, Test Cases, Uml Activity Diagram},
  file         = {Full Text:~/Zotero/storage/9MGHE4KU/Anbunathan and Basu - 2019 - Combining genetic algorithm and pairwise testing f.pdf:application/pdf}
}

@article{andreasen_survey_2017,
  title        = {A Survey of Dynamic Analysis and Test Generation for {JavaScript}},
  volume       = {50},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3106739},
  doi          = {10.1145/3106739},
  pages        = {1--36},
  number       = {5},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Andreasen, Esben and Gong, Liang and Møller, Anders and Pradel, Michael and Selakovic, Marija and Sen, Koushik and Staicu, Cristian-Alexandru},
  urldate      = {2020-05-23},
  date         = {2017-11-13},
  keywords     = {Computer Science, Test Generation, Dynamic Languages, Program Analysis},
  file         = {Full Text:~/Zotero/storage/22C28USH/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf;Submitted Version:~/Zotero/storage/RIGG9HLR/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf}
}

$article{anielak_incremental_2015,
  title    = {Incremental test case generation using bounded model checking: an application to automatic rating.(Report)},
  volume   = {17},
  issn     = {1433-2779},
  doi      = {10.1007/s10009-014-0317-2},
  abstract = {Byline: Grzegorz Anielak (1), Grzegorz Jakacki (2), {SAawomir} Lasota (1) Keywords: Bounded model checking},
  pages    = {339},
  number   = {3},
  author   = {Anielak, Grzegorz and Jakacki, Grzegorz and Lasota, {SAawomir}},
  date     = {2015},
  keywords = {Computer Programming, Models, Tests},
  file     = {Full Text:~/Zotero/storage/P6L36A2R/Anielak et al. - 2015 - Incremental test case generation using bounded mod.pdf:application/pdf}
}

@article{araujo_correlating_2016,
  title        = {Correlating automatic static analysis and mutation testing: towards incremental strategies},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0031-8},
  doi          = {10.1186/s40411-016-0031-8},
  shorttitle   = {Correlating automatic static analysis and mutation testing},
  abstract     = {Traditionally, mutation testing is used as test set generation and/or test evaluation criteria once it is considered a good fault model. This paper uses mutation testing for evaluating an automated static analyzer. Since static analyzers, in general, report a substantial number of false positive warnings, the intention of this study is to define a prioritization approach of static warnings based on their correspondence with mutations. On the other hand, knowing that Mutation Test has a high application cost, another possibility is to try to identify mutations of some specific mutation operators, which an automatic static analyzer is not adequate to detect. Therefore, this information can be used to prioritize the order of incrementally applying mutation operators considering, firstly, those with no correspondence with static warnings. In both cases, contributing to the establishment of incremental strategies on using automatic static analysis or mutation testing or even a combination of them.},
  pages        = {5},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Araújo, Cláudio A. and Delamaro, Marcio E. and Maldonado, José C. and Vincenzi, Auri M. R.},
  urldate      = {2020-05-21},
  date         = {2016-11-03},
  note         = {{ZSCC}: 0000005},
  file         = {Full Text:~/Zotero/storage/ZQNPYM5U/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf}
}

@article{arcaini_decomposition-based_2019,
  title        = {Decomposition-Based Approach for Model-Based Test Generation},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8170269/},
  doi          = {10.1109/TSE.2017.2781231},
  pages        = {507--520},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  urldate      = {2020-05-23},
  date         = {2019-05-01},
  keywords     = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, Explosions, Silicon, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, decomposition-based approach, decomposition-based test generation approach, model checking, model variable dependency, model-based test generation, Presses, State Explosion Problem, testing requirement, testing technique},
  file         = {Full Text:~/Zotero/storage/9R879ZF6/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:~/Zotero/storage/CLWZLAJD/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

@article{arcaini_how_2015,
  title        = {How to Optimize the Use of {SAT} and {SMT} Solvers for Test Generation of Boolean Expressions},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxv001},
  abstract     = {In the context of automatic test generation, the use of propositional satisfiability ({SAT}) and Satisfiability Modulo Theories ({SMT}) solvers is becoming an attractive alternative to traditional algorithmic test generation methods, especially when testing Boolean expressions. The main advantages are the capability to deal with constraints over the inputs, the generation of compact test suites and the support for fault-detecting test generation methods. However, these solvers normally require more time and a greater amount of memory than classical test generation algorithms, making their applicability not always feasible in practice. In this paper, we propose several ways to optimize the {SAT}/{SMT}-based process of test generation for Boolean expressions and we compare several solving tools and propositional transformation rules. These optimizations promise to make {SAT}/{SMT}-based techniques as efficient as standard methods for testing purposes, especially when dealing with Boolean expressions, as proved by our experiments.},
  pages        = {2900--2920},
  number       = {11},
  journaltitle = {The Computer Journal},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date         = {2015},
  keywords     = {Test Case Generation, Boolean Expression Testing, Sat Solvers, Smt Solvers},
  file         = {Submitted Version:~/Zotero/storage/7FX25ENH/Arcaini et al. - 2015 - How to Optimize the Use of SAT and SMT Solvers for.pdf:application/pdf}
}

@inproceedings{arcaini_improving_2015,
  title     = {Improving Model-Based Test Generation by Model Decomposition},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2786837},
  doi       = {10.1145/2786805.2786837},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {119--130},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date      = {2015},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {model-based testing, state explosion problem, Test case generation, abstraction},
  file      = {Submitted Version:~/Zotero/storage/WSRPBR5I/Arcaini et al. - 2015 - Improving Model-Based Test Generation by Model Dec.pdf:application/pdf}
}

@article{arcuri_experience_2018,
  title        = {An experience report on applying software testing academic results in industry: we need usable automated test generation},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-017-9570-9},
  abstract     = {What is the impact of software engineering research on current practices in industry? In this paper, I report on my direct experience as a {PhD}/post-doc working in software engineering research projects, and then spending the following five years as an engineer in two different companies (the first one being the same I worked in collaboration with during my post-doc). Given a background in software engineering research, what cutting-edge techniques and tools from academia did I use in my daily work when developing and testing the systems of these companies? Regarding validation and verification (my main area of research), the answer is rather short: as far as I can tell, only {FindBugs}. In this paper, I report on why this was the case, and discuss all the challenging, complex open problems we face in industry and which somehow are “neglected” in the academic circles. In particular, I will first discuss what actual tools I could use in my daily work, such as {JaCoCo} and Selenium. Then, I will discuss the main open problems I faced, particularly related to environment simulators, unit and web testing. After that, popular topics in academia are presented, such as {UML}, regression and mutation testing. Their lack of impact on the type of projects I worked on in industry is then discussed. Finally, from this industrial experience, I provide my opinions about how this situation can be improved, in particular related to how academics are evaluated, and advocate for a greater involvement into open-source projects.},
  pages        = {1959--1981},
  number       = {4},
  journaltitle = {Empir Software Eng},
  author       = {Arcuri, Andrea},
  date         = {2018},
  keywords     = {Applied research, Impact, Industry, Practice, Technology transfer},
  file         = {Submitted Version:~/Zotero/storage/693R23HX/Arcuri - 2018 - An experience report on applying software testing .pdf:application/pdf}
}

@article{arcuri_restful_2019,
  title        = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
  volume       = {28},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3293455},
  doi          = {10.1145/3293455},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Arcuri, Andrea},
  date         = {2019-01},
  note         = {{ZSCC}: 0000020},
  keywords     = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
  file         = {Full Text:~/Zotero/storage/AUHQQRM3/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:~/Zotero/storage/KRVTNYYP/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

@article{arora_agent-based_2018,
  title        = {Agent-Based Regression Test Case Generation using Class Diagram, Use cases and Activity Diagram},
  volume       = {125},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2017.12.096},
  abstract     = {In Regression testing, test case generation is a process of generating test cases from the existing test suite to ensure that modifications made in the system have not affected its existing functionality. The use of modeling based {UML} class diagram identifies changes at syntax level, whereas use cases and activity diagram identify changes at semantic level. In this research, we have used the combination of {UML} class diagram, use cases and activity diagram to identify changes at both syntax and semantics level. We compared {UML} class diagrams, use cases and activity diagrams of old and modified code to identify these changes. It is found that the use of {UML} class diagram, use cases and activity diagram results in better identification of changes and hence leads to efficient test case generation. Additionally, agents developed in Java Agent Development Environment are used to collect these changes from different stake holders in the distributed environment. The distribution of testing...},
  pages        = {747--753},
  journaltitle = {Procedia Computer Science},
  author       = {Arora, Pardeep Kumar and Bhatia, Rajesh},
  date         = {2018},
  keywords     = {Computer Science, Agent Based Testing, Regression Test Case Generation},
  file         = {Full Text:~/Zotero/storage/C6NXC2QI/Arora and Bhatia - 2018 - Agent-Based Regression Test Case Generation using .pdf:application/pdf}
}

@inproceedings{babic_fudge_2019,
  title     = {{FUDGE}: Fuzz Driver Generation at Scale},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3340456},
  doi       = {10.1145/3338906.3340456},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {975--985},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Babić, Domagoj and Bucur, Stefan and Chen, Yaohui and Ivančić, Franjo and King, Tim and Kusano, Markus and Lemieux, Caroline and Szekeres, László and Wang, Wei},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, automated test generation, program slicing, code synthesis, fuzz testing, fuzzing, software security},
  file      = {Full Text:~/Zotero/storage/2B39WCIB/Babić et al. - 2019 - FUDGE Fuzz Driver Generation at Scale.pdf:application/pdf}
}

@article{balera_algorithm_2017,
  title        = {An algorithm for combinatorial interaction testing: definitions and rigorous evaluations},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0043-z},
  doi          = {10.1186/s40411-017-0043-z},
  shorttitle   = {An algorithm for combinatorial interaction testing},
  abstract     = {Combinatorial Interaction Testing ({CIT}) approaches have drawn attention of the software testing community to generate sets of smaller, efficient, and effective test cases where they have been successful in detecting faults due to the interaction of several input parameters. Recent empirical studies show that greedy algorithms are still competitive for {CIT}. It is thus interesting to investigate new approaches to address {CIT} test case generation via greedy solutions and to perform rigorous evaluations within the greedy context.},
  pages        = {10},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Balera, Juliana M. and Santiago Júnior, Valdivino A. de},
  urldate      = {2020-05-21},
  date         = {2017-12-28},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/VDNGD2VQ/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf}
}

@article{baluda_bidirectional_2016,
  title        = {Bidirectional Symbolic Analysis for Effective Branch Testing},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7296670/},
  doi          = {10.1109/TSE.2015.2490067},
  pages        = {403--426},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Baluda, Mauro and Denaro, Giovanni and Pezze, Mauro},
  urldate      = {2020-05-23},
  date         = {2016-05-01},
  keywords     = {test case generation, symbolic execution, Testing, program testing, program diagnostics, Computational modeling, Valves, Measurement, Concrete, Analytical models, branch coverage, program analysis, bidirectional symbolic analysis, branch testing, coverage measurement, Reachability analysis, structural coverage metrics, Structural testing, symbolic reachability analysis, test objectives, test suite thoroughness measure},
  file         = {Full Text:~/Zotero/storage/B8PDL43E/Baluda et al. - 2016 - Bidirectional Symbolic Analysis for Effective Bran.pdf:application/pdf}
}

$article{banerjee_object_2020,
  title        = {Object Removal Software Test Automation},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957035/},
  doi          = {10.1109/ACCESS.2020.2965947},
  pages        = {12967--12975},
  journaltitle = {{IEEE} Access},
  author       = {Banerjee, Debdeep and Yu, Kevin and Aggarwal, Garima},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software engineering, software testing, image processing, Automation, Testing, computer vision, program testing, Software, Software algorithms, Image color analysis, image generation, image reconstruction, Image reconstruction, image restoration, Matlab, {MATLAB}, multimedia, algorithm quality, object removal algorithm, object removal software test automation, photoshop, {SSIM} score, structural similarity index score},
  file         = {Full Text:~/Zotero/storage/8SZI64MK/Banerjee et al. - 2020 - Object Removal Software Test Automation.pdf:application/pdf}
}

@article{bashir_improved_2017,
  title        = {Improved Genetic Algorithm to Reduce Mutation Testing Cost},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7870579/},
  doi          = {10.1109/ACCESS.2017.2678200},
  pages        = {3657--3674},
  journaltitle = {{IEEE} Access},
  author       = {Bashir, Muhammad Bilal and Nadeem, Aamer},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {test case generation, mutation testing, Testing, Java, empirical evaluation, program debugging, program testing, object-oriented programming, software fault tolerance, software maintenance, genetic algorithms, Genetic algorithms, Standards, Computer bugs, Sociology, Statistics, improved genetic algorithm, Control flow of program, control-oriented fitness function, {eMuJava} tool, fault-based testing technique, fitness information, improved adaptable mutation method, mutation score, mutation testing cost reduction, object oriented programming, object-oriented program features, object’s state, random computational cost reduction, software bug detection, state-based fitness function, suspicious mutant, two-way crossover},
  file         = {Full Text:~/Zotero/storage/G6G5VSAE/Bashir and Nadeem - 2017 - Improved Genetic Algorithm to Reduce Mutation Test.pdf:application/pdf}
}

@inproceedings{behjati_synthetic_2019,
  title     = {Synthetic Test Data Generation Using Recurrent Neural Networks: A Position Paper},
  url       = {https://doi.org/10.1109/RAISE.2019.00012},
  doi       = {10.1109/RAISE.2019.00012},
  series    = {{RAISE} ’19},
  pages     = {22--27},
  booktitle = {Proceedings of the 7th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Behjati, Razieh and Arisholm, Erik and Bedregal, Margrethe M. and Tan, Chao},
  date      = {2019},
  keywords  = {software testing, deep learning, generative models, recurrent neural networks, synthetic data generation},
  file      = {Full Text:~/Zotero/storage/55XCEGJU/Behjati et al. - 2019 - Synthetic Test Data Generation Using Recurrent Neu.pdf:application/pdf}
}

@article{belli_exploiting_2015,
  title        = {Exploiting Model Morphology for Event-Based Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6915728/},
  doi          = {10.1109/TSE.2014.2360690},
  pages        = {113--134},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Belli, Fevzi and Beyazit, Mutlu},
  urldate      = {2020-05-23},
  date         = {2015-02-01},
  keywords     = {test generation, random testing, Testing, program testing, Production, Unified modeling language, computational complexity, Context, Analytical models, Grammar, Morphology, mutation operators, (model) morphology, equivalent mutant, event-based approach, event-based testing, fault models, formal grammars, grammar-based testing, grammars, linear time, {MBMT}, model morphology, model-based mutation testing, Model-based mutation testing, multiple mutants, mutant selection, mutants},
  file         = {Submitted Version:~/Zotero/storage/ELL6W43G/Belli and Beyazit - 2015 - Exploiting Model Morphology for Event-Based Testin.pdf:application/pdf}
}

@inproceedings{biagiola_diversity-based_2019,
  title     = {Diversity-Based Web Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338970},
  doi       = {10.1145/3338906.3338970},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {142--153},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Biagiola, Matteo and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test generation, diversity, web testing, page object},
  file      = {Full Text:~/Zotero/storage/GDZCP8YD/Biagiola et al. - 2019 - Diversity-Based Web Test Generation.pdf:application/pdf}
}

$article{bo_efficient_2019,
  title        = {Efficient Test Case Generation for Thread-Safe Classes},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8651494/},
  doi          = {10.1109/ACCESS.2019.2901588},
  pages        = {26984--26995},
  journaltitle = {{IEEE} Access},
  author       = {Bo, Lili and Jiang, Shujuan and Qian, Junyan and Wang, Rongcun and Wang, Xingya},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software testing, test case generation, concurrency bugs, static analysis, program debugging, program testing, program diagnostics, Computer bugs, Multiprotocol label switching, Synchronization, Test pattern generators, automatic approach, bug-driven grouping, concurrency bug, concurrency bug detection, Concurrent computing, concurrent test cases, concurrent test generation techniques, concurrent tests, coverage-guided generation, coverage-guided techniques, efficient test case generation, Instruction sets, iterative generation, thread-safe class, thread-safe classes},
  file         = {Full Text:~/Zotero/storage/VMGYHNQ7/Bo et al. - 2019 - Efficient Test Case Generation for Thread-Safe Cla.pdf:application/pdf}
}

@article{bride_tri-modal_2016,
  title        = {Tri-modal under-approximation for test generation},
  volume       = {132},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2016.07.003},
  abstract     = {This paper presents a method for under-approximating behavioural models with the guarantee that the abstract paths can be instantiated as executions of the models. This allows a model-based testing approach to operate on an abstraction of an infinite or very large behavioural model. We characterize the abstract transitions as may, must+ or must−. This allows us to benefit from Thomas Ball's result that any abstract sequence in the shape of must−*.may.must+* (a Ball chain) can be instantiated as a sequence of connected concrete transitions. We adapt Ball's work aiming at abstracting C programs to the case of event systems, where the instantiated Ball chains might not be reachable from a model's initial state because our method can abstract the control structure. We propose as a solution to this problem to symbolically explore the set of states reachable after a finite number of steps. The Ball chains that start in any of these states are reachable and instantiable. By keeping track...},
  pages        = {190--208},
  journaltitle = {Science of Computer Programming},
  author       = {Bride, Hadrien and Julliand, Jacques and Masson, Pierre-Alain},
  date         = {2016},
  keywords     = {Computer Science, Model-Based Testing, Over and Under Approximations, Predicate Abstraction, Symbolic Exploration},
  file         = {Submitted Version:~/Zotero/storage/K4X9BT5L/Bride et al. - 2016 - Tri-modal under-approximation for test generation.pdf:application/pdf}
}

@incollection{candea_automated_2019,
  location   = {Cham},
  title      = {Automated Software Test Generation: Some Challenges, Solutions, and Recent Advances},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_24},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Automated Software Test Generation},
  abstract   = {The automation of software testing promises to delegate to machines what is otherwise the most labor-intensive and expensive part of software development. The past decade has seen a resurgence in research interest for this problem, bringing about significant progress. In this article, we provide an overview of automated test generation for software, and then discuss recent developments that have had significant impact on real-life software.},
  pages      = {505--531},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Candea, George and Godefroid, Patrice},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_24},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  keywords   = {Software testing, Symbolic execution, Program analysis},
  file       = {Full Text:~/Zotero/storage/7P9RIGIZ/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf}
}

$article{chaki_regression_2015,
  title        = {Regression verification for multi-threaded programs (with extensions to locks and dynamic thread creation)},
  volume       = {47},
  issn         = {0925-9856},
  doi          = {10.1007/s10703-015-0237-0},
  abstract     = {Regression verification is the problem of deciding whether two similar programs are equivalent under an arbitrary yet equal context, given some definition of equivalence. So far this problem has only been studied for the case of single-threaded deterministic programs. We present a method for regression verification of multi-threaded programs. Specifically, we develop a proof-rule whose premise requires only to verify equivalence between sequential functions , whereas their consequents are equivalence of concurrent programs . This ability to avoid composing threads altogether when discharging premises, in a fully automatic way and for general programs, uniquely distinguishes our proof rule from others used for classical verification of concurrent programs. We also consider the effect of dynamic thread creation and synchronization primitives.},
  pages        = {287--301},
  number       = {3},
  journaltitle = {Form Methods Syst Des},
  author       = {Chaki, Sagar and Gurfinkel, Arie and Strichman, Ofer},
  date         = {2015},
  keywords     = {Multi-threaded programs, Proving equivalence of programs, Regression verification},
  file         = {Full Text:~/Zotero/storage/LHU3QWMA/Chaki et al. - 2015 - Regression verification for multi-threaded program.pdf:application/pdf}
}

@article{chatterjee_fuzzy_2019,
  title        = {A fuzzy rule-based generation algorithm in interval type-2 fuzzy logic system for fault prediction in the early phase of software development},
  volume       = {31},
  issn         = {0952-813X},
  doi          = {10.1080/0952813X.2018.1552315},
  abstract     = {Reliability, a measure of software, deals in total number of faults count up to a certain period of time. The present study aims at estimating the total number of software faults during the early phase of software life cycle. Such estimation helps in producing more reliable software as there may be a scope to take necessary corrective actions for improving the reliability within optimum time and cost by the software developers. The proposed interval type-2 fuzzy logic-based model considers reliability-relevant software metric and earlier project data as model inputs. Type-2 fuzzy sets have been used to reduce uncertainties in the vague linguistic values of the software metrics. A rule formation algorithm has been developed to overcome inconsistency in the consequent parts of large number of rules. Twenty-six software project data help to validate the model, and a comparison has been provided to analyse the proposed model's performance.},
  pages        = {369--391},
  number       = {3},
  journaltitle = {Journal of Experimental \& Theoretical Artificial Intelligence},
  author       = {Chatterjee, Subhashis and Maji, Bappa and Pham, Hoang},
  date         = {2019},
  keywords     = {Computer Science, Early Fault Prediction, Fuzzy Rule Base, Interval Type-2 Fuzzy Logic System, Software Reliability},
  file         = {Full Text:~/Zotero/storage/M8UBRTJA/Chatterjee et al. - 2019 - A fuzzy rule-based generation algorithm in interva.pdf:application/pdf}
}

@article{chawla_cloud-based_2016,
  title        = {Cloud-based automatic test data generation framework},
  volume       = {82},
  issn         = {0022-0000},
  doi          = {10.1016/j.jcss.2015.12.001},
  abstract     = {Designing test cases is one of the most crucial activities in software testing process. Manual test case design might result in inadequate testing outputs due to lack of expertise and/or skill requirements. This article delivers automatic test data generation framework by effectively utilizing soft computing technique with Apache Hadoop {MapReduce} as the parallelization framework. We have evaluated and analyzed statistically our proposed framework using real world open source libraries. The experimental results conducted on Hadoop cluster with ten nodes are effective and our framework significantly outperforms other existing cloud-based testing models. •Proposed the framework for effective cloud-based testing.•Designed and developed Hadoop {MapReduce} based automated test data generation strategy using {GA} and {PSO}.•Devised and implemented the new approach for the gbest evaluation using Pareto-optimality.•Empirical evaluation of the proposed framework.•Comparison...},
  pages        = {712--738},
  number       = {5},
  journaltitle = {Journal of Computer and System Sciences},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Engineering, Cloud Computing, Cloud-Based Testing, Mapreduce, Pareto-Optimal, Soft Computing},
  file         = {Full Text:~/Zotero/storage/Q8LL72AF/Chawla et al. - 2016 - Cloud-based automatic test data generation framewo.pdf:application/pdf}
}

$article{chawla_framework_2019,
  title        = {Framework for cloud‐based software test data generation service},
  volume       = {49},
  issn         = {0038-0644},
  doi          = {10.1002/spe.2708},
  abstract     = {This paper presents the framework of cloud‐based software test data generation service ({CSTS}) that caters to cost‐effective test data generation service in a cloud environment. In contrast to existing conventional or cloud‐based testing frameworks, {CSTS} has a number of unique benefits. First, {CSTS} is designed to facilitate test data generation in minimum time and cost. Second, unlike existing frameworks which mandates clients to opt for resources to test their jobs, {CSTS} guides customer for selecting best cluster configuration in order to minimize the cost. While the existing models do not provide any solution for trust establishment in cloud computing services, {CSTS} delivers it by implementing security mechanism with the provision of role based access control. The security mechanism proposed in this paper ensures the protection of data and code of different users. Third, {CSTS} provides a mathematical pricing model to fulfill the expectations of customers and also to maximize the net profit of service providers. Cloud service request model has also been designed that postulates service level agreements between customers and service providers. We have evaluated, compared, and analyzed our framework and have found that it outperforms other existing cloud‐based frameworks.},
  pages        = {1307--1328},
  number       = {8},
  journaltitle = {Software: Practice and Experience},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2019},
  keywords     = {Software Testing, Cloud Testing, Cloud‐Based Testing Service, Prediction And Profiling, Pricing Model, Security Model, Testing Service Framework, Trust},
  file         = {Full Text:~/Zotero/storage/KLSPM5UE/Chawla et al. - 2019 - Framework for cloud‐based software test data gener.pdf:application/pdf}
}

@article{chawla_novel_2015,
  title        = {A novel strategy for automatic test data generation using soft computing technique},
  volume       = {9},
  issn         = {2095-2228},
  doi          = {10.1007/s11704-014-3496-9},
  abstract     = {Software testing is one of the most crucial and analytical aspect to assure that developed software meets prescribed quality standards. Software development process invests at least 50\% of the total cost in software testing process. Optimum and efficacious test data design of software is an important and challenging activity due to the nonlinear structure of software. Moreover, test case type and scope determines the quality of test data. To address this issue, software testing tools should employ intelligence based soft computing techniques like particle swarm optimization ({PSO}) and genetic algorithm ({GA}) to generate smart and efficient test data automatically. This paper presents a hybrid {PSO} and {GA} based heuristic for automatic generation of test suites. In this paper, we described the design and implementation of the proposed strategy and evaluated our model by performing experiments with ten container classes from the Java standard library. We analyzed our algorithm statistically with test adequacy criterion as branch coverage. The performance adequacy criterion is taken as percentage coverage per unit time and percentage of faults detected by the generated test data. We have compared our work with the heuristic based upon {GA}, {PSO}, existing hybrid strategies based on {GA} and {PSO} and memetic algorithm. The results showed that the test case generation is efficient in our work.},
  pages        = {346--363},
  number       = {3},
  journaltitle = {Front. Comput. Sci.},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2015},
  keywords     = {software testing, test data generation, genetic algorithm, particle swarm optimization, soft computing},
  file         = {Full Text:~/Zotero/storage/X4SA2KFX/Chawla et al. - 2015 - A novel strategy for automatic test data generatio.pdf:application/pdf}
}

$inproceedings{chen_compiler_2019,
  title     = {Compiler Bug Isolation via Effective Witness Test Program Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338957},
  doi       = {10.1145/3338906.3338957},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {223--234},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Chen, Junjie and Han, Jiaqi and Sun, Peiyi and Zhang, Lingming and Hao, Dan and Zhang, Lu},
  date      = {2019},
  note      = {{ZSCC}: 0000011 
event-place: New York, {NY}, {USA}},
  keywords  = {Bug Isolation, Compiler Debugging, Test Program Generation},
  file      = {Full Text:~/Zotero/storage/73A4SWQS/Chen et al. - 2019 - Compiler Bug Isolation via Effective Witness Test .pdf:application/pdf}
}

@article{constanza_perez_automatic_2018,
  title        = {Automatic Generation of Test Cases from {UML} Models},
  volume       = {21},
  issn         = {{CLEI} Electronic Journal},
  doi          = {10.19153/cleiej.21.1.3},
  abstract     = {[Context] The growing demand for high-quality software has caused the industry to incorporate processes to enable them to comply with these standards, but increasing the cost of development. A strategy to reduce this cost is to incorporate quality evaluations from early stages of software development. A technique that facilitates this evaluation is the model-based testing, which allows to generate test cases at early phases using as input the conceptual models of the system. [Objective] In this paper, we introduce {TCGen}, a tool that enables the automatic generation of abstract test cases starting from {UML} conceptual models. [Method] The design and implementation of {TCGen}, a technique that applies different testing criteria to class diagrams and state transition diagrams to generates test cases, is presented as a model-based testing approach. To do that, {TCGen} uses {UML} models, which are widely used at industry and a set of algorithms that recognize the concepts in the models in...},
  pages        = {3:1--3:22},
  number       = {1},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Constanza Pérez} and {Beatriz Marín}},
  date         = {2018},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QI7YZJ9B/Constanza Pérez and Beatriz Marín - 2018 - Automatic Generation of Test Cases from UML Models.pdf:application/pdf}
}

@article{de_matos_empirical_2016,
  title        = {An empirical study of test generation with {BETA}},
  volume       = {22},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-016-0048-1},
  doi          = {10.1186/s13173-016-0048-1},
  abstract     = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
  pages        = {8},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
  urldate      = {2020-05-21},
  date         = {2016-10-28},
  note         = {{ZSCC}: 0000002},
  keywords     = {Software Testing, Formal Methods, Empirical Evaluation, B-Method},
  file         = {Full Text:~/Zotero/storage/JMDAZPXF/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:~/Zotero/storage/YZIKDL2C/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

@inproceedings{dhok_directed_2016,
  title     = {Directed Test Generation to Detect Loop Inefficiencies},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2950360},
  doi       = {10.1145/2950290.2950360},
  series    = {{FSE} 2016},
  pages     = {895--907},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Dhok, Monika and Ramanathan, Murali Krishna},
  date      = {2016},
  note      = {{ZSCC}: 0000019 
event-place: New York, {NY}, {USA}},
  keywords  = {testing, performance, redundant traversal bugs},
  file      = {Full Text:~/Zotero/storage/IL44PT2X/Dhok and Ramanathan - 2016 - Directed Test Generation to Detect Loop Inefficien.pdf:application/pdf}
}

@inproceedings{din_fuzzy_2018,
  title     = {Fuzzy Adaptive Teaching Learning-Based Optimization Strategy for {GUI} Functional Test Cases Generation},
  isbn      = {978-1-4503-5414-1},
  url       = {https://doi.org/10.1145/3185089.3185148},
  doi       = {10.1145/3185089.3185148},
  series    = {{ICSCA} 2018},
  pages     = {92--96},
  booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Din, Fakhrud and Zamli, Kamal Z.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Model-based testing, {GUI} Functional Testing, Mamdani Fuzzy Inference System, Teaching Learning-based Optimization},
  file      = {Full Text:~/Zotero/storage/7GVG4YJ4/Din and Zamli - 2018 - Fuzzy Adaptive Teaching Learning-Based Optimizatio.pdf:application/pdf}
}

@article{ding_petri_2016,
  title        = {Petri net based test case generation for evolved specification},
  volume       = {59},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-016-5598-5},
  abstract     = {Model-based testing can use a model to test a concrete program’s implementation. When the model is changed due to the evolution of the specification, it is important to maintain the test suites up to date, such that it can be used for regression testing. A complete regeneration of the whole test suite from the new model, although inefficient, is still frequently used in practice. To address this problem effectively, we propose a test case reusability analysis technique to identify reusable test cases of the original test suite based on graph analysis, such that we can generate new test cases to cover only the change-related parts of the new model. The Market Information System ({MIS}) is employed to demonstrate the feasibility and effectiveness of the proposed method. Our experimental results show that the use of our method saves about 31.5\% test case generation cost.},
  pages        = {1--25},
  number       = {8},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Ding, Zuohua and Jiang, Mingyue and Chen, Haibo and Jin, Zhi and Zhou, Mengchu},
  date         = {2016},
  keywords     = {test case generation, Petri net, regression testing, evolved specification, reachability graph},
  file         = {Full Text:~/Zotero/storage/AHKSGYKQ/Ding et al. - 2016 - Petri net based test case generation for evolved s.pdf:application/pdf}
}

@inproceedings{elghondakly_comprehensive_2016,
  title     = {A Comprehensive Study for Software Testing and Test Cases Generation Paradigms},
  isbn      = {978-1-4503-4063-2},
  url       = {https://doi.org/10.1145/2896387.2896435},
  doi       = {10.1145/2896387.2896435},
  series    = {{ICC} ’16},
  booktitle = {Proceedings of the International Conference on Internet of Things and Cloud Computing},
  publisher = {Association for Computing Machinery},
  author    = {Elghondakly, Roaa and Moussa, Sherin and Badr, Nagwa},
  date      = {2016},
  note      = {{ZSCC}: 0000007 
event-place: New York, {NY}, {USA}},
  keywords  = {Software Testing, Code-based Testing, Model-based Testing, Requirements-based Testing and Test Case Generation, Search-based Testing},
  file      = {Full Text:~/Zotero/storage/P4F67L2T/Elghondakly et al. - 2016 - A Comprehensive Study for Software Testing and Tes.pdf:application/pdf}
}

@article{enoiu_automated_2016,
  title        = {Automated test generation using model checking: an industrial evaluation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-014-0355-9},
  abstract     = {In software development, testers often focus on functional testing to validate implemented programs against their specifications. In safety-critical software development, testers are also required to show that tests exercise, or cover, the structure and logic of the implementation. To achieve different types of logic coverage, various program artifacts such as decisions and conditions are required to be exercised during testing. Use of model checking for structural test generation has been proposed by several researchers. The limited application to models used in practice and the state space explosion can, however, impact model checking and hence the process of deriving tests for logic coverage. Thus, there is a need to validate these approaches against relevant industrial systems such that more knowledge is built on how to efficiently use them in practice. In this paper, we present a tool-supported approach to handle software written in the Function Block Diagram language such that logic coverage criteria can be formalized and used by a model checker to automatically generate tests. To this end, we conducted a study based on industrial use-case scenarios from Bombardier Transportation {AB}, showing how our toolbox {CompleteTest} can be applied to generate tests in software systems used in the safety-critical domain. To evaluate the approach, we applied the toolbox to 157 programs and found that it is efficient in terms of time required to generate tests that satisfy logic coverage and scales well for most of the programs.},
  pages        = {335--353},
  number       = {3},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Enoiu, Eduard and Čaušević, Adnan and Ostrand, Thomas and Weyuker, Elaine and Sundmark, Daniel and Pettersson, Paul},
  date         = {2016},
  keywords     = {Model checking, Software testing, Automated test generation, Programmable Logic Controllers, Model-based testing, {FBD}, Function Block Diagram, {IEC} 1131-3, Logic coverage safety-critical systems, {PLC}, Structured Text, Uppaal},
  file         = {Submitted Version:~/Zotero/storage/YNI8H6SX/Enoiu et al. - 2016 - Automated test generation using model checking an.pdf:application/pdf}
}

@inproceedings{ermuth_monkey_2016,
  title     = {Monkey See, Monkey Do: Effective Generation of {GUI} Tests with Inferred Macro Events},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931053},
  doi       = {10.1145/2931037.2931053},
  series    = {{ISSTA} 2016},
  pages     = {82--93},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Ermuth, Markus and Pradel, Michael},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test generation, {GUI} testing, {JavaScript}, web applications},
  file      = {Full Text:~/Zotero/storage/VB7F63LJ/Ermuth and Pradel - 2016 - Monkey See, Monkey Do Effective Generation of GUI.pdf:application/pdf}
}

@article{escobar-velasquez_enabling_2020,
  title        = {Enabling Mutant Generation for Open- and Closed-Source Android Apps},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2982638},
  abstract     = {Mutation testing has been widely used to assess the fault-detection effectiveness of a test suite, as well as to guide test case generation or prioritization. Empirical studies have shown that, while mutants are generally representative of real faults, an effective application of mutation testing requires "traditional" operators designed for programming languages to be augmented with operators specific to an application domain and/or technology. The case for Android apps is not an exception. Therefore, in this paper we describe the process we followed to create (i) a taxonomy of mutation operations and, (ii) two tools, {MDroid}+ and {MutAPK} for mutant generation of Android apps. To this end, we systematically devise a taxonomy of 262 types of Android faults grouped in 14 categories by manually analyzing 2,023 software artifacts from different sources (e.g., bug reports, commits). Then, we identified a set of 38 mutation operators, and implemented them in two tools, the first enabling...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Escobar-Velasquez, Camilo and Linares-Vasquez, Mario and Bavota, Gabriele and Tufano, Michele and Moran, Kevin Patrick and Di Penta, Massimiliano and Vendome, Christopher and Bernal-Cardenas, Carlos and Poshyvanyk, Denys},
  date         = {2020},
  keywords     = {Android, Testing, Java, Mutation Testing, Tools, Software, Taxonomy, Computer Science, Computer Bugs, Fault Taxonomy, Mobile Applications, Mutation Operators},
  file         = {Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:~/Zotero/storage/XEECBVMX/Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:application/pdf}
}

$article{fazli_time_2019,
  title        = {A Time and Space-Efficient Compositional Method for Prime and Test Paths Generation},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8836452/},
  doi          = {10.1109/ACCESS.2019.2941429},
  pages        = {134399--134410},
  journaltitle = {{IEEE} Access},
  author       = {Fazli, Ebrahim and Afsharchi, Mohsen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software testing, program testing, Complexity theory, Software algorithms, software tools, Approximation algorithms, computational complexity, complex programs, cyclic control flow graphs, flow graphs, Flow graphs, highly complex programs, Merging, N-path complexity, path coverage, prime path coverage, prime paths, prime test paths generation, software toolset, space-efficient compositional method, structural testing, structurally complex programs, vertex-based method},
  file         = {Full Text:~/Zotero/storage/GQGYALN4/Fazli and Afsharchi - 2019 - A Time and Space-Efficient Compositional Method fo.pdf:application/pdf}
}

@inproceedings{filho_automatic_2017,
  title     = {Automatic Generation of Search-Based Algorithms Applied to the Feature Testing of Software Product Lines},
  isbn      = {978-1-4503-5326-7},
  url       = {https://doi.org/10.1145/3131151.3131152},
  doi       = {10.1145/3131151.3131152},
  series    = {{SBES}’17},
  pages     = {114--123},
  booktitle = {Proceedings of the 31st Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Filho, Helson L. Jakubovski and Lima, Jackson A. Prado and Vergilio, Silvia R.},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Search-Based Software Engineering, Hyper-Heuristics, Software Product Line Testing},
  file      = {Full Text:~/Zotero/storage/CQKMTUH3/Filho et al. - 2017 - Automatic Generation of Search-Based Algorithms Ap.pdf:application/pdf}
}

$inproceedings{arcuri_generating_2015,
	title = {Generating {TCP}/{UDP} Network Data for Automated Unit Test Generation},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2786828},
	doi = {10.1145/2786805.2786828},
	series = {{ESEC}/{FSE} 2015},
	pages = {155--165},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Arcuri, Andrea and Fraser, Gordon and Galeotti, Juan Pablo},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {automated test generation, Unit testing, Java, {JUnit}},
	file = {Full Text:~/Zotero/storage/LTUXCNXA/Arcuri et al. - 2015 - Generating TCPUDP Network Data for Automated Unit.pdf:application/pdf}
}

@article{fioravanti_efficient_2015,
  title        = {Efficient generation of test data structures using constraint logic programming and program transformation},
  volume       = {25},
  issn         = {0955-792X},
  doi          = {10.1093/logcom/ext071},
  abstract     = {The goal of Bounded-Exhaustive Testing ({BET}) is the automatic generation of all test cases satisfying a given invariant, within a given size bound. When the test cases have a complex structure, the development of correct and efficient generators becomes a very challenging task. In this article we use Constraint Logic Programming ({CLP}) to systematically develop generators of structurally complex test data structures. We follow a declarative approach that allows us to separate the issue of (i) defining the test data structure in terms of its properties, from that of (ii) efficiently generating data structure instances. This separation helps establish the correctness of the developed test case generators. We rely on a symbolic representation and we take advantage of efficient search strategies provided by {CLP} systems for generating test instances. Through a running example taken from the literature on {BET}, we illustrate our test generation framework and we show that {CLP} allows us to develop easily understandable and efficient test generators. Additionally, we propose a program transformation technique whose goal is to make the evaluation of these {CLP}-based generators much more efficient and we demonstrate its effectiveness on a number of complex test data structures.},
  pages        = {1263--1283},
  number       = {6},
  journaltitle = {Journal of Logic and Computation},
  author       = {Fioravanti, Fabio and Proietti, Maurizio and Senni, Valerio},
  date         = {2015},
  keywords     = {Black - Box Testing, Bounded Exhaustive Testing, Constraint Logic Programming, Generation Of Data Structures, Program Transformation},
  file         = {Submitted Version:~/Zotero/storage/489XG8PH/Fioravanti et al. - 2015 - Efficient generation of test data structures using.pdf:application/pdf}
}

@inproceedings{fisher_making_2016,
  title     = {Making Formal Methods More Relevant to Software Engineering Students via Automated Test Generation},
  isbn      = {978-1-4503-4231-5},
  url       = {https://doi.org/10.1145/2899415.2899424},
  doi       = {10.1145/2899415.2899424},
  series    = {{ITiCSE} ’16},
  pages     = {224--229},
  booktitle = {Proceedings of the 2016 {ACM} Conference on Innovation and Technology in Computer Science Education},
  publisher = {Association for Computing Machinery},
  author    = {Fisher, Gene and Johnson, Corrigan},
  date      = {2016},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automated test generation, formal methods, software engineering education},
  file      = {Full Text:~/Zotero/storage/C7Z2SHYS/Fisher and Johnson - 2016 - Making Formal Methods More Relevant to Software En.pdf:application/pdf}
}

@article{fragal_extending_2019,
  title        = {Extending {HSI} Test Generation Method for Software Product Lines},
  volume       = {62},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxy046},
  abstract     = {Featured Finite State Machines ({FFSMs}) were proposed as a modeling formalism that represents the abstract behavior of an entire software product line ({SPL}). Several model-based testing techniques have been developed to support test case generation for {SPL} specifications, but none support the full fault coverage criterion for {SPLs} at the family-wide level. In this paper, we propose an extension of the Harmonized State Identifiers ({HSI}) method, an {FSM}-based testing method supporting full fault coverage. By extending the {HSI} method for {FFSMs}, we are able to generate a single configurable test suite for groups of {SPL} products that can be instantiated using feature constraints. We implement a graphical tool named {ConFTGen} to guide the design, validation, derivation and test case generation for state, transition and full fault coverage of {FFSMs}. Experimental results indicate a reduction of approximately 50\% on the number of test cases required to test 20 random {SPL} products. Also, we investigate the applicability of our method by applying it to a case study from the automotive domain, namely the Body Comfort System.},
  pages        = {109--129},
  number       = {1},
  journaltitle = {The Computer Journal},
  author       = {Fragal, Vanderson Hafemann and Simao, Adenilso and Mousavi, Mohammad Reza and Turker, Uraz Cengiz and Santone, Antonella},
  date         = {2019},
  keywords     = {Test Case Generation, Featured Finite State Machine, Formal Modeling, Software Product Line},
  file         = {Submitted Version:~/Zotero/storage/TJER9RAR/Fragal et al. - 2019 - Extending HSI Test Generation Method for Software .pdf:application/pdf}
}

@article{fraser_achieving_2015,
  title        = {Achieving scalable mutation-based generation of whole test suites},
  volume       = {20},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-013-9299-z},
  abstract     = {Without complete formal specification, automatically generated software tests need to be manually checked in order to detect faults. This makes it desirable to produce the strongest possible test set while keeping the number of tests as small as possible. As commonly applied coverage criteria like branch coverage are potentially weak, mutation testing has been proposed as a stronger criterion. However, mutation based test generation is hampered because usually there are simply too many mutants, and too many of these are either trivially killed or equivalent. On such mutants, any effort spent on test generation would per definition be wasted. To overcome this problem, our search-based E vo S uite test generation tool integrates two novel optimizations: First, we avoid redundant test executions on mutants by monitoring state infection conditions, and second we use whole test suite generation to optimize test suites towards killing the highest number of mutants, rather than selecting individual mutants. These optimizations allowed us to apply E vo S uite to a random sample of 100 open source projects, consisting of a total of 8,963 classes and more than two million lines of code, leading to a total of 1,380,302 mutants. The experiment demonstrates that our approach scales well, making mutation testing a viable test criterion for automated test case generation tools, and allowing us to analyze the relationship of branch coverage and mutation testing in detail.},
  pages        = {783--812},
  number       = {3},
  journaltitle = {Empir Software Eng},
  author       = {Fraser, Gordon and Arcuri, Andrea},
  date         = {2015},
  keywords     = {Unit testing, Test case generation, Mutation testing, Search-based testing, Testing classes},
  file         = {Full Text:~/Zotero/storage/G5FR28NY/Fraser and Arcuri - 2015 - Achieving scalable mutation-based generation of wh.pdf:application/pdf}
}

@article{fraser_does_2015,
  title        = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
  volume       = {24},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/2699688},
  doi          = {10.1145/2699688},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
  date         = {2015-09},
  keywords     = {automated test generation, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing, branch coverage},
  file         = {Accepted Version:~/Zotero/storage/HXQ8YEPM/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:~/Zotero/storage/P7GCW7N9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

$inproceedings{billes_race-driven_2015,
	title = {Race-Driven {UI}-Level Test Generation for {JavaScript}-Based Web Applications},
	isbn = {978-1-4503-3722-9},
	url = {https://doi.org/10.1145/2814189.2815364},
	doi = {10.1145/2814189.2815364},
	series = {{SPLASH} Companion 2015},
	pages = {81--82},
	booktitle = {Companion Proceedings of the 2015 {ACM} {SIGPLAN} International Conference on Systems, Programming, Languages and Applications: Software for Humanity},
	publisher = {Association for Computing Machinery},
	author = {Billes, Martin},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Data race, Web applications, {AJAX}, Automated testing, Event-driven, {JavaScript}},
	file = {Full Text:~/Zotero/storage/JYGJIP99/Billes - 2015 - Race-Driven UI-Level Test Generation for JavaScrip.pdf:application/pdf}
}

$inproceedings{gomez_impact_2016,
	title = {Impact of {CS} Programs on the Quality of Test Cases Generation: An Empirical Study},
	isbn = {978-1-4503-4205-6},
	url = {https://doi.org/10.1145/2889160.2889190},
	doi = {10.1145/2889160.2889190},
	series = {{ICSE} ’16},
	pages = {374--383},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
	publisher = {Association for Computing Machinery},
	author = {Gómez, Omar S. and Vegas, Sira and Juristo, Natalia},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {software testing, controlled experiment, logistic regression, software testing education},
	file = {Full Text:~/Zotero/storage/92FVIXAT/Gómez et al. - 2016 - Impact of CS Programs on the Quality of Test Cases.pdf:application/pdf}
}

@article{fraser_memetic_2015,
  title        = {A Memetic Algorithm for whole test suite generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.05.032},
  abstract     = {The generation of unit-level test cases for structural code coverage is a task well-suited to Genetic Algorithms. Method call sequences must be created that construct objects, put them into the right state and then execute uncovered code. However, the generation of primitive values, such as integers and doubles, characters that appear in strings, and arrays of primitive values, are not so straightforward. Often, small local changes are required to drive the value toward the one needed to execute some target structure. However, global searches like Genetic Algorithms tend to make larger changes that are not concentrated on any particular aspect of a test case. In this paper, we extend the Genetic Algorithm behind the {EvoSuite} test generation tool into a Memetic Algorithm, by equipping it with several local search operators. These operators are designed to efficiently optimize primitive values and other aspects of a test suite that allow the search for test cases to function more...},
  pages        = {311--327},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Fraser, Gordon and Arcuri, Andrea and Mcminn, Phil},
  date         = {2015},
  keywords     = {Search-Based Software Engineering, Computer Science, Evolutionary Testing, Object-Oriented},
  file         = {Accepted Version:~/Zotero/storage/4B8ZTQ3M/Fraser et al. - 2015 - A Memetic Algorithm for whole test suite generatio.pdf:application/pdf}
}

$article{galeotti_inferring_2015,
  title        = {Inferring Loop Invariants by Mutation, Dynamic Analysis, and Static Checking},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7105412/},
  doi          = {10.1109/TSE.2015.2431688},
  pages        = {1019--1037},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Galeotti, Juan P. and Furia, Carlo A. and May, Eva and Fraser, Gordon and Zeller, Andreas},
  urldate      = {2020-05-23},
  date         = {2015-10-01},
  keywords     = {mutation, dynamic analysis, Java, program testing, Generators, program verification, formal specification, Heuristic algorithms, Arrays, Detectors, Instruments, Prototypes, system monitoring, automatic complete correctness proofs, automatic verification, {DYNAMATE} prototype, functional properties, functional specification, inference, Java.util classes, loop invariant inference, Loop invariants, program control structures, program prover, static checking, test automatic generation},
  file         = {Full Text:~/Zotero/storage/TMMMEF8C/Galeotti et al. - 2015 - Inferring Loop Invariants by Mutation, Dynamic Ana.pdf:application/pdf}
}

$article{garnier_influence_2017,
  title        = {On the influence of program constructs on bug localization effectiveness},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0040-2},
  doi          = {10.1186/s40411-017-0040-2},
  abstract     = {Software projects often reach hundreds or thousands of files. Therefore, manually searching for code elements that should be changed to fix a failure is a difficult task. Static bug localization techniques provide cost-effective means of finding files related to the failure described in a bug report. Structured information retrieval ({IR}) has been successfully applied by techniques such as {BLUiR}, {BLUiR}+, and {AmaLgam}. However, there are significant shortcomings on how these techniques were evaluated. First, virtually all evaluations have been limited to very few projects written in only one object-oriented programming language, particularly Java. Second, it might be that particular constructs of different programming languages, such as C\#, play a role on the effectiveness of bug localization techniques. However, little is known about this phenomenon. Third, the experimental setup for most of the bug localization studies make simplistic assumptions that do not hold on real-world scenarios, thereby raising doubts about the reported effectiveness of existing techniques. In this article, we evaluate {BLUiR}, {BLUiR}+, and {AmaLgam} on 20 C\# projects, addressing the aforementioned shortcomings from previous studies. Then, we extend {AmaLgam}’s algorithm to understand if structured information retrieval can benefit from the use of a wider range of program constructs, including C\# constructs inexistent in Java. We also perform an analysis of the influence of program constructs to bug localization effectiveness using Principal Component Analysis ({PCA}). Our analysis points to Methods and Classes as the constructs that contribute the most to the effectiveness of bug localization. It also reveals a significant contribution from Properties and String literals, constructs not considered in previous studies. Finally, we evaluate the effects of changing the emphasis on particular constructs by making another extension to {AmaLgam}’s algorithm, enabling the specification of different weights for each construct. Our results show that fine-tuning these weights may increase the effectiveness of bug localization in projects structured with a specific programming language, such as C\#.},
  pages        = {6},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Garnier, Marcelo and Ferreira, Isabella and Garcia, Alessandro},
  urldate      = {2020-05-21},
  date         = {2017-09-08},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/822LNHXC/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf}
}

@article{gay_automated_2015,
  title        = {Automated Oracle Data Selection Support},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7112189/},
  doi          = {10.1109/TSE.2015.2436920},
  pages        = {1119--1137},
  number       = {11},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-11-01},
  keywords     = {Monitoring, software testing, verification, Verification, test oracle, Testing, program testing, program verification, Software, Electronic mail, Aerospace electronics, Computer crashes, Training, automated oracle data selection support, mutation analysis, oracle creation, oracle data, Oracle Data, oracle selection, Oracle Selection, specific structural coverage criteria, test oracles, Test Oracles},
  file         = {Full Text:~/Zotero/storage/6F73GAA4/Gay et al. - 2015 - Automated Oracle Data Selection Support.pdf:application/pdf}
}

$article{singh_automated_2015,
	title = {Automated Expected Output Generation: Is This a Problem That Has Been Solved?},
	volume = {40},
	issn = {0163-5948},
	url = {https://doi.org/10.1145/2830719.2830726},
	doi = {10.1145/2830719.2830726},
	pages = {1--5},
	number = {6},
	journaltitle = {{SIGSOFT} Softw. Eng. Notes},
	author = {Singh, Yogesh},
	date = {2015-11},
	keywords = {Software testing, automated test data generation, test oracle, expected output generation},
	file = {Full Text:~/Zotero/storage/39HJIWGY/Singh - 2015 - Automated Expected Output Generation Is This a Pr.pdf:application/pdf}
}

@inproceedings{gay_call_2018,
  title     = {To Call, or Not to Call: Contrasting Direct and Indirect Branch Coverage in Test Generation},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194719},
  doi       = {10.1145/3194718.3194719},
  series    = {{SBST} ’18},
  pages     = {43--50},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, branch coverage},
  file      = {Full Text:~/Zotero/storage/MNSHAX2S/Gay - 2018 - To Call, or Not to Call Contrasting Direct and In.pdf:application/pdf}
}

$inproceedings{goffi_automatic_2016,
	title = {Automatic Generation of Oracles for Exceptional Behaviors},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931061},
	doi = {10.1145/2931037.2931061},
	series = {{ISSTA} 2016},
	pages = {213--224},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Goffi, Alberto and Gorla, Alessandra and Ernst, Michael D. and Pezzè, Mauro},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Testing, automatic test oracle, oracle generation, oracle problem},
	file = {Full Text:~/Zotero/storage/DURPMF8T/Goffi et al. - 2016 - Automatic Generation of Oracles for Exceptional Be.pdf:application/pdf}
}

@inproceedings{gay_multifaceted_2018,
  title     = {Multifaceted Test Suite Generation Using Primary and Supporting Fitness Functions},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194723},
  doi       = {10.1145/3194718.3194723},
  series    = {{SBST} ’18},
  pages     = {2--5},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, search-based test generation},
  file      = {Full Text:~/Zotero/storage/486NFAYS/Gay - 2018 - Multifaceted Test Suite Generation Using Primary a.pdf:application/pdf}
}

@inproceedings{gay_one-size-fits-none_2019,
  title     = {One-Size-Fits-None? Improving Test Generation Using Context-Optimized Fitness Functions},
  url       = {https://doi.org/10.1109/SBST.2019.000-1},
  doi       = {10.1109/SBST.2019.000-1},
  series    = {{SBST} ’19},
  pages     = {3--4},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Gay, Gregory},
  date      = {2019},
  keywords  = {search-based software testing, automated test generation, search-based software engineering},
  file      = {Full Text:~/Zotero/storage/AAP36XFP/Gay - 2019 - One-Size-Fits-None Improving Test Generation Usin.pdf:application/pdf}
}

@article{gay_risks_2015,
  title        = {The Risks of Coverage-Directed Test Case Generation},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7081779/},
  doi          = {10.1109/TSE.2015.2421011},
  pages        = {803--819},
  number       = {8},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-08-01},
  keywords     = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, Measurement, risk management, Standards, Computer Science, Fault Detection, Aerospace Electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risks, Software Packages, structural coverage criteria, system structure, System Testing, test automation, test oracle selection},
  file         = {Full Text:~/Zotero/storage/ZQ2E8GLT/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:~/Zotero/storage/FB5SZ32X/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

@inproceedings{semerath_graph_2018,
	title = {A Graph Solver for the Automated Generation of Consistent Domain-Specific Models},
	isbn = {978-1-4503-5638-1},
	url = {https://doi.org/10.1145/3180155.3180186},
	doi = {10.1145/3180155.3180186},
	series = {{ICSE} ’18},
	pages = {969--980},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Semeráth, Oszkár and Nagy, András Szabolcs and Varró, Dániel},
	date = {2018},
	note = {event-place: New York, {NY}, {USA}},
	file = {Full Text:~/Zotero/storage/V527GNM7/Semeráth et al. - 2018 - A Graph Solver for the Automated Generation of Con.pdf:application/pdf}
}

$inproceedings{choudhary_efficient_2017,
	title = {Efficient Detection of Thread Safety Violations via Coverage-Guided Generation of Concurrent Tests},
	isbn = {978-1-5386-3868-2},
	url = {https://doi.org/10.1109/ICSE.2017.32},
	doi = {10.1109/ICSE.2017.32},
	series = {{ICSE} ’17},
	pages = {266--277},
	booktitle = {Proceedings of the 39th International Conference on Software Engineering},
	publisher = {{IEEE} Press},
	author = {Choudhary, Ankit and Lu, Shan and Pradel, Michael},
	date = {2017},
	keywords = {test generation, concurrency, coverage},
	file = {Full Text:~/Zotero/storage/IY9QH83Y/Choudhary et al. - 2017 - Efficient Detection of Thread Safety Violations vi.pdf:application/pdf}
}

@article{geetha_devasena_automated_2016,
  title        = {Automated and Optimized Software Test Suite Generation Technique for Structural Testing},
  volume       = {26},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194016500017},
  abstract     = {Software testing consumes 50\% of total software development cost. Test case design gains central importance in testing activity with respect to quality. The manual test suite generation is a time consuming and tedious task which needs automation. Unit testing is normally done in stringent time schedules by the developers or rarely by testers. In structural testing, it is not possible to check exhaustively all possible test data and the quality of test is dependent heavily on the performance of single developer or tester. Thus automation and optimization is required in generating test data to assist developer or tester with the selection of appropriate test data. A novel hybrid technique is developed to automate the test suite generation process for branch coverage criteria using evolutionary testing. The hybrid technique applies both Genetic Algorithm ({GA}) and Particle Swarm Optimization ({PSO}) to automatically generate test data. This technique improves efficiency and effectiveness of test case generation process when compared to applying Genetic Algorithm or Particle Swarm Optimization alone. The performance of proposed technique is evaluated and is observed that hybrid technique reduces the number of iterations by 47\% when compared to {GA} and {PSO} applied separately and it reduces the execution time by 52\% than {GA} and 48\% than {PSO}.},
  pages        = {1--13},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Geetha Devasena, M. S and Gopu, G and Valarmathi, M. L},
  date         = {2016},
  keywords     = {Software Testing, Computer Science, Unit Testing, Branch Coverage Criteria, Pso, Ga},
  file         = {Full Text:~/Zotero/storage/MI4TTRFE/Geetha Devasena et al. - 2016 - Automated and Optimized Software Test Suite Genera.pdf:application/pdf}
}

@inproceedings{godio_efficient_2019,
  title     = {Efficient Test Generation Guided by Field Coverage Criteria},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00019},
  doi       = {10.1109/ASE.2019.00019},
  series    = {{ASE} ’19},
  pages     = {91--101},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Godio, Ariel and Bengolea, Valeria and Ponzio, Pablo and Aguirre, Nazareno and Frias, Marcelo F.},
  date      = {2019},
  keywords  = {symbolic execution, field-based testing, field-exhaustive testing, transcoping},
  file      = {Full Text:~/Zotero/storage/EUCRCVMI/Godio et al. - 2019 - Efficient Test Generation Guided by Field Coverage.pdf:application/pdf}
}

@article{liu_mttool_2018,
	title = {{MTTool}: A Tool for Software Modeling and Test Generation},
	volume = {6},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8478278/},
	doi = {10.1109/ACCESS.2018.2872774},
	shorttitle = {{MTTool}},
	pages = {56222--56237},
	journaltitle = {{IEEE} Access},
	author = {Liu, Pan and Xu, Zhenning},
	urldate = {2020-05-23},
	date = {2018},
	keywords = {test generation, model-based testing, Testing, Automata, finite state machines, program testing, Tools, Software, Unified modeling language, Software algorithms, Object oriented modeling, software tools, decomposed subexpressions, {ERE}, {ERE} model, {ERE}-based testing, extended regular expression, model-based test tools, modeling complex software behavior, {MTTool}, regular finite state machine, {RFSM}, software modeling, state-space-explosion problem, test coverage criteria, writing R language},
	file = {Full Text:~/Zotero/storage/2C3PAB4W/Liu and Xu - 2018 - MTTool A Tool for Software Modeling and Test Gene.pdf:application/pdf}
}

$article{gouw_integrating_2016,
  title        = {Integrating deductive verification and symbolic execution for abstract object creation in dynamic logic},
  volume       = {15},
  issn         = {1619-1366},
  doi          = {10.1007/s10270-014-0446-9},
  abstract     = {We present a fully abstract weakest precondition calculus and its integration with symbolic execution. Our assertion language allows both specifying and verifying properties of objects at the abstraction level of the programming language, abstracting from a specific implementation of object creation. Objects which are not (yet) created never play any role. The corresponding proof theory is discussed and justified formally by soundness theorems. The usage of the assertion language and proof rules is illustrated with an example of a linked list reachability property. All proof rules presented are fully implemented in a version of the {KeY} verification system for Java programs.},
  pages        = {1117--1140},
  number       = {4},
  journaltitle = {Softw Syst Model},
  author       = {Gouw, Stijn and Boer, Frank and Ahrendt, Wolfgang and Bubel, Richard},
  date         = {2016},
  keywords     = {Specification, Verification, Dynamic logic, Object creation, Program logic},
  file         = {Full Text:~/Zotero/storage/XQSVX45L/Gouw et al. - 2016 - Integrating deductive verification and symbolic ex.pdf:application/pdf}
}

@article{guizzo_sentinel_2020,
  title        = {Sentinel: A Hyper-Heuristic for the Generation of Mutant Reduction Strategies},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.3002496},
  abstract     = {Mutation testing is an effective approach to evaluate and strengthen software test suites, but its adoption is currently limited by the mutants' execution computational cost. Several strategies have been proposed to reduce this cost (a.k.a. mutation cost reduction strategies), however none of them has proven to be effective for all scenarios since they often need an ad-hoc manual selection and configuration depending on the software under test ({SUT}). In this paper, we propose a novel multi-objective evolutionary hyper-heuristic approach, dubbed Sentinel, to automate the generation of optimal cost reduction strategies for every new {SUT}. We evaluate Sentinel by carrying out a thorough empirical study involving 40 releases of 10 open-source real-world software systems and both baseline and state-of-the-art strategies as a benchmark for a total of 4,800 experiments, which results are evaluated with both quality indicators and statistical significance tests, following the most recent...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Guizzo, Giovani and Sarro, Federica and Krinke, Jens and Vergilio, Silvia Regina},
  date         = {2020},
  keywords     = {Software Testing, Mutation Testing, Search Based Software Testing, Computer Science, Hyper-Heuristic, Grammatical Evolution, Mutant Reduction, Search Based Software Engineering},
  file         = {Full Text:~/Zotero/storage/U38UBE9T/Guizzo et al. - 2020 - Sentinel A Hyper-Heuristic for the Generation of .pdf:application/pdf}
}

@article{guo_semantic_2016,
  title        = {A semantic approach for automated test oracle generation},
  volume       = {45},
  issn         = {1477-8424},
  doi          = {10.1016/j.cl.2016.01.006},
  abstract     = {This paper presents the design, implementation, and applications of a software testing tool, {TAO}, which allows users to specify and generate test cases and oracles in a declarative way. Extended from its previous grammar-based test generation tool, {TAO} provides a declarative notation for defining denotational semantics on each productive grammar rule, such that when a test case is generated, its expected semantics will be evaluated automatically as well, serving as its test oracle. {TAO} further provides a simple tagging mechanism to embed oracles into test cases for bridging the automation between test case generation and software testing. Two practical case studies are used to illustrate how automated oracle generation can be effectively integrated with grammar-based test generation in different testing scenarios: locating fault-inducing input patterns on Java applications},
  pages        = {204--219},
  journaltitle = {Computer Languages, Systems \& Structures},
  author       = {Guo, Hai-Feng},
  date         = {2016},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Test Oracle, Denotational Semantics},
  file         = {Full Text:~/Zotero/storage/DUVAC63M/Guo - 2016 - A semantic approach for automated test oracle gene.pdf:application/pdf}
}

$article{gupta_automated_2018,
  title        = {Automated Regression Test Case Generation for Web Application: A Survey},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3232520},
  doi          = {10.1145/3232520},
  shorttitle   = {Automated Regression Test Case Generation for Web Application},
  pages        = {1--25},
  number       = {4},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Gupta, Nishant and Yadav, Vibhash and Singh, Mayank},
  urldate      = {2020-05-23},
  date         = {2018-09-06},
  keywords     = {Regression Testing, Test Case Generation, Computer Science, Test Case Prioritization, Web Application},
  file         = {Full Text:~/Zotero/storage/A888EKCS/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf;Full Text:~/Zotero/storage/QMG3XVVD/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf}
}

@article{gupta_insight_2019,
  title        = {An Insight Into Test Case Optimization: Ideas and Trends With Future Perspectives},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8642317/},
  doi          = {10.1109/ACCESS.2019.2899471},
  shorttitle   = {An Insight Into Test Case Optimization},
  pages        = {22310--22327},
  journaltitle = {{IEEE} Access},
  author       = {Gupta, Neha and Sharma, Arun and Pachariya, Manoj Kumar},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software engineering, test case generation, software testing, Optimization, program testing, Minimization, Software, optimisation, Software algorithms, Conferences, multi-objective optimization, minimization, Optimization techniques, prioritization, selection, test adequacy criteria, test case optimization},
  file         = {Full Text:~/Zotero/storage/6Q2VMTKP/Gupta et al. - 2019 - An Insight Into Test Case Optimization Ideas and .pdf:application/pdf}
}

@article{gutierrez_model-driven_2015,
  title        = {A Model-Driven approach for functional test case generation},
  volume       = {109},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2015.08.001},
  abstract     = {•We present an approach for early testing based on the Model-Driven paradigm.•We offer the view of a tool for solve this problem.•We present some real experiences where this approach was offered. Test phase is one of the most critical phases in software engineering life cycle to assure the final system quality. In this context, functional system test cases verify that the system under test fulfills its functional specification. Thus, these test cases are frequently designed from the different scenarios and alternatives depicted in functional requirements. The objective of this paper is to introduce a systematic process based on the Model-Driven paradigm to automate the generation of functional test cases from functional requirements. For this aim, a set of metamodels and transformations and also a specific language domain to use them is presented. The paper finishes stating learned lessons from the trenches as well as relevant future work and conclusions that...},
  pages        = {214--228},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Gutiérrez, J.J and Escalona, M.J and Mejías, M},
  date         = {2015},
  keywords     = {Computer Science, Early Testing, Model-Driven Testing, Software Quality Assurance},
  file         = {Full Text:~/Zotero/storage/IGT4KJN2/Gutiérrez et al. - 2015 - A Model-Driven approach for functional test case g.pdf:application/pdf}
}

@incollection{hahnle_deductive_2019,
  location   = {Cham},
  title      = {Deductive Software Verification: From Pen-and-Paper Proofs to Industrial Tools},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_18},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Deductive Software Verification},
  abstract   = {Deductive software verification aims at formally verifying that all possible behaviors of a given program satisfy formally defined, possibly complex properties, where the verification process is based on logical inference. We follow the trajectory of the field from its inception in the late 1960s via its current state to its promises for the future, from pen-and-paper proofs for programs written in small, idealized languages to highly automated proofs of complex library or system code written in mainstream languages. We take stock of the state-of-art and give a list of the most important challenges for the further development of the field of deductive software verification.},
  pages      = {345--373},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Hähnle, Reiner and Huisman, Marieke},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_18},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  file       = {Full Text:~/Zotero/storage/56HKU7QP/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf}
}

@article{han_multiple_2017,
  title        = {Multiple paths test data generation based on particle swarm optimisation},
  volume       = {11},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2016.0066},
  abstract     = {Considering path coverage as the test adequacy criterion, a modified multiple paths test data generator based on particle swarm optimisation ({MMPPSO}) algorithm is proposed. During the particle swarm optimisation process, each particle tracks the individual best position and the global best position. For the multiple paths coverage problem, different fitness functions are applied to assess the individual best position and the global best position in {MMPPSO}. The weighted summation of those branch distance functions is designed as the single path fitness function. The fitness function for the individual best position is the minimum of those single path fitness functions, which guides particles converge to a specific path. The fitness function for the global best position is the summation of those single path fitness functions, which guides the population achieve multiple paths coverage and avoid the premature convergence. The experiments implemented on some benchmarks...},
  pages        = {41--47},
  number       = {2},
  journaltitle = {{IET} Software},
  author       = {Han, Xuan and Lei, Hang and Wang, Yun-Sheng},
  editor       = {Han, Xuan},
  date         = {2017},
  keywords     = {Optimization, Software, Convergence, Algorithms, Particle Swarm Optimisation, Program Testing, Path Coverage, Fitness, (An), Computer Programs, Electronics and Communications Milieux (General) (Ea), Software Engineering (General) (Ci), Benchmarks, Data Handling, Fitness Functions, Mmppso, Multiple Paths Test Data Generation, Particle Tracks, Test Adequacy Criterion},
  file         = {Full Text:~/Zotero/storage/CZ2IS24R/Han et al. - 2017 - Multiple paths test data generation based on parti.pdf:application/pdf}
}

@inproceedings{haraldsson_use_2017,
  title     = {The Use of Automatic Test Data Generation for Genetic Improvement in a Live System},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {28--31},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Haraldsson, Saemundur O. and Woodward, John R. and Brownlee, Alexander I. E.},
  date      = {2017},
  keywords  = {test data generation, search based software engineering, bug fixing, real world application},
  file      = {Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:~/Zotero/storage/2CZQRSEC/Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:application/pdf}
}

@article{hierons_generating_2015,
  title        = {Generating Complete Controllable Test Suites for Distributed Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6930767/},
  doi          = {10.1109/TSE.2014.2364035},
  pages        = {279--293},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Hierons, Robert M.},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, test suite generation, Automata, checking experiment, Computer architecture, distributed processing, finite state machine, finite state machines, m-complete test suite, program debugging, program testing, Protocols, Software engineering/software/program verification, software engineering/testing and debugging, systems and software, cm-complete test suites, complete controllable test suite generation, Controllability, controllability problem, controllable testing, distributed testing, faulty {FSM}, Observability, observability problem, partial-{FSM}, Ports (Computers), standard test suite generation methods, system under test},
  file         = {Submitted Version:~/Zotero/storage/M4ME5IDV/Hierons - 2015 - Generating Complete Controllable Test Suites for D.pdf:application/pdf}
}

@article{hierons_many-objective_2020,
  title        = {Many-Objective Test Suite Generation for Software Product Lines},
  volume       = {29},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3361146},
  doi          = {10.1145/3361146},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Hierons, Robert M. and Li, Miqing and Liu, Xiaohui and Parejo, Jose Antonio and Segura, Sergio and Yao, Xin},
  date         = {2020-01},
  keywords     = {Software product line, multi-objective optimisation, test prioritisation, test selection},
  file         = {Full Text:~/Zotero/storage/UFLIZ2SD/Hierons et al. - 2020 - Many-Objective Test Suite Generation for Software .pdf:application/pdf}
}

@article{homaid_adapting_2019,
  title        = {Adapting the elitism on greedy algorithm for variable strength combinatorial test cases generation},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5005},
  pages        = {286--294},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Homaid, A.A.B.A. and Alsewari, A.A. and Zamli, K.Z. and Alsariera, Y.A.},
  date         = {2019},
  keywords     = {Computer Science, Program Testing, Combinatorial Mathematics, Elitism Mechanism, Greedy Algorithms, Iteration, Iterative Methods, Mga, Near-Optimal Test Case Set Size, Nondeterministic Polynomial Hard Problem, Research Article, Search-Based Approach, Variable Interaction Strength {CT} Strategy, Variable Strength Combinatorial Test Cases Generation, Variable Strength Modified Greedy Algorithm, Variant-Greedy Algorithm, Vs {CT} Strategy, Vs-Mgs},
  file         = {Full Text:~/Zotero/storage/PM2KK9HE/Homaid et al. - 2019 - Adapting the elitism on greedy algorithm for varia.pdf:application/pdf}
}

@article{honfi_automated_2020,
  title        = {Automated isolation for white-box test generation},
  volume       = {125},
  issn         = {0950-5849},
  doi          = {10.1016/j.infsof.2020.106319},
  abstract     = {•Generated tests reach low code coverage due to invocations to external modules.•Proposed a generic technique to automatically isolate such invocations.•Implemented tool transforms the source code and generates mocks.•Evaluated the technique on more than 38k {LoC} of open-source code.•Technique improved the coverage with 50\% on average in problematic cases. [Display omitted] Context: White-box test generation is a technique used for automatically selecting test inputs using only the code under test. However, such techniques encounter challenges when applying them to complex programs. One of the challenges is handling invocations to external modules or dependencies in the code under test. Objective: Without using proper isolation, like mocks, generated tests cannot cover all parts of the source code. Moreover, invoking external dependencies may cause unexpected side effects (e.g., accessing the file system or network). Our...},
  journaltitle = {Information and Software Technology},
  author       = {Honfi, Dávid and Micskei, Zoltán},
  date         = {2020},
  keywords     = {Testing, Business, Test Generation, Empirical Evaluation, Code Transformation, Isolation, Mocking, White-Box},
  file         = {Submitted Version:~/Zotero/storage/CXEA72FE/Honfi and Micskei - 2020 - Automated isolation for white-box test generation.pdf:application/pdf}
}

$article{hosokawa_low_2017,
  title        = {A Low Capture Power Test Generation Method Based on Capture Safe Test Vector Manipulation},
  volume       = {E100.D},
  issn         = {0916-8532},
  doi          = {10.1587/transinf.2016EDP7418},
  abstract     = {In at-speed scan testing, capture power is a serious problem because the high power dissipation that can occur when the response for a test vector is captured by flip-flops results in excessive voltage drops, known as {IR}-drops, which may cause significant capture-induced yield loss. In low capture power test generation, the test vectors that violate capture power constraints in an initial test set are defined as capture-unsafe test vectors, while faults that are detected solely by capture-unsafe test vectors are defined as unsafe faults. It is necessary to regenerate the test vectors used to detect unsafe faults in order to prevent unnecessary yield losses. In this paper, we propose a new low capture power test generation method based on fault simulation that uses capture-safe test vectors in an initial test set. Experimental results show that the use of this method reduces the number of unsafe faults by 94\% while requiring just 18\% more additional test vectors on average, and while requiring less test generation time compared with the conventional low capture power test generation method.},
  pages        = {2118--2125},
  number       = {9},
  journaltitle = {{IEICE} Transactions on Information and Systems},
  author       = {{HOSOKAWA}, Toshinori and {HIRAI}, Atsushi and {YAMAUCHI}, Yukari and {ARAI}, Masayuki},
  date         = {2017},
  keywords     = {Test Generation, Capture Safe Test Vectors, Low Power, Test Vector Synthesis, Unsafe Faults},
  file         = {Full Text:~/Zotero/storage/CIMEV9UU/HOSOKAWA et al. - 2017 - A Low Capture Power Test Generation Method Based o.pdf:application/pdf}
}

@article{hu_branch_2017,
  title        = {A Branch History Directed Heuristic Search for Effective Binary Level Dynamic Symbolic Execution},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7932069/},
  doi          = {10.1109/ACCESS.2017.2706943},
  pages        = {8752--8762},
  journaltitle = {{IEEE} Access},
  author       = {Hu, Yan and Kong, Weiqiang and Ren, Yizhi and Choo, Kim-Kwang Raymond},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Monitoring, test case generation, software testing, Testing, cyber-physical system, program testing, search problems, Software, Heuristic algorithms, Instruments, Dynamic symbolic execution, heuristic search, Space exploration, History, binary level dynamic symbolic execution, branch history, branch history directed heuristic search, cloud-based Internet of Things environment, core {DSE} engine, software defects},
  file         = {Full Text:~/Zotero/storage/HGZDTMVW/Hu et al. - 2017 - A Branch History Directed Heuristic Search for Eff.pdf:application/pdf}
}

@inproceedings{hui_md-art_2016,
  title     = {{MD}-{ART}: A Test Case Generation Method without Test Oracle Problem},
  isbn      = {978-1-4503-4510-1},
  url       = {https://doi.org/10.1145/2975954.2975959},
  doi       = {10.1145/2975954.2975959},
  series    = {{SCTDCP} 2016},
  pages     = {27--34},
  booktitle = {Proceedings of the 1st International Workshop on Specification, Comprehension, Testing, and Debugging of Concurrent Programs},
  publisher = {Association for Computing Machinery},
  author    = {Hui, Zhan-Wei and Huang, Song},
  date      = {2016},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {metamorphic testing, adaptive random test, Metamorphic relation, test case},
  file      = {Full Text:~/Zotero/storage/G4Y8QRQ2/Hui and Huang - 2016 - MD-ART A Test Case Generation Method without Test.pdf:application/pdf}
}

@article{ipate_model_2015,
  title        = {Model Learning and Test Generation Using Cover Automata},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxu032},
  abstract     = {We propose an approach which, given a state-transition model of a system, constructs, in parallel, an approximate automaton model and a test suite for the system. The approximate model construction relies on a variant of Angluin's automata learning algorithm, adapted to finite cover automata. A finite cover automaton represents an approximation of the system that only considers sequences of length up to an established upper bound ℓ. Crucially, the size of the cover automaton, which normally depends on ℓ, can be significantly lower than the size of the exact automaton model. Thus, controlling ℓ, the state explosion problem normally associated with constructing and checking state-based models can be mitigated. The proposed approach also allows for a gradual construction of the model and of the associated test suite, with complexity and time savings. Moreover, we provide automation of counterexample search, by a combination of black-box and random testing, and metrics to evaluate the quality of the produced results. The approach is presented and implemented in the context of the Event-B modeling language, but its underlying ideas and principles are much more general and can be applied to any system whose behavior can be suitably described by a state-transition model.},
  pages        = {1140--1159},
  number       = {5},
  journaltitle = {The Computer Journal},
  author       = {Ipate, Florentin and Stefanescu, Alin and Dinca, Ionut},
  date         = {2015},
  keywords     = {Formal Methods, Angluin'S Algorithm, Automata Learning, Event - B, Model - Based Testing},
  file         = {Full Text:~/Zotero/storage/J924IPXA/Ipate et al. - 2015 - Model Learning and Test Generation Using Cover Aut.pdf:application/pdf}
}

$article{ivo_approach_2018,
  title        = {An approach for applying Test-Driven Development ({TDD}) in the development of randomized algorithms},
  volume       = {6},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-018-0053-5},
  doi          = {10.1186/s40411-018-0053-5},
  abstract     = {{TDD} is a technique traditionally applied in applications with deterministic algorithms, in which the input and the expected result are known. However, the application of {TDD} with randomized algorithms have been a challenge, especially when the execution demands several random choices. The goal of this paper is to present an approach to allow the use of {TDD} in the development of randomized algorithms, and the Random Engagement for Test ({ReTest}) framework, a {JUnit} extension that provides support for the proposed approach. Furthermore, this paper present the results of a single-subject experiment carried out to assess the feasibility of the proposed approach, and a study on developer experience when using {ReTest} framework. Our results support the claim that the proposed approach is suitable for the development of randomized software using {TDD} and that the {ReTest} framework is useful and easy to use.},
  pages        = {9},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Ivo, André A. S. and Guerra, Eduardo M. and Porto, Sandy M. and Choma, Joelma and Quiles, Marcos G.},
  urldate      = {2020-05-21},
  date         = {2018-09-18},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/NJRB4I7X/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf}
}

@inproceedings{jaffar_optimal_2019,
  title     = {Optimal {MC}/{DC} Test Case Generation},
  url       = {https://doi.org/10.1109/ICSE-Companion.2019.00118},
  doi       = {10.1109/ICSE-Companion.2019.00118},
  series    = {{ICSE} ’19},
  pages     = {288--289},
  booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
  publisher = {{IEEE} Press},
  author    = {Jaffar, Joxan and Godboley, Sangharatna and Maghareh, Rasool},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {software testing, symbolic execution, code coverage, {MC}/{DC}},
  file      = {Full Text:~/Zotero/storage/9FSDP8UC/Jaffar et al. - 2019 - Optimal MCDC Test Case Generation.pdf:application/pdf}
}

@article{jatana_particle_2020,
  title        = {Particle Swarm and Genetic Algorithm applied to mutation testing for test data generation: A comparative evaluation},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.05.004},
  abstract     = {Search based test data generation has gained popularity in recent times. Mutation testing can assist in improving the effectiveness of the generated test data. We recently proposed {PSO}-{MT} (Particle Swarm Optimization along with Mutation Testing) for generation of test data. In this paper, we fortify our proposal by applying the proposed approach on larger programs from Software-artifact Infrastructure Repository ({SIR}). {PSO} exhibits similar working characteristics with those of Genetic Algorithm ({GA}) which has extensively been applied for evolution of test data with mutation testing. The results are evaluated against comparison with {GA} used with mutation testing ({GA}-{MT}) for generation of test data which is already implemented in the literature of Search based Mutation Testing. The results depict that {PSO}-{MT} exhibits better computational efficiency than {GA}-{MT} for most of the benchmark programs. Statistical test ({MannWhitney} U-test) has been conducted to statistically analyze the...},
  pages        = {514--521},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Jatana, Nishtha and Suri, Bharti},
  date         = {2020},
  keywords     = {Test Case Generation, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Search-Based Mutation Testing, Test Case Optimization},
  file         = {Full Text:~/Zotero/storage/F2UACQ2R/Jatana and Suri - 2020 - Particle Swarm and Genetic Algorithm applied to mu.pdf:application/pdf}
}

@article{jiang_automatic_2015,
  title        = {Automatic test data generation based on reduced adaptive particle swarm optimization algorithm},
  volume       = {158},
  issn         = {0925-2312},
  doi          = {10.1016/j.neucom.2015.01.062},
  abstract     = {Software testing aims to search a set of test data in the entire search space to satisfy a certain standard of coverage. Therefore, finding an effective approach for automatic test data generation is a key issue of software testing. This paper proposes a new approach of reduced adaptive particle swarm optimization for generating the test data automatically. First, the approach reduces the particle swarm evolution equations and gets an evolution equation without velocity. Then, the approach makes an adaptive adjustment scheme based on inertia weight for the reduced evolution equation, which is different from the methods that directly act on the particle velocity in the past. The approach directly impacts on the particle position, namely actual problem solution. Next, according to the particle fitness and the particle aggregation degree, the population will be divided into three parts and inertia weight of each part will be designed accordingly. This can balance the search capabilities...},
  pages        = {109--116},
  journaltitle = {Neurocomputing},
  author       = {Jiang, Shujuan and Shi, Jiaojiao and Zhang, Yanmei and Han, Han},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Adaptive Adjustment Scheme, Inertia Weight, Particle Aggregation Degree, Particle Swarm Algorithm},
  file         = {Full Text:~/Zotero/storage/CW4HG3YP/Jiang et al. - 2015 - Automatic test data generation based on reduced ad.pdf:application/pdf}
}

$article{jiang_systematic_2019,
  title        = {A Systematic Study on Factors Impacting {GUI} Traversal-Based Test Case Generation Techniques for Android Applications},
  volume       = {68},
  issn         = {0018-9529},
  doi          = {10.1109/TR.2019.2928459},
  abstract     = {Many test case generation algorithms have been proposed to test Android apps through their graphical user interfaces. However, no systematic study on the impact of the core design elements in these algorithms on effectiveness and efficiency has been reported. This paper presents the first controlled experiment to examine three key design factors, each of which is popularly used in {GUI} traversal-based test case generation techniques. These three major factors are definition of {GUI} state equivalence, state search strategy, and waiting time strategy in between input events. The empirical results on 33 Android apps with real faults revealed interesting results. First, different choices of {GUI} state equivalence led to significant difference on failure detection rate and extent of code coverage. Second, searching the {GUI} state hierarchy randomly is as effective as searching it systematically. Last but not the least, the choices on when to fire the next input event to the app under test is immaterial so long as the length of the test session is practically long enough such as 1 h. We also found two new {GUI} state equivalence definitions that are statistically as effective as the existing best strategy for {GUI} state equivalence.},
  pages        = {913--926},
  number       = {3},
  journaltitle = {{IEEE} Transactions on Reliability},
  author       = {Jiang, Bo and Zhang, Yaoyue and Chan, Wing Kwong and Zhang, Zhenyu},
  date         = {2019},
  keywords     = {Fuzzing, Test Case Generation, Testing, Systematics, Computer Science, Search Problems, Engineering, Android App, Computer Aided Software Engineering, Controlled Experiment, Data Analysis, Design Factor, Graphical User Interfaces},
  file         = {Full Text:~/Zotero/storage/DPVZXUZI/Jiang et al. - 2019 - A Systematic Study on Factors Impacting GUI Traver.pdf:application/pdf}
}

@article{julliand_test_2018,
  title        = {Test Generation from Event System Abstractions to Cover Their States and Transitions},
  volume       = {44},
  issn         = {0361-7688},
  doi          = {10.1134/S0361768818010085},
  abstract     = {Model-based testing of event systems can take advantage of considering abstractions rather than explicit models, for controlling their size. When abstracting still a test has to be a concrete connected and reachable event sequence. This paper presents a test generation method based on computing a reachable and connected under-approximation of the abstraction of an event system. We compute the under-approximation with concrete instances of the abstract transitions, that cover all the states and transitions of the predicatebased abstraction. We propose an algorithmic method that instantiates each of the abstract transitions, and maintains for widening it a frontier of concretely reached states. We present heuristics to favour the instances connectivity. The idea is to prolong whenever possible the already reached sequences of concrete transitions, and to parameterize the order in which the states and actions occur. This concrete under-approximation ends up covering partially (at best totally) the reachable abstract transitions. The computed tests are paths of the under-approximation. The paper also reports on an implementation, which permits to provide experimental results confirming the interest of the approach with related heuristics.},
  pages        = {1--14},
  number       = {1},
  journaltitle = {Program Comput Soft},
  author       = {Julliand, J. and Kouchnarenko, O. and Masson, P. and Voiron, G.},
  date         = {2018},
  keywords     = {event systems, model-based testing from abstraction, Predicate abstraction, underapproximation},
  file         = {Full Text:~/Zotero/storage/M5P9PHTN/Julliand et al. - 2018 - Test Generation from Event System Abstractions to .pdf:application/pdf}
}

@article{kamal_z_zamli_comparative_2015,
  title        = {{COMPARATIVE} {BENCHMARKING} {OF} {CONSTRAINTS} T-{WAY} {TEST} {GENERATION} {STRATEGY} {BASED} {ON} {LATE} {ACCEPTANCE} {HILL} {CLIMBING} {ALGORITHM}},
  volume       = {1},
  issn         = {2289-8522},
  doi          = {10.15282/ijsecs.1.2015.2.0002},
  abstract     = {This paper describes the new t-way strategy based the Late Acceptance based Hill Climbing algorithm, called {LAHC}, for constraints t-way test generation. Unlike earlier competing work, {LAHC} does not require significant tuning in order to have it working. In fact, {LAHC} merely requires minor adjustment of the common controlling parameters involving iteration and population size depending on the given system configuration. Our benchmarking results have been promising as {LAHC} gives competitive results in most constraints configurations considered.},
  pages        = {15--27},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Computer Systems (Pahang)},
  author       = {{Kamal Z. Zamli} and {Abdul Rahman Alsewari} and {Basem Al-Kazemi}},
  date         = {2015},
  keywords     = {Software Testing, Artificial Intelligence, Computer Science, Optimization Algorithms},
  file         = {Full Text:~/Zotero/storage/HYTRJXHJ/Kamal Z. Zamli et al. - 2015 - COMPARATIVE BENCHMARKING OF CONSTRAINTS T-WAY TEST.pdf:application/pdf}
}

@inproceedings{kangoye_mcdc_2015,
  title     = {{MC}/{DC} Test Case Generation Approaches for Decisions},
  isbn      = {978-1-4503-3796-0},
  url       = {https://doi.org/10.1145/2811681.2811696},
  doi       = {10.1145/2811681.2811696},
  series    = {{ASWEC} ’ 15 Vol. {II}},
  pages     = {74--80},
  booktitle = {Proceedings of the {ASWEC} 2015 24th Australasian Software Engineering Conference},
  publisher = {Association for Computing Machinery},
  author    = {Kangoye, Sekou and Todoskoff, Alexis and {BARREAU}, Mihaela and {GERMANICUS}, Philippe},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, {MC}/{DC}, binary trees},
  file      = {Full Text:~/Zotero/storage/2CRHQNSI/Kangoye et al. - 2015 - MCDC Test Case Generation Approaches for Decision.pdf:application/pdf}
}

@inproceedings{khari_novel_2016,
  title     = {A Novel Approach for Software Test Data Generation Using Cuckoo Algorithm},
  isbn      = {978-1-4503-3962-9},
  url       = {https://doi.org/10.1145/2905055.2905157},
  doi       = {10.1145/2905055.2905157},
  series    = {{ICTCS} ’16},
  booktitle = {Proceedings of the Second International Conference on Information and Communication Technology for Competitive Strategies},
  publisher = {Association for Computing Machinery},
  author    = {Khari, Manju and Kumar, Prabhat},
  date      = {2016},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {Optimization, search based testing, Test data generation, Cuckoo search, Hill climbing},
  file      = {Full Text:~/Zotero/storage/Z7H5RWUI/Khari and Kumar - 2016 - A Novel Approach for Software Test Data Generation.pdf:application/pdf}
}

@article{khurana_test_2015,
  title        = {Test Case Generation and Optimization using {UML} Models and Genetic Algorithm},
  volume       = {57},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2015.07.502},
  abstract     = {Software testing plays an important role in software development because it can minimize the development cost. Software testing approaches are divided into three parts i.e. code based testing, specification based testing and model based testing. In model based testing, the testing begins at design phase. So, early detection of faults can be achieved by using this approach further reducing time, cost and efforts of the developer to a large extent. In this paper we propose a technique for generating test cases using both {UML} sequence diagram and state chart diagram. Our approach is to convert Sequence Diagram into Sequence Graph and then to convert State Chart Diagram into State chart Graph. Finally System Testing Graph ({SYTG}) is formed by combining the two Graphs. From the graphs different control flow sequences also called test cases are identified and then optimized using evolutionary Algorithm, called Genetic Algorithm. Although State chart did better at revealing unit level...},
  pages        = {996--1004},
  journaltitle = {Procedia Computer Science},
  author       = {Khurana, Namita and Chillar, R.S},
  date         = {2015},
  keywords     = {Genetic Algorithm, Computer Science, Online Voting System, Sequence Diagram, State Chart Diagram, System Testing Graph},
  file         = {Full Text:~/Zotero/storage/PIHBGNVY/Khurana and Chillar - 2015 - Test Case Generation and Optimization using UML Mo.pdf:application/pdf}
}

@inproceedings{kikuma_preparation_2019,
  title     = {Preparation Method in Automated Test Case Generation Using Machine Learning},
  isbn      = {978-1-4503-7245-9},
  url       = {https://doi.org/10.1145/3368926.3369679},
  doi       = {10.1145/3368926.3369679},
  series    = {{SoICT} 2019},
  pages     = {393--398},
  booktitle = {Proceedings of the Tenth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Kikuma, Kazuhiro and Yamada, Takeshi and Sato, Koki and Ueda, Kiyoshi},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {{CRF}, Test case automatic generation, Training data},
  file      = {Full Text:~/Zotero/storage/BFSKSLUK/Kikuma et al. - 2019 - Preparation Method in Automated Test Case Generati.pdf:application/pdf}
}

@article{kintis_detecting_2018,
  title        = {Detecting Trivial Mutant Equivalences via Compiler Optimisations},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7882714/},
  doi          = {10.1109/TSE.2017.2684805},
  pages        = {308--333},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Kintis, Marinos and Papadakis, Mike and Jia, Yue and Malevris, Nicos and Le Traon, Yves and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2018-04-01},
  keywords     = {test case generation, Optimization, mutation testing, Testing, Java, Mutation testing, program testing, program compilers, Electronic mail, Syntactics, Program processors, equivalent mutants, compiler equivalence, compiler optimisation, duplicated mutants, fault-based testing, Java mutants, Java programming language, {TCE} duplicated mutants, {TCE} equivalent mutants, trivial mutant equivalences detection},
  file         = {Full Text:~/Zotero/storage/Z5ZK6YS2/Kintis et al. - 2018 - Detecting Trivial Mutant Equivalences via Compiler.pdf:application/pdf}
}

@incollection{kordon_software_2019,
  location  = {Cham},
  title     = {Software Architecture of Modern Model Checkers},
  isbn      = {978-3-319-91908-9},
  url       = {https://doi.org/10.1007/978-3-319-91908-9_20},
  series    = {Lecture Notes in Computer Science},
  abstract  = {Automated formal verification using model checking is a mature field with many tools available. We summarize the recent trends in the design and architecture of model checking tools. An important design goal of modern model checkers is to support many input languages (front-end) and many verification strategies (back-end), and to allow arbitrary combinations of them. This widens the applicability of new verification algorithms, avoids duplicate implementation of the analysis techniques, improves quality of the tools, and eases use of verification for a newly introduced high-level specification, such as a domain specific language.},
  pages     = {393--419},
  booktitle = {Computing and Software Science: State of the Art and Perspectives},
  publisher = {Springer International Publishing},
  author    = {Kordon, Fabrice and Leuschel, Michael and van de Pol, Jaco and Thierry-Mieg, Yann},
  editor    = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate   = {2020-05-21},
  date      = {2019},
  doi       = {10.1007/978-3-319-91908-9_20},
  note      = {{ZSCC}: {NoCitationData}[s0] },
  file      = {Full Text:~/Zotero/storage/QCFMKRKZ/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf}
}

$article{kutsuna_abstraction_2016,
  title        = {Abstraction and refinement of mathematical functions toward {SMT}-based test-case generation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-015-0389-7},
  abstract     = {We propose a novel approach for generating test cases of software that includes mathematical functions, such as trigonometric functions, logarithmic functions, functions implemented as look-up tables with non-linear interpolation, and so on. A satisfiability modulo theories ({SMT}) solver is iteratively used to generate test cases in the scheme of bounded model checking. In the proposed method, mathematical functions are abstracted so that the derived formula can be easily treated using an {SMT} solver. The abstraction is refined adaptively based on the previous counterexamples. We also propose a general method to estimate an abstraction of a mathematical function by means of sampling and machine learning. Although the method proposed in this paper addresses mainly the topic of test-case generation, it is also applicable to ordinary bounded model checking under the assumption that the abstraction should be a correct over-approximation. We evaluated the proposed method by applying it to an example of embedded control software taken from the automotive industry. The experimental results show the usefulness of the proposed method.},
  pages        = {109--120},
  number       = {1},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Kutsuna, Takuro and Ishii, Yoshinao and Yamamoto, Akihiro},
  date         = {2016},
  keywords     = {Machine Learning – Analysis},
  file         = {Full Text:~/Zotero/storage/KSJ9AKHW/Kutsuna et al. - 2016 - Abstraction and refinement of mathematical functio.pdf:application/pdf}
}

@article{lakshminarayana_p_automatic_2020,
  title        = {Automatic Generation and Optimization of Test case using Hybrid Cuckoo Search and Bee Colony Algorithm},
  volume       = {30},
  issn         = {03341860},
  doi          = {10.1515/jisys-2019-0051},
  abstract     = {Software testing is a very important technique to design the faultless software and takes approximately 60\% of resources for the software development. It is the process of executing a program or application to detect the software bugs. In software development life cycle, the testing phase takes around 60\% of cost and time. Test case generation is a method to identify the test data and satisfy the software testing criteria. Test case generation is a vital concept used in software testing, that can be derived from the user requirements specification. An automatic test case technique determines automatically where the test cases or test data generates utilizing search based optimization method. In this paper, Cuckoo Search and Bee Colony Algorithm ({CSBCA}) method is used for optimization of test cases and generation of path convergence within minimal execution time. The performance of the proposed {CSBCA} was compared with the performance of existing methods such as Particle Swarm Optimization...},
  pages        = {59--72},
  number       = {1},
  journaltitle = {Journal of intelligent systems},
  author       = {{Lakshminarayana P} and {Sureshkumar T V}},
  date         = {2020},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, Cuckoo Search Algorithm, Model-Driven Testing, Hybrid Bee Colony Algorithm, Uml Diagrams},
  file         = {Full Text:~/Zotero/storage/TG2EEBJW/Lakshminarayana P and Sureshkumar T V - 2020 - Automatic Generation and Optimization of Test case.pdf:application/pdf}
}

@article{laranjeiro_testing_2017,
  title        = {Testing data-centric services using poor quality data: from relational to {NoSQL} document databases},
  volume       = {23},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-017-0063-x},
  doi          = {10.1186/s13173-017-0063-x},
  shorttitle   = {Testing data-centric services using poor quality data},
  abstract     = {Businesses are nowadays deploying their services online, reaching out to clients all around the world. Many times deployed as web applications or web services, these business-critical systems typically perform large amounts of database operations; thus, they are dependent on the quality of the data to provide correct service to clients. Research and practice have shown that the quality of the data in an enterprise system gradually decreases overtime, bringing in diverse reliability issues to the applications that are using the data to provide services. These issues range from simple incorrect operations to aborted operations or severe system failures. In this paper, we present an approach to test data-centric services in presence of poor quality data. The approach has been designed to consider relational and {NoSQL} database nodes used by the system under test and is based on the injection of poor quality data on the database–application interface. The results indicate the effectiveness of the approach in discovering issues, not only at the application-level, but also in the middleware being used, contributing to the development of more reliable services.},
  pages        = {14},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {Laranjeiro, Nuno and Soydemir, Seyma Nur and Ivaki, Naghmeh and Bernardino, Jorge},
  urldate      = {2020-05-21},
  date         = {2017-12-06},
  note         = {{ZSCC}: 0000001},
  file         = {Full Text:~/Zotero/storage/TU5EPEW3/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf}
}

@inproceedings{li_applying_2016,
  title     = {Applying Combinatorial Test Data Generation to Big Data Applications},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970325},
  doi       = {10.1145/2970276.2970325},
  series    = {{ASE} 2016},
  pages     = {637--647},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Li, Nan and Lei, Yu and Khan, Haider Riaz and Liu, Jingshu and Guo, Yun},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Combinatorial Testing, Adaptive Input Domain Model, Big Data Testing, Input Domain Model},
  file      = {Full Text:~/Zotero/storage/8VP5923U/Li et al. - 2016 - Applying Combinatorial Test Data Generation to Big.pdf:application/pdf}
}

@article{li_genetic_2018,
  title        = {Genetic Algorithm-based Test Generation for Software Product Line with the Integration of Fault Localization Techniques},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-016-9494-9},
  abstract     = {In response to the highly competitive market and the pressure to cost-effectively release good-quality software, companies have adopted the concept of software product line to reduce development cost. However, testing and debugging of each product, even from the same family, is still done independently. This can be very expensive. To solve this problem, we need to explore how test cases generated for one product can be used for another product. We propose a genetic algorithm-based framework which integrates software fault localization techniques and focuses on reusing test specifications and input values whenever feasible. Case studies using four software product lines and eight fault localization techniques were conducted to demonstrate the effectiveness of our framework. Discussions on factors that may affect the effectiveness of the proposed framework is also presented. Our results indicate that test cases generated in such a way can be easily reused (with appropriate conversion) between different products of the same family and help reduce the overall testing and debugging cost.},
  pages        = {1--51},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Li, Xuelin and Wong, W. and Gao, Ruizhi and Hu, Linghuan and Hosono, Shigeru},
  date         = {2018},
  keywords     = {Test generation, Software product line, Genetic algorithm, Coverage, Debugging/fault localization, {EXAM} score},
  file         = {Full Text:~/Zotero/storage/B8PBFZ2F/Li et al. - 2018 - Genetic Algorithm-based Test Generation for Softwa.pdf:application/pdf}
}

@article{li_intelligent_2019,
  title        = {An Intelligent Fuzzing Data Generation Method Based on Deep Adversarial Learning},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8691434/},
  doi          = {10.1109/ACCESS.2019.2911121},
  pages        = {49327--49340},
  journaltitle = {{IEEE} Access},
  author       = {Li, Zhihui and Zhao, Hui and Shi, Jianqi and Huang, Yanhong and Xiong, Jiawen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Fuzzing, Deep learning, security testing, program testing, Protocols, learning (artificial intelligence), security of data, Data models, Training, control engineering computing, Gallium nitride, industrial control, Industrial control, industrial control systems, neural nets, production engineering computing, protocols, security vulnerabilities, Wasserstein generative adversarial networks, fuzz testing, fuzzing, Automated vulnerability mining, deep adversarial learning, deep adversarial learning method, {EtherCAT} protocol, fuzzing test, {ICS} testing, industrial control protocol, industrial security, input data format, intelligent fuzzing data generation method, Modbus-{TCP} protocol, model-based fuzzing data generation, network protocol fuzzing, protocol format learning, {WGAN}-based method},
  file         = {Full Text:~/Zotero/storage/W68XFMEV/Li et al. - 2019 - An Intelligent Fuzzing Data Generation Method Base.pdf:application/pdf}
}

@article{lian_yu_test_2018,
  title        = {Test Case Generation for Boolean Expressions by Cell Covering},
  volume       = {44},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2017.2669184},
  abstract     = {This paper characterizes Boolean expression faults as changes of the topological structures in terms of shrinking and/or expanding regions in K-map. A cell-covering is a set of cells (test cases) in K-map to cover the fault regions such that faults guarantee to be detected. Minimizing cell covering can be formulated as an Integer Linear Programming ({ILP}) problem. By analyzing the structures of the constraint coefficient matrix, the original problem can be decomposed into sub-programs that can be solved instead of the original problem, and this significantly reduces the time needed for {ILP} execution. An efficient approximate algorithm with a tight theoretical bound is used to address those complex Boolean expressions by corresponding the cell-covering problem to the set-covering problem. The optimal approach and the approximate approach are combined into a hybrid process to identify test cases based on the fraction analysis on the {ILP} relaxation. The proposed approach is evaluated by three sets of Boolean expressions and the results are compared with three leading approaches with respect to test sizes, time consumption and fault detection capabilities. For most Boolean expressions encountered, the proposed approach obtains optimal solutions quickly, and produces near-optimal solutions rapidly for those rare and complex expressions.},
  pages        = {70--99},
  number       = {1},
  journaltitle = {{IEEE} Transactions on Software Engineering},
  author       = {{Lian Yu} and {Wei-Tek Tsai}},
  date         = {2018},
  keywords     = {Optimization, Testing, Software, Computer Science, Algorithm Design and Analysis, Boolean Expression Testing, Fault Detection, Approximate Algorithms, Approximation Algorithms, Cell-Covering Problem, Fault Characterization, Periodic Structures},
  file         = {Full Text:~/Zotero/storage/T58ZHB93/Lian Yu and Wei-Tek Tsai - 2018 - Test Case Generation for Boolean Expressions by Ce.pdf:application/pdf}
}

@inproceedings{lin_enhancing_2017,
  title     = {Enhancing Constraint Based Test Generation by Local Search},
  isbn      = {978-1-4503-4857-7},
  url       = {https://doi.org/10.1145/3056662.3056672},
  doi       = {10.1145/3056662.3056672},
  series    = {{ICSCA} ’17},
  pages     = {154--158},
  booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Mengxiang and Hou, Xiaomei and Liu, Rui and Ge, Linyan},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, symbolic execution, constraint solving, local search},
  file      = {Full Text:~/Zotero/storage/7PQJXMXX/Lin et al. - 2017 - Enhancing Constraint Based Test Generation by Loca.pdf:application/pdf}
}

@inproceedings{lin_tca_2015,
  title     = {{TCA}: An Efficient Two-Mode Meta-Heuristic Algorithm for Combinatorial Test Generation},
  isbn      = {978-1-5090-0024-1},
  url       = {https://doi.org/10.1109/ASE.2015.61},
  doi       = {10.1109/ASE.2015.61},
  series    = {{ASE} ’15},
  pages     = {494--505},
  booktitle = {Proceedings of the 30th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Lin, Jinkun and Luo, Chuan and Cai, Shaowei and Su, Kaile and Hao, Dan and Zhang, Lu},
  date      = {2015},
  file      = {Full Text:~/Zotero/storage/L9LEXGZZ/Lin et al. - 2015 - TCA An Efficient Two-Mode Meta-Heuristic Algorith.pdf:application/pdf}
}

@inproceedings{lin_towards_2019,
  title     = {Towards More Efficient Meta-Heuristic Algorithms for Combinatorial Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338914},
  doi       = {10.1145/3338906.3338914},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {212--222},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Jinkun and Cai, Shaowei and Luo, Chuan and Lin, Qingwei and Zhang, Hongyu},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {local search, Combinatorial interaction testing, covering array generation},
  file      = {Full Text:~/Zotero/storage/XW3LYARI/Lin et al. - 2019 - Towards More Efficient Meta-Heuristic Algorithms f.pdf:application/pdf}
}

@article{linda_riquelme_mofqa_2019,
  title        = {{MoFQA}: A {TDD} Process and Tool for Automatic Test Case Generation from {MDD} Models},
  volume       = {22},
  doi          = {10.19153/cleiej.22.3.4},
  abstract     = {Techniques for quality assurance have to deal with the complexity of software systems and the high probabilities of new errors appearing in any stage of the software life cycle. Software testing is a widely used approach but, due to the costs involved in this process, development teams often debate its applicability in their projects. In the endeavor to reduce the complexity of this process, this study presents an approach for software development based in Test-Driven Development ({TDD}) supported by Model-Based Testing ({MBT}) tools to allow automatic test-case generation. The approach, called {MoFQA} (Model-First Quality Assurance), consists of two main aspects: i) a method to drive software development based on testing techniques which defines steps and recom-mended practices},
  number       = {3},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Linda Riquelme} and {Magalí González} and {Nathalie Aquino} and {Luca Cernuzzi}},
  date         = {2019},
  keywords     = {Software Testing, Computer Science, Acceptance Tests, Mbt, Selenium, Tdd, Web Testing},
  file         = {Full Text:~/Zotero/storage/Y9WUDIEB/Linda Riquelme et al. - 2019 - MoFQA A TDD Process and Tool for Automatic Test C.pdf:application/pdf}
}

@article{liu_automatic_2020,
  title        = {Automatic Test Case and Test Oracle Generation based on Functional Scenarios in Formal Specifications for Conformance Testing},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2999884},
  abstract     = {Testing a program to confirm whether it consistently implements its requirements specification is a necessary but time-consuming activity in software development. Automatic testing based on specifications can significantly alleviate the workload and cost, but faces a challenge of how to ensure that both the user's concerns in the specification and possible execution paths in the program are all covered. In this paper, we describe a new method, called "Vibration-Method" or simply "V-Method", for automatic generation of test cases and test oracle from model-based formal specifications, aiming to address this challenge. The proposed method is suitable for testing information systems in which rich data types are used. Supporting the principle of "divide and conquer", the method provides a specific technique for generating test cases based on functional scenarios defined in the specification, test case generation criteria, automatic test case generation algorithms, and a well-defined...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Liu, Shaoying and Nakajima, Shin},
  date         = {2020},
  keywords     = {Computer Science, Model-Based Testing, Automatic Testing, Black-Box Testing, Functional Testing, Specification-Based Testing},
  file         = {Full Text:~/Zotero/storage/8MQMMEW4/Liu and Nakajima - 2020 - Automatic Test Case and Test Oracle Generation bas.pdf:application/pdf}
}

@article{lv_test_2018,
  title        = {Test cases generation for multiple paths based on {PSO} algorithm with metamorphic relations},
  volume       = {12},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2017.0260},
  pages        = {306--317},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Lv, X.-W. and Huang, S. and Hui, Z.-W. and Ji, H.-J.},
  date         = {2018},
  keywords     = {Test Cases Generation, Computer Science, Metaheuristic Algorithm Searching, Metamorphic Relations, Multiple-Path Coverage, Multiple-Path Test Cases, Particle Swarm Optimisation, Particle Swarm Optimisation Algorithm, Path-Wise Testing, Program Testing, Pso Algorithm, Search Problems, Special Section: Search-Based Software Engineering, Test Case Generation Efficiency, Test Case Generation Method},
  file         = {Full Text:~/Zotero/storage/KXDULMNU/Lv et al. - 2018 - Test cases generation for multiple paths based on .pdf:application/pdf}
}

@inproceedings{mariani_augusto_2018,
  title     = {Augusto: Exploiting Popular Functionalities for the Generation of Semantic {GUI} Tests with Oracles},
  isbn      = {978-1-4503-5638-1},
  url       = {https://doi.org/10.1145/3180155.3180162},
  doi       = {10.1145/3180155.3180162},
  series    = {{ICSE} ’18},
  pages     = {280--290},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Mariani, Leonardo and Pezzè, Mauro and Zuddas, Daniele},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, automatic test case generation, Oracles, semantics},
  file      = {Full Text:~/Zotero/storage/CCSZC6ST/Mariani et al. - 2018 - Augusto Exploiting Popular Functionalities for th.pdf:application/pdf}
}

$inproceedings{marksteiner_integrating_2019,
  title     = {Integrating Threat Modeling and Automated Test Case Generation into Industrialized Software Security Testing},
  isbn      = {978-1-4503-7296-1},
  url       = {https://doi.org/10.1145/3360664.3362698},
  doi       = {10.1145/3360664.3362698},
  series    = {{CECC} 2019},
  booktitle = {Proceedings of the Third Central European Cybersecurity Conference},
  publisher = {Association for Computing Machinery},
  author    = {Marksteiner, Stefan and Ramler, Rudolf and Sochor, Hannes},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {security testing, automated test case generation, cyber-physical security, {IoT} security, threat modeling},
  file      = {Submitted Version:~/Zotero/storage/7X4GAN4A/Marksteiner et al. - 2019 - Integrating Threat Modeling and Automated Test Cas.pdf:application/pdf}
}

$article{mateen_optimization_2016,
  title        = {Optimization of Test Case Generation using Genetic Algorithm ({GA})},
  volume       = {151},
  issn         = {09758887},
  doi          = {10.5120/ijca2016911703},
  abstract     = {Testing provides means pertaining to assuring software performance. The total aim of software industry is actually to make a certain start associated with high quality software for the end user. However, associated with software testing has quite a few underlying concerns, which are very important and need to pay attention on these issues. These issues are effectively generating, prioritization of test cases, etc. These issues can be overcome by paying attention and focus. Solitary of the greatest Problems in the software testing area is usually how to acquire a great proper set associated with cases to confirm software. Some other strategies and also methodologies are proposed pertaining to shipping care of most of these issues. Genetic Algorithm ({GA}) belongs to evolutionary algorithms. Evolutionary algorithms have a significant role in the automatic test generation and many researchers are focusing on it. In this study explored software testing related issues by using the {GA} approach....},
  number       = {7},
  journaltitle = {{arXiv}.org},
  author       = {Mateen, Ahmed and Nazir, Marriam and Awan, Salman},
  date         = {2016},
  keywords     = {Genetic Algorithms, Optimization, Software Testing, Software Engineering, Evolutionary Algorithms, Feasibility Studies, Neural and Evolutionary Computation, Shipping},
  file         = {Full Text:~/Zotero/storage/DZT8P6FM/Mateen et al. - 2016 - Optimization of Test Case Generation using Genetic.pdf:application/pdf}
}

@inproceedings{mathis_dynamic_2017,
  title     = {Dynamic Tainting for Automatic Test Case Generation},
  isbn      = {978-1-4503-5076-1},
  url       = {https://doi.org/10.1145/3092703.3098233},
  doi       = {10.1145/3092703.3098233},
  series    = {{ISSTA} 2017},
  pages     = {436--439},
  booktitle = {Proceedings of the 26th {ACM} {SIGSOFT} International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Mathis, Björn},
  date      = {2017},
  note      = {{ZSCC}: 0000002 
event-place: New York, {NY}, {USA}},
  keywords  = {Dynamic tainting, input generation},
  file      = {Full Text:~/Zotero/storage/EC37LZCM/Mathis - 2017 - Dynamic Tainting for Automatic Test Case Generatio.pdf:application/pdf}
}

$inproceedings{matinnejad_automated_2016,
  title     = {Automated Test Suite Generation for Time-Continuous Simulink Models},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884797},
  doi       = {10.1145/2884781.2884797},
  series    = {{ICSE} ’16},
  pages     = {595--606},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {search-based software testing, software testing, output diversity, signal features, Simulink Design Verifier ({SLDV}), simulink models, structural coverage, time-continuous behaviors},
  file      = {Submitted Version:~/Zotero/storage/88UJQENC/Matinnejad et al. - 2016 - Automated Test Suite Generation for Time-Continuou.pdf:application/pdf}
}

$article{matinnejad_test_2019,
  title        = {Test Generation and Test Prioritization for Simulink Models with Dynamic Behavior},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8305644/},
  doi          = {10.1109/TSE.2018.2811489},
  pages        = {919--944},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  urldate      = {2020-05-23},
  date         = {2019-09-01},
  keywords     = {search-based software testing, test generation, cyber-physical systems, test oracle, code generation, random testing, Testing, program testing, Computational modeling, program compilers, program verification, Scalability, search problems, Software packages, Tools, Vehicle dynamics, output diversity, signal features, structural coverage, abstract system models, automated generation, automated verification, black-box test generation approach, computer simulation, cost driver, {CPS} domain test oracles, cyber physical systems, dynamic behavior models, industrial Simulink models, meta-heuristic search, Simulink modeling platform, Simulink models, Simulink testing approach, test budget, test output signals, test prioritization, test prioritization approach},
  file         = {Submitted Version:~/Zotero/storage/RQSNQM2F/Matinnejad et al. - 2019 - Test Generation and Test Prioritization for Simuli.pdf:application/pdf}
}

@article{matnei_filho_multi-objective_2016,
  title        = {A multi-objective test data generation approach for mutation testing of feature models},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0030-9},
  doi          = {10.1186/s40411-016-0030-9},
  abstract     = {Mutation approaches have been recently applied for feature testing of Software Product Lines ({SPLs}). The idea is to select products, associated to mutation operators that describe possible faults in the Feature Model ({FM}). In this way, the operators and mutation score can be used to evaluate and generate a test set, that is a set of {SPL} products to be tested. However, the generation of test sets to kill all the mutants with a reduced, possible minimum, number of products is a complex task.},
  pages        = {4},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Matnei Filho, Rui A. and Vergilio, Silvia R.},
  urldate      = {2020-05-21},
  date         = {2016-07-26},
  keywords     = {Mutation Testing, Software Product Line, Multi-Objective Optimization},
  file         = {Full Text:~/Zotero/storage/2GUXMBY2/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf;Springer Full Text PDF:~/Zotero/storage/3XY2QTXD/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf}
}

$article{mechtaev_test-equivalence_2018,
  title        = {Test-Equivalence Analysis for Automatic Patch Generation},
  volume       = {27},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3241980},
  doi          = {10.1145/3241980},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
  date         = {2018-10},
  keywords     = {Program Repair, Program Synthesis, dynamic program analysis, Program repair, program synthesis, Computer Science, Dynamic Program Analysis},
  file         = {Full Text:~/Zotero/storage/AT8NRU76/Mechtaev et al. - 2018 - Test-Equivalence Analysis for Automatic Patch Gene.pdf:application/pdf}
}

@inproceedings{mendonca_reusing_2019,
  title     = {Reusing Test Cases on Graph Product Line Variants: Results from a State-of-the-Practice Test Data Generation Tool},
  isbn      = {978-1-4503-7648-8},
  url       = {https://doi.org/10.1145/3356317.3356318},
  doi       = {10.1145/3356317.3356318},
  series    = {{SAST} 2019},
  pages     = {52--61},
  booktitle = {Proceedings of the {IV} Brazilian Symposium on Systematic and Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Mendonça, Willian D. F. and Assunção, Wesley K. G. and Vergilio, Silvia R.},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Family of Products, Highly-configurable systems, Software Reuse, Test Coverage},
  file      = {Full Text:~/Zotero/storage/8QKZA98R/Mendonça et al. - 2019 - Reusing Test Cases on Graph Product Line Variants.pdf:application/pdf}
}

@article{menendez_benito_output_2020,
  title        = {Output Sampling for Output Diversity in Automatic Unit Test Generation},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2987377},
  abstract     = {Diverse test sets are able to expose bugs that test sets generated with structural coverage techniques cannot discover. Input-diverse test set generators have been shown to be effective for this, but also have limitations: e.g., they need to be complemented with semantic information derived from the Software Under Test. We demonstrate how to drive the test set generation process with semantic information in the form of output diversity. We present the first totally automatic output sampling for output diversity unit test set generation tool, called {OutGen}. {OutGen} transforms a program into an {SMT} formula in bit-vector arithmetic. It then applies universal hashing in order to generate an output-based diverse set of inputs. The result offers significant diversity improvements when measured as a high output uniqueness count. It achieves this by ensuring that the test set's output probability distribution is uniform, i.e. highly diverse. The use of output sampling, as opposed to any...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Menendez Benito, Hector and Boreale, Michele and Gorla, Daniele and Clark, David},
  date         = {2020},
  keywords     = {Generators, Tools, Semantics, Computer Science, Software Engineering, Unit Testing, Computer Bugs, Outgen, Output Diversity, Output Sampling, Smt Solver, Test Pattern Generators},
  file         = {Full Text:~/Zotero/storage/9NIEC6DA/Menendez Benito et al. - 2020 - Output Sampling for Output Diversity in Automatic .pdf:application/pdf}
}

@article{mirshokraie_guided_2015,
  title        = {Guided Mutation Testing for {JavaScript} Web Applications},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6960094/},
  doi          = {10.1109/TSE.2014.2371458},
  pages        = {429--444},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Mirshokraie, Shabnam and Mesbah, Ali and Pattabiraman, Karthik},
  urldate      = {2020-05-23},
  date         = {2015-05-01},
  keywords     = {mutation testing, dynamic analysis, Testing, Java, Web applications, static analysis, Mutation testing, empirical evaluation, program testing, Complexity theory, program diagnostics, Measurement, Heuristic algorithms, Instruments, mutation operators, computational cost, Performance analysis, {JavaScript}, web applications, application behaviour, equivalent mutants, function ranking, {FunctionRank}, guided mutation generation, guided mutation testing, {IEEE} Computer Society, {JavaScript} Web applications, {MUTANDIS} tool, mutation generation phase, nonequivalent mutants, program output, relative function importance, test adequacy assessment technique, test suite execution, variable selection},
  file         = {Full Text:~/Zotero/storage/HYGT5PMP/Mirshokraie et al. - 2015 - Guided Mutation Testing for JavaScript Web Applica.pdf:application/pdf}
}

@article{mirza_automated_2018,
  title        = {An Automated Functional Testing Framework for Context-Aware Applications},
  volume       = {6},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8440671/},
  doi          = {10.1109/ACCESS.2018.2865213},
  pages        = {46568--46583},
  journaltitle = {{IEEE} Access},
  author       = {Mirza, Aamir Mehmood and Khan, Muhammad Naeem Ahmed},
  urldate      = {2020-05-23},
  date         = {2018},
  keywords     = {test data generation, Testing, model transformation, program testing, Unified modeling language, mobile computing, Unified Modeling Language, Context modeling, Petri nets, Sensors, automated model transformation approach, Context-aware applications, context-aware computing, Context-aware services, context-coupled test case generation, function net, functional testing framework, keyword-based test cases, model based testing, petri net, test case execution processes, test coverage, test engineers, {UML} activity diagram},
  file         = {Full Text:~/Zotero/storage/I7IL3L2K/Mirza and Khan - 2018 - An Automated Functional Testing Framework for Cont.pdf:application/pdf}
}

$inproceedings{mnad_automated_2016,
  title     = {Automated Test Generation for Synchronous Controllers},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896924},
  doi       = {10.1145/2896921.2896924},
  series    = {{AST} ’16},
  pages     = {1--7},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Mnad, Mouna Tka and Deleuze, Christophe and Parissis, Ioannis and Launay, Jackie and Gning, Jean Baptiste},
  date      = {2016},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automatic test data generation, constraint logic programming, synchronous approach},
  file      = {Full Text:~/Zotero/storage/LGFBFS8H/Mnad et al. - 2016 - Automated Test Generation for Synchronous Controll.pdf:application/pdf}
}

@article{moadab_automatic_2016,
  title        = {Automatic path-oriented test data generation by boundary hypercuboids},
  volume       = {28},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2015.05.002},
  abstract     = {Designing test cases and generating data are very important phases in software engineering these days. In order to generate test data, some generators such as random test data generators, data specification generators and path-oriented (Path-Wise) test data generators are employed. One of the most important problems in the path-oriented test data generator is the lack of attention given to discovering faults by the test data. In this paper an approach is proposed to generate some test data automatically so that we can realize the goal of discovering more faults in less time. The number of faults near the boundaries of the input domain is more than the center, according to the Pareto 80–20 principle the test data of this approach will be generated at 20\% of the allowable area boundary. To do this, we extracted the boundary hypercuboids and then the test data will be generated by exploiting these hypercuboids. The experimental results show that the fault detection probability and...},
  pages        = {82--97},
  number       = {1},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Moadab, Shahram and Rashidi, Hassan},
  date         = {2016},
  keywords     = {Symbolic Execution, Computer Science, Boundary Hypercuboid, Fault Detection Probability, Fault Detection Speed, Path-Oriented Testing},
  file         = {Full Text:~/Zotero/storage/U6U2TH4L/Moadab and Rashidi - 2016 - Automatic path-oriented test data generation by bo.pdf:application/pdf}
}

@article{mohi-aldeen_application_2016,
  title        = {Application of Negative Selection Algorithm ({NSA}) for test data generation of path testing},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.044},
  abstract     = {[Display omitted] Path testing is one of the areas covered in structural testing. In this process, it is a key challenge to search for a set of test data in the whole search space to satisfy path coverage. Thus, finding an efficient method for generating test data automatically is a key issue in software testing. This paper proposed a method based on Negative Selection Algorithm ({NSA}) for generating test data to satisfy the path coverage criterion. The results show that {NSA} could reduce the number of test data generated and improve the coverage percentage, as well as enhance the efficiency of the test data generation process. To evaluate the performance of the method, results from the proposed method were compared with random testing and a previous work that used Genetic Algorithm and Ant Colony Optimization. The results demonstrate that {NSA} outperforms other methods in reducing the number of test data that cover all program paths even the difficult ones....},
  pages        = {1118--1128},
  journaltitle = {Applied Soft Computing},
  author       = {Mohi-Aldeen, Shayma Mustafa and Mohamad, Radziah and Deris, Safaai},
  date         = {2016},
  keywords     = {Software Testing, Automatic Test Data Generation, Computer Science, Negative Selection Algorithm, Path Testing},
  file         = {Full Text:~/Zotero/storage/IR474KV8/Mohi-Aldeen et al. - 2016 - Application of Negative Selection Algorithm (NSA) .pdf:application/pdf}
}

@article{moitra_automating_2019,
  title        = {Automating requirements analysis and test case generation.(Report)},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-019-00316-x},
  abstract     = {Byline: Abha Moitra (1), Kit Siu (1), Andrew W. Crapo (1), Michael Durling (1), Meng Li (1), Panagiotis Manolios (2), Michael Meiners (3), Craig {McMillan} (3) Keywords: Requirements formalization},
  pages        = {341},
  number       = {3},
  journaltitle = {Requirements Engineering},
  author       = {Moitra, Abha and Siu, Kit and Crapo, Andrew W. and Durling, Michael and Li, Meng and Manolios, Panagiotis and Meiners, Michael},
  date         = {2019},
  keywords     = {Ontology, Computer Science, Software Engineering, Automated Requirements-Based Test Generation, Formal Analysis of Requirements, Formal Methods, Requirements Engineering, Requirements Formalization},
  file         = {Full Text:~/Zotero/storage/6D59L6CX/Moitra et al. - 2019 - Automating requirements analysis and test case gen.pdf:application/pdf}
}

@inproceedings{nasser_latin_2020,
  title     = {Latin Hypercube Sampling Jaya Algorithm Based Strategy for T-Way Test Suite Generation},
  isbn      = {978-1-4503-7665-5},
  url       = {https://doi.org/10.1145/3384544.3384608},
  doi       = {10.1145/3384544.3384608},
  series    = {{ICSCA} 2020},
  pages     = {105--109},
  booktitle = {Proceedings of the 2020 9th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Nasser, Abdullah B. and Abdul-Qawy, Antar S. H. and Abdullah, Nibras and Hujainah, Fadhl and Zamli, Kamal Z. and Ghanem, Waheed A. H. M.},
  date      = {2020},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {Jaya algorithm, Application of Jaya algorithm, Metaheuristic algorithm, Optimization algorithm, T-way Test Suite Generation},
  file      = {Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:~/Zotero/storage/9HG97X9Q/Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:application/pdf}
}

@article{nasser_pairwise_2017,
  title        = {Pairwise test data generation based on flower pollination algorithm},
  volume       = {30},
  issn         = {01279084},
  doi          = {10.22452/mjcs.vol30no3.5},
  pages        = {242--257},
  number       = {3},
  journaltitle = {Malaysian Journal of Computer Science},
  author       = {Nasser, A.B. and Alsewari, A.A. and Tairan, N.M. and Zamli, K.Z.},
  date         = {2017},
  keywords     = {Software Testing, Search Based Software Engineering, Combinatorial Problem, Flower Pollination Algorithm, Pairwise Testing},
  file         = {Full Text:~/Zotero/storage/5D7PJS7N/Nasser et al. - 2017 - Pairwise test data generation based on flower poll.pdf:application/pdf}
}

@inproceedings{nayak_knowledge_2020,
  title     = {Knowledge Graph Based Automated Generation of Test Cases in Software Engineering},
  isbn      = {978-1-4503-7738-6},
  url       = {https://doi.org/10.1145/3371158.3371202},
  doi       = {10.1145/3371158.3371202},
  series    = {{CoDS} {COMAD} 2020},
  pages     = {289--295},
  booktitle = {Proceedings of the 7th {ACM} {IKDD} {CoDS} and 25th {COMAD}},
  publisher = {Association for Computing Machinery},
  author    = {Nayak, Anmol and Kesri, Vaibhav and Dubey, Rahul Kumar},
  date      = {2020},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {Constituency Parse Tree ({CPT}), Knowledge Graph ({KG}), Named Entity Recognition ({NER}), Requirement to Test Case generation},
  file      = {Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:~/Zotero/storage/X57DUQC4/Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:application/pdf}
}

@article{nguena_timo_test_2016,
  title        = {Test Data Generation for Cyclic Executives with {CBMC} and Frama-C: A Case Study},
  volume       = {320},
  issn         = {1571-0661},
  doi          = {10.1016/j.entcs.2016.01.004},
  abstract     = {Testers of cyclic executive systems are required to make considerable and repetitive efforts to determine input sequences (tests) for leading a system from a start state to a target state. This task is time-consuming and it might lead testers to produce fewer tests than required},
  pages        = {35--51},
  journaltitle = {Electronic Notes in Theoretical Computer Science},
  author       = {Nguena Timo, Omer and Langelier, Guillaume},
  date         = {2016},
  keywords     = {Computer Science, Test Generation, Automotive Controllers, C Code, Cbmc, Cyclic Executive, Experimentation, Frama-C},
  file         = {Full Text:~/Zotero/storage/TM2SRHHK/Nguena Timo and Langelier - 2016 - Test Data Generation for Cyclic Executives with CB.pdf:application/pdf}
}

@article{nikravan_reasoning-based_2019,
  title        = {A reasoning-based approach to dynamic domain reduction in test data generation},
  volume       = {21},
  issn         = {14332779},
  doi          = {10.1007/s10009-018-0493-6},
  pages        = {351--364},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Nikravan, E. and Parsa, S.},
  date         = {2019},
  keywords     = {Test Data Generation, Random Testing, Directed Acyclic Graph, Euler/Venn Diagram, Reasoning},
  file         = {Full Text:~/Zotero/storage/2XNAWTU7/Nikravan and Parsa - 2019 - A reasoning-based approach to dynamic domain reduc.pdf:application/pdf}
}

@article{nogueira_test_2019,
  title        = {Test case generation, selection and coverage from natural language},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.01.003},
  abstract     = {In Model-based Testing ({MBT}), test cases are automatically generated from a formal model of the system. A disadvantage of {MBT} is that developers must deal with formal notations. This limitation is addressed in this paper, where use cases are used to model the system. In previous work, we have proposed an automatic strategy for generating test cases from use cases written in a Controlled Natural Language ({CNL}), which is an English textual notation with a well-defined grammar. Due to its precise syntax, it can be processed and translated into a formal representation for the purpose of automatic test case generation. This paper extends our previous work by proposing a state-based {CNL} for describing use case control flows enriched with state and data operations. We translate state-based use case descriptions into {CSP} processes from which test cases can be automatically generated. In addition, we show how a similar notation can be used to specify test selection via the definition of...},
  pages        = {84--110},
  journaltitle = {Science of Computer Programming},
  author       = {Nogueira, Sidney and Araujo, Hugo and Araujo, Renata and Iyoda, Juliano and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Test Generation, Natural Language, Use Case Models},
  file         = {Full Text:~/Zotero/storage/9GK5LY6U/Nogueira et al. - 2019 - Test case generation, selection and coverage from .pdf:application/pdf}
}

@article{nosrati_using_2020,
  title        = {Using likely invariants for test data generation},
  volume       = {164},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2020.110549},
  abstract     = {•New approach for improving {SB} test data generation methods, based on learning.•Branch likely invariant and path likely invariant as the basis for the method.•Enhancing the effectiveness of iterations of common {SB} test data generation methods. Various approaches have been developed to tackle the problem of automatic test data generation. Among them search-based methods use metaheuristic algorithms to guide search in the input space of the program under test. This paper presents a new approach for improving search-based test data generation methods. This approach is based on learning the relationships between program input values and program parts covered by those values. The learned relationships are used to accelerate achieving test coverage goals. We introduce the concepts of branch likely invariant and path likely invariant as the basis for the learning method. In addition, we utilize simple predicates (based on some predefined templates) over program input...},
  journaltitle = {The Journal of systems and software},
  author       = {Nosrati, M and Haghighi, H and Vahidi Asl, M},
  date         = {2020},
  keywords     = {Computer Science, Branch Likely Invariants, Metaheuristic Algorithms, Path Likely Invariants, Search-Based Test Data Generation},
  file         = {Full Text:~/Zotero/storage/KRUDQMR7/Nosrati et al. - 2020 - Using likely invariants for test data generation.pdf:application/pdf}
}

$article{paiva_evaluation_2017,
  title        = {On the evaluation of code smells and detection tools},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0041-1},
  doi          = {10.1186/s40411-017-0041-1},
  abstract     = {Code smells refer to any symptom in the source code of a program that possibly indicates a deeper problem, hindering software maintenance and evolution. Detection of code smells is challenging for developers and their informal definition leads to the implementation of multiple detection techniques and tools. This paper evaluates and compares four code smell detection tools, namely {inFusion}, {JDeodorant}, {PMD}, and {JSpIRIT}. These tools were applied to different versions of the same software systems, namely {MobileMedia} and Health Watcher, to calculate the accuracy and agreement of code smell detection tools. We calculated the accuracy of each tool in the detection of three code smells: God Class, God Method, and Feature Envy. Agreement was calculated among tools and between pairs of tools. One of our main findings is that the evaluated tools present different levels of accuracy in different contexts. For {MobileMedia}, for instance, the average recall varies from 0 to 58\% and the average precision from 0 to 100\%, while for Health Watcher the variations are 0 to 100\% and 0 to 85\%, respectively. Regarding the agreement, we found that the overall agreement between tools varies from 83 to 98\% among all tools and from 67 to 100\% between pairs of tools. We also conducted a secondary study of the evolution of code smells in both target systems and found that, in general, code smells are present from the moment of creation of a class or method in 74.4\% of the cases of {MobileMedia} and 87.5\% of Health Watcher.},
  pages        = {7},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Paiva, Thanis and Damasceno, Amanda and Figueiredo, Eduardo and Sant’Anna, Cláudio},
  urldate      = {2020-05-21},
  date         = {2017-10-06},
  note         = {{ZSCC}: {NoCitationData}[s0]},
  file         = {Full Text:~/Zotero/storage/BHBFBJ6R/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf}
}

@article{paiva_generation_2016,
  title        = {Generation of complete test suites from mealy input/output transition systems},
  volume       = {28},
  issn         = {0934-5043},
  doi          = {10.1007/s00165-015-0350-2},
  abstract     = {Model-based testing overcomes challenges in software testing by generating automated test cases from behavior models, e.g. finite state machine ({FSM}) and input/output transition system ({IOTS}). Despite the existence of methods for {IOTSs}, the problem of selection of test cases is an important and difficult topic. The current methods from {IOTSs} do not provide the same support offered by the existing theory for {FSMs}, as complete fault coverage. In this paper, we propose a test generation method for {IOTSs} based on the W method developed for {FSMs}. The basic idea is to generate a transition cover set and a characterization set and concatenate them to generate complete test suites for {IOTSs} in a bounded number of steps. The method generates test suites with complete fault coverage for a given fault domain and is targeted at a class of {IOTSs}, called mealy {IOTS}, which accepts inputs only in stable states. Results from a case study show the proposed algorithm can achieve better results than a classical method for {IOTSs}.},
  pages        = {65--78},
  number       = {1},
  journaltitle = {Form Asp Comp},
  author       = {Paiva, Sofia and Simao, Adenilso},
  date         = {2016},
  keywords     = {Test generation, Complete test suites, Fault domain, Mealy input/output transition systems},
  file         = {Full Text:~/Zotero/storage/VNYQNE7J/Paiva and Simao - 2016 - Generation of complete test suites from mealy inpu.pdf:application/pdf}
}

$article{palacios_automatic_2015,
  title        = {Automatic test case generation for {WS}-Agreements using combinatorial testing},
  volume       = {38},
  issn         = {0920-5489},
  doi          = {10.1016/j.csi.2014.10.003},
  abstract     = {In the scope of the applications developed under the service-based paradigm, Service Level Agreements ({SLAs}) are a standard mechanism used to flexibly specify the Quality of Service ({QoS}) that must be delivered. These agreements contain the conditions negotiated between the service provider and consumers as well as the potential penalties derived from the violation of such conditions. In this context, it is important to assure that the service based application ({SBA}) behaves as expected in order to avoid potential consequences like penalties or dissatisfaction between the stakeholders that have negotiated and signed the {SLA}. In this article we address the testing of {SLAs} specified using the {WS}-Agreement standard by means of applying testing techniques such as the Classification Tree Method and Combinatorial Testing to generate test cases. From the content of the individual terms of the {SLA}, we identify situations that need to be tested. We also obtain a set of constraints based...},
  pages        = {84--100},
  issue        = {C},
  journaltitle = {Computer Standards \& Interfaces},
  author       = {Palacios, Marcos and García-Fanjul, José and Tuya, Javier and Spanoudakis, George},
  date         = {2015},
  keywords     = {Software Testing, Combinatorial Testing, Computer Science, Service Based Applications, Service Level Agreements, Ws-Agreement},
  file         = {Accepted Version:~/Zotero/storage/9RASNT4Y/Palacios et al. - 2015 - Automatic test case generation for WS-Agreements u.pdf:application/pdf}
}

@inproceedings{palomba_automatic_2016,
  title     = {Automatic Test Case Generation: What If Test Code Quality Matters?},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931057},
  doi       = {10.1145/2931037.2931057},
  series    = {{ISSTA} 2016},
  pages     = {130--141},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Palomba, Fabio and Panichella, Annibale and Zaidman, Andy and Oliveto, Rocco and De Lucia, Andrea},
  date      = {2016},
  note      = {{ZSCC}: 0000042 
event-place: New York, {NY}, {USA}},
  keywords  = {many-objective optimization, branch coverage, Evolutionary testing, test code quality},
  file      = {Submitted Version:~/Zotero/storage/L2T752P7/Palomba et al. - 2016 - Automatic Test Case Generation What If Test Code .pdf:application/pdf}
}

@article{pan_program-input_2015,
  title        = {Program-input generation for testing database applications using existing database states},
  volume       = {22},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0158-y},
  abstract     = {Testing is essential for quality assurance of database applications. Achieving high code coverage of the database applications is important in testing. In practice, there may exist a copy of live databases that can be used for database application testing. Using an existing database state is desirable since it tends to be representative of real-world objects’ characteristics, helping detect faults that could cause failures in real-world settings. However, to cover a specific program-code portion (e.g., block), appropriate program inputs also need to be generated for the given existing database state. To address this issue, in this paper, we propose a novel approach that generates program inputs for achieving high code coverage of a database application, given an existing database state. Our approach uses symbolic execution to track how program inputs are transformed before appearing in the executed {SQL} queries and how the constraints on query results affect the application’s execution. One significant challenge in our problem context is the gap between program-input constraints derived from the program and from the given existing database state},
  pages        = {439--473},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Pan, Kai and Wu, Xintao and Xie, Tao},
  date         = {2015},
  keywords     = {Test generation, Dynamic symbolic execution, Database application testing},
  file         = {Full Text:~/Zotero/storage/MMMWPLTB/Pan et al. - 2015 - Program-input generation for testing database appl.pdf:application/pdf}
}

@article{panichella_automated_2018,
  title        = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7840029/},
  doi          = {10.1109/TSE.2017.2663435},
  pages        = {122--158},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
  urldate      = {2020-05-23},
  date         = {2018-02-01},
  keywords     = {Genetic Algorithms, Optimization, Testing, program testing, search problems, Genetic algorithms, Algorithm design and analysis, Heuristic algorithms, optimisation, Software algorithms, sorting, test sequence, Computer Science, Algorithm Design and Analysis, Evolutionary Testing, branch coverage, automated test case generation, Evolutionary testing, automatic test case generation, Automatic Test Case Generation, dynamic target selection, {DynaMOSA}, Heuristic Algorithms, many-objective optimisation, Many-Objective Optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, search-based approaches, Software Algorithms, Sorting, test input data},
  file         = {Submitted Version:~/Zotero/storage/FFUHYM3I/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:~/Zotero/storage/HCD2TYSL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

@inproceedings{panichella_beyond_2019,
  title     = {Beyond Unit-Testing in Search-Based Test Case Generation: Challenges and Opportunities},
  url       = {https://doi.org/10.1109/SBST.2019.00010},
  doi       = {10.1109/SBST.2019.00010},
  series    = {{SBST} ’19},
  pages     = {7--8},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Panichella, Annibale},
  date      = {2019},
  keywords  = {test case generation, search-based software testing, integration testing, white-box testing},
  file      = {Submitted Version:~/Zotero/storage/VZJPZJAJ/Panichella - 2019 - Beyond Unit-Testing in Search-Based Test Case Gene.pdf:application/pdf}
}

$article{parizi_rambutans_2017,
  title        = {{RAMBUTANS} : automatic {AOP}-specific test generation tool},
  volume       = {19},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-016-0432-3},
  abstract     = {Aspect-oriented programming ({AOP}) is a programmatic methodology to handle better modularized code by separating crosscutting concerns from the traditional abstraction boundaries. Automated testing, as one of the most demanding needs of the software development to reduce both human effort and costs, is a delicate issue in testing aspect-oriented programs. Prior studies in the automated test generation for aspect-oriented programs have been very limited with respect to the need for both adequate tool support and capability concerning effectiveness and efficiency. This paper describes a new {AOP}-specific tool for testing aspect-oriented programs, called {RAMBUTANS} . The {RAMBUTANS} tool uses a directed random testing technique that is especially well suited for generating tests for aspectual features in {AspectJ}. The directed random aspect of the tool is parameterized by associating weights to aspects, advice, methods, and classes by controlling object and joint point creations during the test generation process. We present a comprehensive empirical evaluation of our tool against the current {AOP} test generation approaches on three industrial aspect-oriented projects. The results of the experimental and statistical tests showed that {RAMBUTANS} tool produces test suites that have higher fault-detection capability and efficiency for {AspectJ}-like programs.},
  pages        = {743--761},
  number       = {6},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Parizi, Reza and Ghani, Abdul and Lee, Sai and Khan, Saif},
  date         = {2017},
  keywords     = {Software testing, Automated test generation, Aspect-oriented programming, {AspectJ}, Object-oriented programming, Testing tool},
  file         = {Full Text:~/Zotero/storage/RNS4BPFI/Parizi et al. - 2017 - RAMBUTANS  automatic AOP-specific test generation.pdf:application/pdf}
}

@article{patrick_subdomain-based_2015,
  title        = {Subdomain-based test data generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.033},
  abstract     = {•We optimise subdomains for input regions that are more likely to reveal faults.•This reduces the number of test cases required to achieve a high mutation score.•Subdomains also reveal information about the behaviour of the program under test.•Information provided by subdomains helps to reduce the effort needed to create oracles. Considerable effort is required to test software thoroughly. Even with automated test data generation tools, it is still necessary to evaluate the output of each test case and identify unexpected results. Manual effort can be reduced by restricting the range of inputs testers need to consider to regions that are more likely to reveal faults, thus reducing the number of test cases overall, and therefore reducing the effort needed to create oracles. This article describes and evaluates search-based techniques, using evolution strategies and subset selection, for identifying regions of the input domain (known as subdomains) such that test...},
  pages        = {328--342},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Patrick, Matthew and Alexander, Rob and Oriol, Manuel and Clark, John A},
  date         = {2015},
  keywords     = {Computer Science, Evolution Strategy, Input Distributions, Search Based Testing},
  file         = {Accepted Version:~/Zotero/storage/CQGPZ6NX/Patrick et al. - 2015 - Subdomain-based test data generation.pdf:application/pdf}
}

@article{petke_practical_2015,
  title        = {Practical Combinatorial Interaction Testing: Empirical Findings on Efficiency and Early Fault Detection},
  volume       = {41},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7081752/},
  doi          = {10.1109/TSE.2015.2421279},
  shorttitle   = {Practical Combinatorial Interaction Testing},
  pages        = {901--924},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Petke, Justyna and Cohen, Myra B. and Harman, Mark and Yoo, Shin},
  urldate      = {2020-05-23},
  date         = {2015-09-01},
  keywords     = {software testing, Software Testing, Testing, genetic algorithm, combinatorial interaction testing, program testing, Fault detection, software fault tolerance, genetic algorithms, Genetic algorithms, constraint handling, greedy algorithm, greedy algorithms, pairwise testing, simulated annealing, Turning, Combinatorial interaction testing, empirical studies, {CIT} test suite generation, Combinatorial Interaction Testing, early fault detection, Empirical Studies, Flexible printed circuits, Greedy algorithms, prioritisation, Prioritisation, {SA}, Simulated annealing, software system configuration space},
  file         = {Full Text:~/Zotero/storage/CLSXXVUK/Petke et al. - 2015 - Practical Combinatorial Interaction Testing Empir.pdf:application/pdf}
}

@article{petrov_using_2015,
  title        = {Using a bounded model checker for test generation: How to kill two birds with one {SMT} solver},
  volume       = {49},
  issn         = {0146-4116},
  doi          = {10.3103/S0146411615070172},
  abstract     = {Automated test generation has received a lot of attention in recent decades, because it is one possible solution to the problems inherent to software testing: the need to write tests in the first place and providing test coverage for the human factor. De facto the most promising technique to automatically generate a test is dynamic symbolic execution assisted by an automated constraint solver, e.g., an {SMT} solver. This process is very similar to bounded model checking, which also deals with generating models from source code, asserting logic properties in it, and processing the returned model. This paper describes a prototype unit test generator for C based on a working bounded model checker called Borealis and shows that these two techniques are very similar and can be easily implemented using the same basic components. The prototype test generator has been evaluated on a number of examples and has shown good results in terms of test coverage and test excessiveness.},
  pages        = {466--472},
  number       = {7},
  journaltitle = {Aut. Control Comp. Sci.},
  author       = {Petrov, M. and Gagarski, K. and Belyaev, M. and Itsykson, V.},
  date         = {2015},
  keywords     = {automated test generation, dynamic symbolic execution, bounded model checking, function contracts, satisfiability modulo theories},
  file         = {Full Text:~/Zotero/storage/WY72GC8R/Petrov et al. - 2015 - Using a bounded model checker for test generation.pdf:application/pdf}
}

@article{pill_automated_2018,
  title        = {Automated generation of (F){LTL} oracles for testing and debugging},
  volume       = {139},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2018.02.002},
  abstract     = {•Generate {FLTL} test oracles automatically.•Test oracle provides also diagnostic information on subformulae.•Polynomial {SAT} encoding.•Open-source Python implementation publicly available. For being able to draw on automated reasoning that helps us in improving the quality of some software artifact or cyber-physical system, we have to express desired system traits in precise formal requirements. Verifying that a system adheres to these requirements allows us then to gain the crucial level of confidence in its capabilities and quality. Complementing related methods like model checking or runtime monitors, for testing and most importantly debugging recognized problems, we would certainly be interested in automated oracles. These oracles would allow us to judge whether observed (test) data really adhere to desired properties, and also to derive program spectra that have been shown to be an effective reasoning basis for debugging purposes. In this paper, we show how...},
  pages        = {124--141},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Pill, Ingo and Wotawa, Franz},
  date         = {2018},
  keywords     = {Computer Science, Test Oracle, Linear Temporal Logic, {SAT}},
  file         = {Full Text:~/Zotero/storage/P8V4V6NJ/Pill and Wotawa - 2018 - Automated generation of (F)LTL oracles for testing.pdf:application/pdf}
}

@article{pradhan_transition_2019,
  title        = {Transition coverage based test case generation from state chart diagram},
  issn         = {13191578},
  doi          = {10.1016/j.jksuci.2019.05.005},
  abstract     = {State-based testing is a challenging area in the software testing field. This paper proposes a set of algorithms to generate test cases from a state chart diagram based on various coverage criteria. The objective is to find various types of state-based faults by covering states and transitions of an object. First, the state chart diagram is transformed into an intermediate graph, State Chart Intermediate Graph ({SCIG}). Then, for a given coverage criteria, traversing method is applied on {SCIG} to generate test cases. Different trees from {SCIG} based on various coverage criteria are extracted for test case generation. Various coverage criteria such as All Transition ({AT}), Round Trip Path ({RTP}) and All Transition Pair ({ATP}) are considered. We introduce algorithms for two most efficient state-based criteria, {RTP} and {ATP}. Two case studies, Stack Operation and Vending Machine Automation system, are discussed throughout the paper. We experimentally observed that (i) {AT} consumes the most test resources (ii) {ATP} can't achieve 100\% transition coverage (iii) test cases generated based on {RTP} is efficient, and it overcomes the transition explosion problem of {AT}. This analysis is beneficial in the area of semi-automatic test case generation in model-based testing.},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Pradhan, S. and Ray, M. and Swain, S.K.},
  date         = {2019},
  keywords     = {Software Testing, Coverage Criteria, State-Based Faults, Test Case, Test Suite, Uml State Chart Diagram},
  file         = {Full Text:~/Zotero/storage/UL2Y347W/Pradhan et al. - 2019 - Transition coverage based test case generation fro.pdf:application/pdf}
}

@article{preoteasa_verification_2015,
  title        = {Verification and code generation for invariant diagrams in Isabelle},
  volume       = {84},
  issn         = {2352-2208},
  doi          = {10.1016/j.jlap.2013.09.001},
  pages        = {19--36},
  number       = {1},
  journaltitle = {Journal Of Logical And Algebraic Methods In Programming},
  author       = {Preoteasa, V and Back, Rj and Eriksson, J},
  date         = {2015},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QUSBRFEM/Preoteasa et al. - 2015 - Verification and code generation for invariant dia.pdf:application/pdf}
}

$article{qi_parallel_2016,
  title        = {A Parallel Genetic Algorithm Based on Spark for Pairwise Test Suite Generation},
  volume       = {31},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-016-1635-5},
  abstract     = {Pairwise testing is an effective test generation technique that requires all pairs of parameter values to be covered by at least one test case. It has been proven that generating minimum test suite is an {NP}-complete problem. Genetic algorithms have been used for pairwise test suite generation by researchers. However, it is always a time-consuming process, which leads to significant limitations and obstacles for practical use of genetic algorithms towards large-scale test problems. Parallelism will be an effective way to not only enhance the computation performance but also improve the quality of the solutions. In this paper, we use Spark, a fast and general parallel computing platform, to parallelize the genetic algorithm to tackle the problem. We propose a two-phase parallelization algorithm including fitness evaluation parallelization and genetic operation parallelization. Experimental results show that our algorithm outperforms the sequential genetic algorithm and competes with other approaches in both test suite size and computational performance. As a result, our algorithm is a promising improvement of the genetic algorithm for pairwise test suite generation.},
  pages        = {417--427},
  number       = {2},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Qi, Rong-Zhi and Wang, Zhi-Jian and Li, Shui-Yan},
  date         = {2016},
  keywords     = {test generation, pairwise testing, parallel genetic algorithm, Spark},
  file         = {Full Text:~/Zotero/storage/3N9SXA9A/Qi et al. - 2016 - A Parallel Genetic Algorithm Based on Spark for Pa.pdf:application/pdf}
}

@article{qian_sxm-based_2017,
  title        = {{SXM}-Based Web Test Generation with Respect to Logic Coverage Criteria},
  volume       = {27},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194017500206},
  abstract     = {This work proposes a Web test generation approach based on Stream X-Machines ({SXMs}). It employs relation matrix to construct test paths (abstract test cases). Two algorithms are presented, one for constructing the length-of-shortest-path matrix and another for establishing the shortest-path matrix from each state to other states in the state transition diagram of a {SXM}-based specification. For revealing the pre- and post-conditions of test paths conveniently, it transforms the execution of {SXM}-based abstract test cases into that of Boolean expressions and then tests the Web application under test by using those methods regarding Boolean expressions. Thus, an algorithm is designed to achieve test set for detecting logic connective fault. For a {SXM}-based abstract test case, the user operations involved are modeled by activity diagrams to derive practical test cases. An experiment on a miniature Web application is carried out to illustrate the {SXM}-based testing with respect to {MC}/{DC}, {RC}/{DC}, {RMCC} and {GMCC} coverage and in the meanwhile to compare these four criteria on their test effectiveness and fault-detecting ability.},
  pages        = {539--573},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Qian, Zhong Sheng},
  date         = {2017},
  keywords     = {Computer Science, Logic Coverage Criteria, Relation Matrix, Sxm (Stream X-Machine), Test Path},
  file         = {Full Text:~/Zotero/storage/XJC9D5LP/Qian - 2017 - SXM-Based Web Test Generation with Respect to Logi.pdf:application/pdf}
}

@inproceedings{qiu_application_2018,
  title     = {Application of an Improved Combinatorial Test Strategy in Test Case Generation for Aviation Software},
  isbn      = {978-1-4503-6629-8},
  url       = {https://doi.org/10.1145/3301551.3301578},
  doi       = {10.1145/3301551.3301578},
  series    = {{ICIT} 2018},
  pages     = {65--69},
  booktitle = {Proceedings of the 6th International Conference on Information Technology: {IoT} and Smart City},
  publisher = {Association for Computing Machinery},
  author    = {Qiu, Xiaohan and Jing, Hua and Zhang, Wei},
  date      = {2018},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, ant colony algorithm, Combinatorial test, update-{IPO} strategy},
  file      = {Full Text:~/Zotero/storage/VMSXX583/Qiu et al. - 2018 - Application of an Improved Combinatorial Test Stra.pdf:application/pdf}
}

$article{qusef_exploratory_2019,
  title        = {An Exploratory Study of the Relationship Between Software Test Smells and Fault-Proneness},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8847402/},
  doi          = {10.1109/ACCESS.2019.2943488},
  pages        = {139526--139536},
  journaltitle = {{IEEE} Access},
  author       = {Qusef, Abdallah and Elish, Mahmoud O. and Binkley, David},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {unit testing, Testing, program testing, public domain software, Tools, Software, Production, software fault tolerance, software maintenance, Licenses, Maintenance engineering, mining software repositories, software quality, Apache Ant, exploratory studies, fault-proneness, high-severity faults, History, low-severity faults, poorly designed tests, preventative maintenance efforts, production code, software test smells, Test smells, test suite, unit tests},
  file         = {Full Text:~/Zotero/storage/LMZPKXWR/Qusef et al. - 2019 - An Exploratory Study of the Relationship Between S.pdf:application/pdf}
}

@inproceedings{rau_efficient_2018,
  title     = {Efficient {GUI} Test Generation by Learning from Tests of Other Apps},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195014},
  doi       = {10.1145/3183440.3195014},
  series    = {{ICSE} ’18},
  pages     = {370--371},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Rau, Andreas and Hotzkow, Jenny and Zeller, Andreas},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  file      = {Full Text:~/Zotero/storage/IGG2NLKN/Rau et al. - 2018 - Efficient GUI Test Generation by Learning from Tes.pdf:application/pdf}
}

@article{rodrigues_using_2018,
  title        = {Using Genetic Algorithms in Test Data Generation: A Critical Systematic Mapping},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3182659},
  doi          = {10.1145/3182659},
  shorttitle   = {Using Genetic Algorithms in Test Data Generation},
  pages        = {1--23},
  number       = {2},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Rodrigues, Davi Silva and Delamaro, Márcio Eduardo and Corrêa, Cléber Gimenez and Nunes, Fátima L. S.},
  urldate      = {2020-05-23},
  date         = {2018-06-02},
  keywords     = {Genetic Algorithms, Software Testing, Test Case Generation, Test Data Generation, Systematic Mapping, Computer Science, Evolutionary Test, Scoping Study},
  file         = {Full Text:~/Zotero/storage/JSZ65Q23/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf;Full Text:~/Zotero/storage/TMR6W4WX/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf}
}

@inproceedings{rojas_is_2017,
  title     = {Is Search-Based Unit Test Generation Research Stuck in a Local Optimum?},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {51--52},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rojas, José Miguel and Fraser, Gordon},
  date      = {2017},
  file      = {Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:~/Zotero/storage/IP849IPA/Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:application/pdf}
}

@article{rojas_seeding_2016,
  title        = {Seeding strategies in search‐based unit test generation},
  volume       = {26},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1601},
  abstract     = {Search‐based techniques have been applied successfully to the task of generating unit tests for object‐oriented software. However, as for any meta‐heuristic search, the efficiency heavily depends on many factors},
  pages        = {366--401},
  number       = {5},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Rojas, José Miguel and Fraser, Gordon and Arcuri, Andrea},
  date         = {2016},
  keywords     = {Test Case Generation, Java, Junit, Search‐Based Software Engineering, Search‐Based Testing, Testing Classes},
  file         = {Full Text:~/Zotero/storage/9V5Z2UWY/Rojas et al. - 2016 - Seeding strategies in search‐based unit test gener.pdf:application/pdf}
}

$article{rosero_regression_2017,
  title        = {Regression Testing of Database Applications Under an Incremental Software Development Setting},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8027014/},
  doi          = {10.1109/ACCESS.2017.2749502},
  pages        = {18419--18428},
  journaltitle = {{IEEE} Access},
  author       = {Rosero, Raul H. and Gomez, Omar S. and Rodriguez, Glen},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {software engineering, Optimization, Testing, machine learning, data mining, program testing, Data mining, database management systems, Databases, Fault detection, learning (artificial intelligence), Minimization, regression analysis, Software, software development management, software metrics, unit tests, database software applications, {DB} schema, effectiveness metrics, fault detection capability, incremental software development setting, selection regression, soft computing techniques, software product, software regression testing, Software regression testing, software verification, test cases, test suite reduction},
  file         = {Full Text:~/Zotero/storage/P3F6NRWN/Rosero et al. - 2017 - Regression Testing of Database Applications Under .pdf:application/pdf}
}

$article{rosziati_ibrahim_reducing_2020,
  title        = {Reducing redundancy of test cases generation using code smell detection and refactoring},
  volume       = {32},
  issn         = {1319-1578},
  abstract     = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation. Keywords: Lazy class, Small method, Duplicate code smell, Code smell detection, Refactoring},
  pages        = {367--374},
  number       = {3},
  journaltitle = {Journal of King Saud University. Computer and information sciences},
  author       = {{Rosziati Ibrahim} and {Maryam Ahmed} and {Richi Nayak} and {Sapiee Jamel}},
  date         = {2020},
  keywords     = {Computer Science},
  file         = {Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:~/Zotero/storage/GT56W9H5/Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:application/pdf}
}

@inproceedings{rueda_towards_2019,
  title     = {Towards Automated Test Case Generation Maturity},
  url       = {https://doi.org/10.1109/SBST.2019.00011},
  doi       = {10.1109/SBST.2019.00011},
  series    = {{SBST} ’19},
  pages     = {9--10},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rueda, Urko and Kifetew, Fitsum and Devroey, Xavier},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {quality, automation, benchmarking, challenges, industry adoption, maturation},
  file      = {Submitted Version:~/Zotero/storage/HS7NUYKI/Rueda et al. - 2019 - Towards Automated Test Case Generation Maturity.pdf:application/pdf}
}

@article{ruiz_evaluating_2019,
  title        = {Evaluating user interface generation approaches: model-based versus model-driven development},
  volume       = {18},
  issn         = {16191366},
  doi          = {10.1007/s10270-018-0698-x},
  pages        = {2753--2776},
  number       = {4},
  journaltitle = {Software and Systems Modeling},
  author       = {Ruiz, J. and Serral, E. and Snoeck, M.},
  date         = {2019},
  keywords     = {Integration With Application Development, Model-Based User Interface Software Tools, Model-Driven Development, User Interface Generation},
  file         = {Full Text:~/Zotero/storage/H4DAUU8D/Ruiz et al. - 2019 - Evaluating user interface generation approaches m.pdf:application/pdf}
}

@article{saadatjoo_test-data_2019,
  title        = {Test-data generation directed by program path coverage through imperialist competitive algorithm},
  volume       = {184},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.102304},
  abstract     = {•This study applies an evolutionary algorithm ({EA}) called Imperialist Competitive Algorithm to generate test data guided by path coverage•In this study, mutation score is used to evaluate the generated test data•Considering being indeterministic of {EA}, statistical tests {ANOVA} and T-test are used to show general efficiency of proposed algorithm in test data generation Path coverage testing is an approach to ensure all paths of a program from starting node to terminal node are traversed at least once. Such testing considerably helps reveal program faults. However, disregarding iterated paths in loops, any module of a program with n decisions can have up to 2n paths. Therefore, finding adequate test data to cover all or most of such paths throughout a program with numerous modules is an {NP}-Hard problem because it requires an exhaustive search among all possible data. Another concern is determining the efficiency and adequacy of test data according to the coverage...},
  journaltitle = {Science of Computer Programming},
  author       = {Saadatjoo, Mohammad Ali and Babamir, Seyed Morteza},
  date         = {2019},
  keywords     = {Test Data Generation, Mutation Testing, Computer Science, Anova, Evolutionary Algorithm (Ea), Imperialist Competitive Algorithm (Ica), Path Coverage, Structural Testing, T-Test},
  file         = {Full Text:~/Zotero/storage/LW2KV2K2/Saadatjoo and Babamir - 2019 - Test-data generation directed by program path cove.pdf:application/pdf}
}

@article{sahin_comparisons_2016,
  title        = {Comparisons of metaheuristic algorithms and fitness functions on software test data generation},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.045},
  abstract     = {[Display omitted] •This paper applies meta-heuristic algorithms to software testing problem.•Different meta-heuristics were employed to analyze their performances on test data generation.•A control parameter sensitivity analysis was performed on the algorithms.•Various fitness functions based on different coverage approaches were compared. Cost of testing activities is a major portion of the total cost of a software. In testing, generating test data is very important because the efficiency of testing is highly dependent on the data used in this phase. In search-based software testing, soft computing algorithms explore test data in order to maximize a coverage metric which can be considered as an optimization problem. In this paper, we employed some meta-heuristics (Artificial Bee Colony, Particle Swarm Optimization, Differential Evolution and Firefly Algorithms) and Random Search algorithm to solve this optimization problem. First, the dependency...},
  pages        = {1202--1214},
  journaltitle = {Applied Soft Computing},
  author       = {Sahin, Omur and Akay, Bahriye},
  date         = {2016},
  keywords     = {Software Testing, Test Data Generation, Particle Swarm Optimization, Differential Evolution, Approximation Level, Artificial Bee Colony, Branch Distance, Firefly Algorithm, Path-Based Coverage, Similarity-Based Coverage},
  file         = {Full Text:~/Zotero/storage/9MR65JDB/Sahin and Akay - 2016 - Comparisons of metaheuristic algorithms and fitnes.pdf:application/pdf}
}

@article{sahoo_pso_2020,
  title        = {{PSO} based test case generation for critical path using improved combined fitness function},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.09.010},
  abstract     = {Test case generation is a multi objective problem as the goal is to achieve multiple targets. In existing work, emphasis is given to generate test cases to achieve maximum path coverage. For quality testing, coverage of critical path is more important than percentage of code coverage. The objective of this paper is to generate test cases to achieve maximum path coverage with a challenge of covering a critical path, within the available test resources. At the time of automatic test case generation, a path is critical if the probability of covering the path is low. Search based techniques use metaheuristic algorithms for automated test case generator. Fitness function plays an important role in searching techniques. We propose a fitness function, Improved Combined Fitness ({ICF}) function, using Adaptive Particle Swarm Optimization ({APSO}), to generate test cases automatically based on path coverage criteria. We have conducted experiments on three well-known case studies and observed...},
  pages        = {479--490},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Sahoo, Rashmi Rekha and Ray, Mitrabinda},
  date         = {2020},
  keywords     = {Computer Science, Search Based Testing, Branch Distance, Apso, Critical Path, Improved Combined Fitness Function, Pso},
  file         = {Full Text:~/Zotero/storage/CJBQHEHK/Sahoo and Ray - 2020 - PSO based test case generation for critical path u.pdf:application/pdf}
}

@article{sakti_instance_2015,
  title        = {Instance Generator and Problem Representation to Improve Object Oriented Code Coverage},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6926828/},
  doi          = {10.1109/TSE.2014.2363479},
  pages        = {294--313},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Sakti, Abdelilah and Pesant, Gilles and Gueheneuc, Yann-Gael},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, Java, static analysis, program testing, Automatic Test Data Generation, Complexity theory, Generators, Libraries, object-oriented programming, Production facilities, program diagnostics, public domain software, Search Based Software Testing, Search problems, source code, {EvoSuite}, abstraction, automated search-based software test-data generation approach, Automatic test data generation, class-under-test, diversification strategy, Diversification Strategy, encapsulation, instance generator, Java class evaluation, Java testing, Java Testing, {JTExpert}, means-of-instantiation, method call sequences, object oriented code coverage, {OOP}, open-source libraries, problem representation, search based software testing, search heuristic, search time, search-based approach, seeding strategy, Seeding Strategy, unit class testing, Unit Class Testing, unit-class testing, visibility},
  file         = {Full Text:~/Zotero/storage/MT6UW9EP/Sakti et al. - 2015 - Instance Generator and Problem Representation to I.pdf:application/pdf}
}

@article{salahirad_choosing_2019,
  title        = {Choosing the fitness function for the job: Automated generation of test suites that detect real faults},
  volume       = {29},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1701},
  abstract     = {Search‐based unit test generation, if effective at fault detection, can lower the cost of testing. Such techniques rely on fitness functions to guide the search. Ultimately, such functions represent test goals that approximate—but do not ensure—fault detection. The need to rely on approximations leads to two questions— To answer these questions, we have assessed the fault‐detection capabilities of unit test suites generated to satisfy eight white‐box fitness functions on 597 real faults from the Defects4J database. Our analysis has found that the strongest indicators of effectiveness are a high level of code coverage over the targeted class and high satisfaction of a criterion's obligations. Consequently, the branch coverage fitness function is the most effective. Our findings indicate that fitness functions that thoroughly explore system structure should be used as primary generation objectives—supported by secondary fitness functions that explore orthogonal, supporting scenarios. Our results also provide further evidence that future approaches to test generation should focus on attaining higher coverage of private code and better initialization and manipulation of class dependencies. Search‐based test generation relies on fitness functions. Which are most effective? Our analysis found that the strongest indicators of effectiveness are a high level of code coverage and high fitness. Our findings indicate that fitness functions that explore system structure should be used as primary generation objectives‐supported by secondary functions that explore targeted scenarios. Our results provide evidence that future approaches should focus on higher coverage of private code and initialization and manipulation of class dependencies.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Salahirad, Alireza and Almulla, Hussein and Gay, Gregory},
  date         = {2019},
  keywords     = {Automated Test Generation, Unit Testing, Search‐Based Software Engineering, Adequacy Criteria, Search‐Based Test Generation},
  file         = {Accepted Version:~/Zotero/storage/F3UM8MPJ/Salahirad et al. - 2019 - Choosing the fitness function for the job Automat.pdf:application/pdf}
}

@article{salihu_amoga_2019,
  title        = {{AMOGA}: A Static-Dynamic Model Generation Strategy for Mobile Apps Testing},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8630936/},
  doi          = {10.1109/ACCESS.2019.2895504},
  shorttitle   = {{AMOGA}},
  pages        = {17158--17173},
  journaltitle = {{IEEE} Access},
  author       = {Salihu, Ibrahim-Anka and Ibrahim, Rosziati and Ahmed, Bestoun S. and Zamli, Kamal Z. and Usman, Asmau},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software engineering, model-based testing, reverse engineering, Testing, {GUI} testing, mobile devices, program testing, Tools, Data mining, mobile computing, user interfaces, Graphical user interfaces, mobile apps, Automated testing, test automation, {AMOGA}, android apps, Android-based mobile apps, application model, crawling technique, mobile apps developers, mutation testing concept, Reverse engineering, static-dynamic approach, static-dynamic model generation strategy, test case creation, {UI} Model, user interface model},
  file         = {Full Text:~/Zotero/storage/IDFQTAPS/Salihu et al. - 2019 - AMOGA A Static-Dynamic Model Generation Strategy .pdf:application/pdf}
}

@inproceedings{seijas_model_2016,
  title     = {Model Extraction and Test Generation from {JUnit} Test Suites},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896927},
  doi       = {10.1145/2896921.2896927},
  series    = {{AST} ’16},
  pages     = {8--14},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Seijas, Pablo Lamela and Thompson, Simon and Francisco, Miguel Ángel},
  date      = {2016},
  note      = {{ZSCC}: {NoCitationData}[s0] 
event-place: New York, {NY}, {USA}},
  file      = {Accepted Version:~/Zotero/storage/68AS9K8U/Seijas et al. - 2016 - Model Extraction and Test Generation from JUnit Te.pdf:application/pdf}
}

@inproceedings{serra_effectiveness_2019,
  title     = {On the Effectiveness of Manual and Automatic Unit Test Generation: Ten Years Later},
  url       = {https://doi.org/10.1109/MSR.2019.00028},
  doi       = {10.1109/MSR.2019.00028},
  series    = {{MSR} ’19},
  pages     = {121--125},
  booktitle = {Proceedings of the 16th International Conference on Mining Software Repositories},
  publisher = {{IEEE} Press},
  author    = {Serra, Domenico and Grano, Giovanni and Palomba, Fabio and Ferrucci, Filomena and Gall, Harald C. and Bacchelli, Alberto},
  date      = {2019},
  keywords  = {software testing, automatic test case generation, empirical studies},
  file      = {Accepted Version:~/Zotero/storage/DJABBIN2/Serra et al. - 2019 - On the Effectiveness of Manual and Automatic Unit .pdf:application/pdf}
}

$inproceedings{setiani_literature_2019,
  title     = {Literature Review on Test Case Generation Approach},
  isbn      = {978-1-4503-6642-7},
  url       = {https://doi.org/10.1145/3305160.3305186},
  doi       = {10.1145/3305160.3305186},
  series    = {{ICSIM} 2019},
  pages     = {91--95},
  booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
  publisher = {Association for Computing Machinery},
  author    = {Setiani, Novi and Ferdiana, Ridi and Santosa, Paulus Insap and Hartanto, Rudy},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, software testing, Test case},
  file      = {Full Text:~/Zotero/storage/YJVICJPT/Setiani et al. - 2019 - Literature Review on Test Case Generation Approach.pdf:application/pdf}
}

@article{shahbaz_automatic_2015,
  title        = {Automatic generation of valid and invalid test data for string validation routines using web searches and regular expressions},
  volume       = {97},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2014.04.008},
  abstract     = {Classic approaches to automatic input data generation are usually driven by the goal of obtaining program coverage and the need to solve or find solutions to path constraints to achieve this. As inputs are generated with respect to the structure of the code, they can be ineffective, difficult for humans to read, and unsuitable for testing missing implementation. Furthermore, these approaches have known limitations when handling constraints that involve operations with string data types. This paper presents a novel approach for generating string test data for string validation routines, by harnessing the Internet. The technique uses program identifiers to construct web search queries for regular expressions that validate the format of a string type (such as an email address). It then performs further web searches for strings that match the regular expressions, producing examples of test cases that are both valid and realistic. Following this, our technique mutates...},
  pages        = {405--425},
  number       = {4},
  journaltitle = {Science of Computer Programming},
  author       = {Shahbaz, Muzammil and Mcminn, Phil and Stevenson, Mark},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Regular Expressions, Web Searches},
  file         = {Full Text:~/Zotero/storage/8SPAGNWS/Shahbaz et al. - 2015 - Automatic generation of valid and invalid test dat.pdf:application/pdf}
}

@article{shahbazi_black-box_2016,
  title        = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7293669/},
  doi          = {10.1109/TSE.2015.2487958},
  pages        = {361--378},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Shahbazi, Ali and Miller, James},
  urldate      = {2020-05-23},
  date         = {2016-04-01},
  keywords     = {Genetic Algorithms, software testing, Software Testing, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Biological cells, multiobjective optimization algorithm, objective functions, Power capacitors, security of data, Sociology, Statistics, Subspace constraints, Computer Science, Black-Box Testing, Random Testing, automated test case generation, Adaptive random testing, Adaptive Random Testing, Automated Test Case Generation, Benford distribution, Biological Cells, black-box string test case generation, Power Capacitors, {RT}, security risks, string distance, String Distance, string distance functions, string test cases, String Test Cases, Subspace Constraints},
  file         = {Full Text:~/Zotero/storage/JYIMT3AC/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:~/Zotero/storage/72FU8IQL/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

$article{shahbazi_black-box_2018,
  title        = {Black-box tree test case generation through diversity},
  volume       = {25},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-018-0232-y},
  abstract     = {To identify defects and security risks in many real-world applications structured test cases, including test cases structured as trees are required. A simple approach is to generate random trees as test cases [random testing ({RT})]},
  pages        = {531--568},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Shahbazi, Ali and Panahandeh, Mahsa and Miller, James},
  date         = {2018},
  keywords     = {Software testing, Random testing, Automated test case generation, Black-box testing, Structured input, Tree distance, Tree test cases, Trees},
  file         = {Full Text:~/Zotero/storage/7CEM4P43/Shahbazi et al. - 2018 - Black-box tree test case generation through divers.pdf:application/pdf}
}

@inproceedings{shamshiri_automated_2015,
  title     = {Automated Unit Test Generation for Evolving Software},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2803196},
  doi       = {10.1145/2786805.2803196},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1038--1041},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Shamshiri, Sina},
  date      = {2015},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {Genetic Algorithms, Regression Testing, Search-Based Testing, Automated Unit Test Generation},
  file      = {Full Text:~/Zotero/storage/LYYKL55U/Shamshiri - 2015 - Automated Unit Test Generation for Evolving Softwa.pdf:application/pdf}
}

@article{shamshiri_random_2018,
  title        = {Random or evolutionary search for object‐oriented test suite generation?},
  volume       = {28},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1660},
  abstract     = {An important aim in software testing is constructing a test suite with high structural code coverage, that is, ensuring that most if not all of the code under test have been executed by the test cases comprising the test suite. Several search‐based techniques have proved successful at automatically generating tests that achieve high coverage. However, despite the well‐established arguments behind using evolutionary search algorithms (eg, genetic algorithms) in preference to random search, it remains an open question whether the benefits can actually be observed in practice when generating unit test suites for object‐oriented classes. In this paper, we report an empirical study on the effects of using evolutionary algorithms (including a genetic algorithm and chemical reaction optimization) to generate test suites, compared with generating test suites incrementally with random search. We apply the {ES} unit test suite generator to 1000 classes randomly selected from the {SF}110 corpus of open‐source projects. Surprisingly, the results show that the difference is much smaller than one might expect: While evolutionary search covers more branches of the type where standard fitness functions provide guidance, we observed that, in practice, the vast majority of branches do not provide any guidance to the search. These results suggest that, although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes. This paper reports an empirical study on the effects of using evolutionary algorithms to generate test suites, compared to generating test suites incrementally with random search. We show that although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Shamshiri, Sina and Rojas, José Miguel and Gazzola, Luca and Fraser, Gordon and Mcminn, Phil and Mariani, Leonardo and Arcuri, Andrea},
  date         = {2018},
  keywords     = {Genetic Algorithms, Automated Software Testing, Automated Test Generation, Chemical Reaction Optimization, Random Search, Search‐Based Software Testing},
  file         = {Full Text:~/Zotero/storage/9FEEBZV8/Shamshiri et al. - 2018 - Random or evolutionary search for object‐oriented .pdf:application/pdf}
}

@article{sharifipour_structural_2018,
  title        = {Structural test data generation using a memetic ant colony optimization based on evolution strategies},
  volume       = {40},
  issn         = {2210-6502},
  doi          = {10.1016/j.swevo.2017.12.009},
  abstract     = {Test data generation is one of the key activities that has a significant impact on the efficiency and effectiveness of software testing. Since manual test data generation is quite inefficient and even impractical, automated test data generation has been realized to produce an appropriate subset of input data to carry out effective software testing in reasonable times. This paper presents a memetic ant colony optimization ({ACO}) algorithm for structural test data generation. The proposed approach incorporates (1+1)-evolution strategies ({ES}) to improve the search functionality of ants in local moves and enhance search exploitation. Moreover, we have introduced a novel definition of the pheromone functionality in the way that it discourages ants from choosing mostly covered paths of the program to reinforce search exploration. Given that branch coverage is considered as the coverage criterion, two fitness functions are used accordingly for our proposed algorithm. The first fitness...},
  pages        = {76--91},
  journaltitle = {Swarm and Evolutionary Computation},
  author       = {Sharifipour, Hossein and Shakeri, Mojtaba and Haghighi, Hassan},
  date         = {2018},
  keywords     = {Computer Science, Branch Coverage, Fitness Functions, Ant Colony Optimization, Automated Test Data Generation, Evolution Strategies, Pheromone Trail},
  file         = {Full Text:~/Zotero/storage/SAGH9Z3U/Sharifipour et al. - 2018 - Structural test data generation using a memetic an.pdf:application/pdf}
}

$article{shen_symbolic_2018,
  title        = {Symbolic execution based test-patterns generation algorithm for hardware Trojan detection},
  volume       = {78},
  issn         = {0167-4048},
  doi          = {10.1016/j.cose.2018.07.006},
  abstract     = {Hardware Trojan detection is a very difficult challenge. However, the combination of symbolic execution and metamorphic testing is useful for detecting hardware Trojans in Verilog code. In this paper, symbolic execution and metamorphic testing were combined to detect internal conditionally triggered hardware Trojans in the register-transfer level design. First, control flow graphs of Verilog code were generated. Next, parallel symbolic execution and satisfiability modulo theories solver generated test patterns. Finally, metamorphic testing detected the hardware Trojans. The work used Trust-Hub benchmarks in experiments.},
  pages        = {267--280},
  journaltitle = {Computers \& Security},
  author       = {Shen, Lixiang and Mu, Dejun and Cao, Guo and Qin, Maoyuan and Blackstone, Jeremy and Kastner, Ryan},
  date         = {2018},
  keywords     = {Symbolic Execution, Computer Science, Control Flow Graph, Hardware Trojan, Metamorphic Testing, Satisfiability Modulo Theory},
  file         = {Full Text:~/Zotero/storage/ULEC3HTM/Shen et al. - 2018 - Symbolic execution based test-patterns generation .pdf:application/pdf}
}

@inproceedings{silva_analyzing_2017,
  title     = {Analyzing Automatic Test Generation Tools for Refactoring Validation},
  isbn      = {978-1-5386-1548-5},
  url       = {https://doi.org/10.1109/AST.2017.9},
  doi       = {10.1109/AST.2017.9},
  series    = {{AST} ’17},
  pages     = {38--44},
  booktitle = {Proceedings of the 12th International Workshop on Automation of Software Testing},
  publisher = {{IEEE} Press},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Andrade, Wilkerson L.},
  date      = {2017},
  keywords  = {test generation, refactoring, {EvoSuite}, randoop},
  file      = {Full Text:~/Zotero/storage/ASPFCDJ6/Silva et al. - 2017 - Analyzing Automatic Test Generation Tools for Refa.pdf:application/pdf}
}

@inproceedings{silva_can_2018,
  title     = {Can Automated Test Case Generation Cope with Extract Method Validation?},
  isbn      = {978-1-4503-6503-1},
  url       = {https://doi.org/10.1145/3266237.3266274},
  doi       = {10.1145/3266237.3266274},
  series    = {{SBES} ’18},
  pages     = {152--161},
  booktitle = {Proceedings of the {XXXII} Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Machado, Patrícia D. L.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, extract method, refactoring},
  file      = {Full Text:~/Zotero/storage/73L6GL28/Silva et al. - 2018 - Can Automated Test Case Generation Cope with Extra.pdf:application/pdf}
}

@article{silva_cpn_2019,
  title        = {{CPN} simulation-based test case generation from controlled natural-language requirements},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.04.001},
  abstract     = {We propose a test generation strategy from natural language ({NL}) requirements via translation into Coloured Petri Nets ({CPN}), an extension of Petri Nets that supports model structuring and provides a mature theory and powerful tool support. This approach extends our previous work on the {NAT}2TEST framework, which involves syntactic and semantic analyses of {NL} requirements and the generation of Data-Flow Reactive Systems ({DFRS}) as an intermediate representation, from which target formal models can be obtained for the purpose of test case generation. Our contributions include automating a systematic translation of {DFRSs} into {CPN} models, an extension to deal with time aspects, besides an empirical analysis of the {CPN}-based test generation strategy. The analyses considered examples both from the literature (a vending machine and a nuclear power plant control system), and from the aerospace and the automotive domain (a priority command control system and a turn indicator control system,...},
  pages        = {111--139},
  journaltitle = {Science of Computer Programming},
  author       = {Silva, Bruno Cesar F and Carvalho, Gustavo and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Model-Based Testing, Coloured Petri Nets, Controlled Natural Language, Data-Flow Reactive System, Model Simulation},
  file         = {Full Text:~/Zotero/storage/RNE4KGVF/Silva et al. - 2019 - CPN simulation-based test case generation from con.pdf:application/pdf}
}

$article{silva_ouriques_revealing_2015,
  title        = {Revealing influence of model structure and test case profile on the prioritization of test cases in the context of model-based testing},
  volume       = {3},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-014-0015-5},
  doi          = {10.1186/s40411-014-0015-5},
  abstract     = {Test case prioritization techniques aim at defining an order of test cases that favor the achievement of a goal during test execution, such as revealing failures as earlier as possible. A number of techniques have already been proposed and investigated in the literature and experimental results have discussed whether a technique is more successful than others. However, in the context of model-based testing, only a few attempts have been made towards either proposing or experimenting test case prioritization techniques. Moreover, a number of factors that may influence on the results obtained still need to be investigated before more general conclusions can be reached.},
  pages        = {1},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Silva Ouriques, João Felipe and Cartaxo, Emanuela Gadelha and Lima Machado, Patrícia Duarte},
  urldate      = {2020-05-21},
  date         = {2015-01-29},
  note         = {{ZSCC}: 0000011},
  file         = {Full Text:~/Zotero/storage/RDCXG637/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf}
}

$article{singh_demand_2019,
  title        = {Demand based test case generation for object oriented system},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5043},
  pages        = {403--413},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Singh, R. and Bhatia, R. and Singhrova, A.},
  date         = {2019},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Program Testing, Research Article, Atm System, Contextual Demand-Based Tcg, Core Systems, Demand-Based Tcg, Flexible Approach, Monetary Cost, Object-Oriented Methods, Object-Oriented Systems, Oo Software Systems, Oo Systems, Sequence Diagrams, Test Paths},
  file         = {Full Text:~/Zotero/storage/BS5SQDWQ/Singh et al. - 2019 - Demand based test case generation for object orien.pdf:application/pdf}
}

$article{singla_natural_2016,
  title        = {Natural Computing for Automatic Test Data Generation Approach Using Spanning Tree Concepts},
  volume       = {85},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2016.05.284},
  abstract     = {The weight is assigned to all edges of graph according to a uniform policy and focus is on the leaves nodes of the Spanning Tree of Control Flow Graph of Program. If all leaves nodes of Spanning tree are covered by the test cases, then number of test cases required or testing the program can be reduced to great extent. Further the spanning tree is based on the concept of maximum spanning tree of {CFG} which helps in finding the critical paths of {CFG}. The chances of finding errors in critical are more as compare to the normal path. Covering of all the leaves nodes of Spanning Tree give guarantee for the coverage of Critical path also. Further the paper also shows that number of test cases required in case of Spanning tree is less as compare to the Dominance tree concept. For the generation of fast, unique and reliable test cases a optimization technique which is based on natural computing concept is used which is called as on Swine Influenza Models Based Optimization ({SIMBO}). The...},
  pages        = {929--939},
  journaltitle = {Procedia Computer Science},
  author       = {Singla, Sanjay and Kumar, Raj and Kumar, Dharminder},
  date         = {2016},
  keywords     = {Computer Science, Data Flow Testing, Genetic Algorithm (Ga), Particle Swarm Optimization (Pso), Swine Influenza Models Based Optimization (Simbo)},
  file         = {Full Text:~/Zotero/storage/DCL42R3X/Singla et al. - 2016 - Natural Computing for Automatic Test Data Generati.pdf:application/pdf}
}

$article{smara_acceptance_2017,
  title        = {Acceptance Test for Fault Detection in Component-based Cloud Computing and Systems},
  volume       = {70},
  issn         = {0167-739X},
  doi          = {10.1016/j.future.2016.06.030},
  abstract     = {Fault Detection is considered as one of the main challenges in large-scale dynamic environments and thus, for maintaining the reliability requirements of Cloud and Mobile Cloud systems. Most of the popular existing techniques for fault detection applied on the Cloud Computing environment in general, are based on system-monitoring despite the extreme difficulty of keeping track of all machines with their huge number in Cloud systems. In this paper, we propose a Fault Detection framework for the Component-based Cloud Computing by using Recovery Blocks’ Acceptance Test. This framework aims to construct Fail-Silent Cloud modules which have the ability of Self-Fault detection. In this, the detection process of transient hardware faults, software faults, and response-time failures is performed locally on each computing machine in the Cloud system. Background of the research issue, our mechanism, thorough analysis, and appropriate case study are presented. The efficiency and practicality...},
  pages        = {74--93},
  journaltitle = {Future Generation Computer Systems},
  author       = {Smara, Mounya and Aliouat, Makhlouf and Pathan, Al-Sakib Khan and Aliouat, Zibouda},
  date         = {2017},
  keywords     = {Computer Science, Fault Detection, Acceptance Test, {BIP} Framework, Component-Based Cloud Computing, Recovery Blocks},
  file         = {Full Text:~/Zotero/storage/JL89NLJS/Smara et al. - 2017 - Acceptance Test for Fault Detection in Component-b.pdf:application/pdf}
}

@article{son_mccfg_2019,
  title        = {{MCCFG}: an {MOF}-based multiple condition control flow graph for automatic test case generation},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-016-0687-1},
  abstract     = {Requirement-based testing ({RBT}) is widely known for the efficient testing in the limited resources. However {RBT} is difficult to generate automatic test cases},
  pages        = {2461--2470},
  issue        = {Supplement 1},
  journaltitle = {Cluster Comput},
  author       = {Son, Hyun and Park, Young and Kim, R.},
  date         = {2019},
  keywords     = {Automatic test case generation, Control flow graph ({CFG}), Coverage-based testing, Multiple condition control flow graph ({MCCFG})},
  file         = {Full Text:~/Zotero/storage/7QP44WXE/Son et al. - 2019 - MCCFG an MOF-based multiple condition control flo.pdf:application/pdf}
}

@article{suarez-cabal_incremental_2017,
  title        = {Incremental test data generation for database queries},
  volume       = {24},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-017-0212-7},
  abstract     = {Testing database applications is a complex task since it involves designing test databases with meaningful test data in order to reveal faults and, at the same time, with a small size in order to carry out the testing process in an efficient way. This paper presents an automated approach to generating test data (test relational databases and test inputs for query parameters) for a set of {SQL} queries, with the aim of covering test requirements as obtained from said queries. The test data generation follows an incremental approach where, in each increment, test data are generated to cover a test requirement by re-using test data previously generated for other test requirements. The test data generation for each test requirement is formulated as a constraint satisfaction problem, where constraints are derived from the test requirement, initial database states and previously generated test data. The generation process is fully automated and supports the execution on complex queries and databases. Evaluation is carried out on a real life application, and the results show that small-size generated test relational databases achieve high coverage scores for the queries under test in a short generating time.},
  pages        = {719--755},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Suárez-Cabal, María and Riva, Claudio and Tuya, Javier and Blanco, Raquel},
  date         = {2017},
  keywords     = {Software testing, Constraint satisfaction problem ({CSP}), Database testing, Test coverage, Test database generation},
  file         = {Full Text:~/Zotero/storage/ZQAVM4BM/Suárez-Cabal et al. - 2017 - Incremental test data generation for database quer.pdf:application/pdf}
}

$inproceedings{suresh_automated_2019,
  title     = {Automated Test Case Generation for Programmable Logic Controller Code},
  isbn      = {978-1-4503-6215-3},
  url       = {https://doi.org/10.1145/3299771.3299799},
  doi       = {10.1145/3299771.3299799},
  series    = {{ISEC}’19},
  booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
  publisher = {Association for Computing Machinery},
  author    = {Suresh, Varsha P. and Chakrabarti, Sujit and Jetley, Raoul},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test generation, Programmable Logic Controllers, Symbolic Execution},
  file      = {Full Text:~/Zotero/storage/PVCZXXF7/Suresh et al. - 2019 - Automated Test Case Generation for Programmable Lo.pdf:application/pdf}
}

@inproceedings{terragni_coverage-driven_2016,
  title     = {Coverage-Driven Test Code Generation for Concurrent Classes},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884876},
  doi       = {10.1145/2884781.2884876},
  series    = {{ICSE} ’16},
  pages     = {1121--1132},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Terragni, Valerio and Cheung, Shing-Chi},
  date      = {2016},
  note      = {{ZSCC}: 0000017 
event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, interleaving coverage criteria},
  file      = {Full Text:~/Zotero/storage/KSP5V8PG/Terragni and Cheung - 2016 - Coverage-Driven Test Code Generation for Concurren.pdf:application/pdf}
}

@article{tian_test_2016,
  title        = {Test data generation for path coverage of message-passing parallel programs based on co-evolutionary genetic algorithms},
  volume       = {23},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0173-z},
  abstract     = {Employing genetic algorithms to generate test data for path coverage has been an important method in software testing. Previous work, however, is suitable mainly for serial programs. Automatic test data generation for path coverage of message-passing parallel programs without non-determinacy is investigated in this study by using co-evolutionary genetic algorithms. This problem is first formulated as a single-objective optimization problem, and then a novel co-evolutionary genetic algorithm is proposed to tackle the formulated optimization problem. This method employs the alternate co-evolution of two kinds of populations to generate test data that meet path coverage. The proposed method is applied to seven parallel programs, and compared with the other three methods. The experimental results show that the proposed method has the best success rate and the least number of evaluated individuals and time consumption.},
  pages        = {469--500},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Tian, Tian and Gong, Dunwei},
  date         = {2016},
  keywords     = {Software testing, Co-evolutionary genetic algorithm, Parallel program, Path coverage, Test data},
  file         = {Full Text:~/Zotero/storage/85LLBZLJ/Tian and Gong - 2016 - Test data generation for path coverage of message-.pdf:application/pdf}
}

@article{tuya_coverage-aware_2016,
  title        = {Coverage-Aware Test Database Reduction},
  volume       = {42},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7384760/},
  doi          = {10.1109/TSE.2016.2519032},
  pages        = {941--959},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Tuya, Javier and de la Riva, Claudio and Suarez-Cabal, Maria Jose and Blanco, Raquel},
  urldate      = {2020-05-23},
  date         = {2016-10-01},
  keywords     = {{SQL}, test design, program testing, Scalability, database management systems, Databases, Fault detection, Minimization, Production, software tools, Benchmark testing, testing tools, coverage criterion, coverage-aware test database reduction, database benchmark, design, functional testing, information storage, {SQL} queries, test coverage of code, Test database reduction},
  file         = {Full Text:~/Zotero/storage/UCNRLNVA/Tuya et al. - 2016 - Coverage-Aware Test Database Reduction.pdf:application/pdf}
}

@article{varshney_hybrid_2018,
  title        = {A hybrid particle swarm optimization and differential evolution based test data generation algorithm for data-flow coverage using neighbourhood search strategy},
  volume       = {42},
  issn         = {03505596},
  doi          = {10.31449/inf.v42i3.1497},
  pages        = {417--438},
  number       = {3},
  journaltitle = {Informatica (Ljubljana)},
  author       = {Varshney, S. and Mehrotra, M.},
  date         = {2018},
  keywords     = {Search Based Software Testing, Particle Swarm Optimization, Data Flow Testing, Differential Evolution, Dominance Tree},
  file         = {Full Text:~/Zotero/storage/TC8DJMGF/Varshney and Mehrotra - 2018 - A hybrid particle swarm optimization and different.pdf:application/pdf}
}

@article{vivanti_detailed_2017,
  title        = {A detailed investigation of the effectiveness of whole test suite generation},
  volume       = {22},
  issn         = {13823256},
  doi          = {10.1007/s10664-015-9424-2},
  abstract     = {A common application of search-based software testing is to generate test cases for all goals defined by a coverage criterion (e.g., lines, branches, mutants). Rather than generating one test case at a time for each of these goals individually, whole test suite generation optimizes entire test suites towards satisfying all goals at the same time. There is evidence that the overall coverage achieved with this approach is superior to that of targeting individual coverage goals. Nevertheless, there remains some uncertainty on (a) whether the results generalize beyond branch coverage, (b) whether the whole test suite approach might be inferior to a more focused search for some particular coverage goals, and (c) whether generating whole test suites could be optimized by only targeting coverage goals not already covered. In this paper, we perform an in-depth analysis to study these questions. An empirical study on 100 Java classes using three different coverage criteria reveals that indeed there...},
  pages        = {852--893},
  number       = {2},
  journaltitle = {Empirical Software Engineering},
  author       = {Vivanti, Mattia and Arcuri, Andrea and Fraser, Gordon},
  date         = {2017},
  keywords     = {Search-Based Testing, Software Testing, Searching, Automated Test Generation, Unit Testing, Empirical Analysis, Evosuite, Graphics Boards},
  file         = {Full Text:~/Zotero/storage/DPKW7EZS/Vivanti et al. - 2017 - A detailed investigation of the effectiveness of w.pdf:application/pdf}
}

@article{vogel_does_2019,
  title        = {Does Diversity Improve the Test Suite Generation for Mobile Applications?},
  volume       = {11664},
  issn         = {03029743},
  doi          = {10.1007/978-3-030-27455-9_5},
  abstract     = {In search-based software engineering we often use popular heuristics with default configurations, which typically lead to suboptimal results, or we perform experiments to identify configurations on a trial-and-error basis, which may lead to better results for a specific problem. To obtain better results while avoiding trial-and-error experiments, a fitness landscape analysis is helpful in understanding the search problem, and making an informed decision about the heuristics. In this paper, we investigate the search problem of test suite generation for mobile applications (apps) using {SAPIENZ} whose heuristic is a default {NSGA}-{II}. We analyze the fitness landscape of {SAPIENZ} with respect to genotypic diversity and use the gained insights to adapt the heuristic of {SAPIENZ}. These adaptations result in {SAPIENZˆdiv} that aims for preserving the diversity of test suites during the search. To evaluate {SAPIENZˆdiv}, we perform a head-to-head comparison with {SAPIENZ} on 76 open-source apps.},
  journaltitle = {{arXiv}.org},
  author       = {Vogel, Thomas and Tran, Chinh and Grunske, Lars},
  date         = {2019},
  keywords     = {Applications Programs, Configuration Management, Configurations, Error Analysis, Fitness, Freeware, Landscape, Mobile Computing, Searching, Software Engineering, Source Code},
  file         = {Submitted Version:~/Zotero/storage/YNHHM9AJ/Vogel et al. - 2019 - Does Diversity Improve the Test Suite Generation f.pdf:application/pdf}
}

@inproceedings{vu_method_2015,
  title     = {A Method for Automated Test Data Generation from Sequence Diagrams and Object Constraint Language},
  isbn      = {978-1-4503-3843-1},
  url       = {https://doi.org/10.1145/2833258.2833294},
  doi       = {10.1145/2833258.2833294},
  series    = {{SoICT} 2015},
  pages     = {335--341},
  booktitle = {Proceedings of the Sixth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Vu, Thi–Dao and Hung, Pham Ngoc and Nguyen, Viet-Ha},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Class diagram, Model based Testing, Object Constraint Language, Sequence diagram, Test Scenario},
  file      = {Full Text:~/Zotero/storage/4P5G73EN/Vu et al. - 2015 - A Method for Automated Test Data Generation from S.pdf:application/pdf}
}

@inproceedings{wang_accelerating_2018,
  title     = {Accelerating Coverage Directed Test Generation for Functional Verification: A Neural Network-Based Framework},
  isbn      = {978-1-4503-5724-1},
  url       = {https://doi.org/10.1145/3194554.3194561},
  doi       = {10.1145/3194554.3194561},
  series    = {{GLSVLSI} ’18},
  pages     = {207--212},
  booktitle = {Proceedings of the 2018 on Great Lakes Symposium on {VLSI}},
  publisher = {Association for Computing Machinery},
  author    = {Wang, Fanchao and Zhu, Hanbin and Popli, Pranjay and Xiao, Yao and Bodgan, Paul and Nazarian, Shahin},
  date      = {2018},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {neural networks, coverage directed test generation, uvm},
  file      = {Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:~/Zotero/storage/LGID87Z6/Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:application/pdf}
}

@article{wang_automatic_2020,
  title        = {Automatic Generation of Acceptance Test Cases from Use Case Specifications: an {NLP}-based Approach},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2998503},
  abstract     = {Acceptance testing is a validation activity performed to ensure the conformance of software systems with respect to their functional requirements. In safety critical systems, it plays a crucial role since it is enforced by software standards, which mandate that each requirement be validated by such testing in a clearly traceable manner. Test engineers need to identify all the representative test execution scenarios from requirements, determine the runtime conditions that trigger these scenarios, and finally provide the input data that satisfy these conditions. Given that requirements specifications are typically large and often provided in natural language (e.g., use case specifications), the generation of acceptance test cases tends to be expensive and error-prone. In this paper, we present Use Case Modeling for System-level, Acceptance Tests Generation ({UMTG}), an approach that supports the generation of executable, system-level, acceptance test cases from requirements specifications...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel},
  date         = {2020},
  keywords     = {Unified Modeling Language, Semantics, Use Case Specifications, Computer Science, Test Pattern Generators, Embedded Systems, Natural Language Processing, Semantic Role Labeling, System Test Case Generation},
  file         = {Full Text:~/Zotero/storage/G69EZUMG/Wang et al. - 2020 - Automatic Generation of Acceptance Test Cases from.pdf:application/pdf}
}

@inproceedings{wetzlmaier_hybrid_2017,
  title     = {Hybrid Monkey Testing: Enhancing Automated {GUI} Tests with Random Test Generation},
  isbn      = {978-1-4503-5155-3},
  url       = {https://doi.org/10.1145/3121245.3121247},
  doi       = {10.1145/3121245.3121247},
  series    = {A-{TEST} 2017},
  pages     = {5--10},
  booktitle = {Proceedings of the 8th {ACM} {SIGSOFT} International Workshop on Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Wetzlmaier, Thomas and Ramler, Rudolf},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, random test generation, Software test automation},
  file      = {Full Text:~/Zotero/storage/J2DT85EQ/Wetzlmaier and Ramler - 2017 - Hybrid Monkey Testing Enhancing Automated GUI Tes.pdf:application/pdf}
}

@inproceedings{white_increasing_2015,
  title     = {Increasing the Efficiency of Search-Based Unit Test Generation Using Parameter Control},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2807556},
  doi       = {10.1145/2786805.2807556},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1042--1044},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {White, Thomas},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, genetic algorithm, search based software engineering, test suite generation, Parameter control},
  file      = {Full Text:~/Zotero/storage/PBEV3T6H/White - 2015 - Increasing the Efficiency of Search-Based Unit Tes.pdf:application/pdf}
}

@article{wu_empirical_2020,
  title        = {An Empirical Comparison of Combinatorial Testing, Random Testing and Adaptive Random Testing},
  volume       = {46},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8405609/},
  doi          = {10.1109/TSE.2018.2852744},
  pages        = {302--320},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Wu, Huayao and Nie, Changhai and Petke, Justyna and Jia, Yue and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2020-03-01},
  keywords     = {combinatorial testing, random testing, Testing, program testing, Fault detection, Software systems, test generation techniques, Subspace constraints, adaptive random testing, Analytical models, Computational efficiency, Combinatorial testing, constraint information, {CT}, different test scenarios, efficiency 96.0 percent, efficiency 98.0 percent, empirical comparison, failure rate, random test suite, test scenarios, testing setting},
  file         = {Full Text:~/Zotero/storage/KGE7A8KR/Wu et al. - 2020 - An Empirical Comparison of Combinatorial Testing, .pdf:application/pdf}
}

$article{xie_automatic_2019,
  title        = {Automatic Loop Summarization via Path Dependency Analysis},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8241837/},
  doi          = {10.1109/TSE.2017.2788018},
  pages        = {537--557},
  number       = {6},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Xie, Xiaofei and Chen, Bihuan and Zou, Liang and Liu, Yang and Le, Wei and Li, Xiaohong},
  urldate      = {2020-05-23},
  date         = {2019-06-01},
  keywords     = {test case generation, Automata, program debugging, program testing, program diagnostics, public domain software, program verification, Debugging, Benchmark testing, {PDA}, automatic loop summarization, disjunctive loop summary, Disjunctive loop summary, loop analysis framework, loop bound analysis, loop classification, loop program verification, path dependency automaton, path interleaving, path-sensitive loop effects, program analysis, program optimization, Proteus, Public domain software},
  file         = {Full Text:~/Zotero/storage/ZNKIBP8H/Xie et al. - 2019 - Automatic Loop Summarization via Path Dependency A.pdf:application/pdf}
}

@article{xing_application_2015,
  title        = {The application of iterative interval arithmetic in path-wise test data generation},
  volume       = {45},
  issn         = {0952-1976},
  doi          = {10.1016/j.engappai.2015.07.021},
  abstract     = {Research of path-wise test data generation is crucial and challenging in the area of software testing, which can be formulated as a constraint satisfaction problem. In our previous research, a look-ahead search method has been proposed as the constraint solver for path-wise test data generation. This paper analytically studies interval arithmetic of the search method in detail, which enforces arc consistency, and introduces the iterative operator to improve it, aiming at detecting infeasible paths as well as shortening generation time. Experiments were conducted to compare the iterative operator with the classical look-ahead operator {AC}-3, and to compare the test data generation method using the iterative operator with some currently existing methods. Experimental results validate the effectiveness and practical deployment of the proposed iterative method, and demonstrate that it is applicable in engineering.},
  pages        = {441--452},
  issue        = {C},
  journaltitle = {Engineering Applications of Artificial Intelligence},
  author       = {Xing, Ying and Gong, Yun-Zhan and Wang, Ya-Wen and Zhang, Xu-Zhou},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Ac-3, Applied Sciences, Arc Consistency, Constraint Satisfaction Problem, Interval Arithmetic},
  file         = {Full Text:~/Zotero/storage/84NMH5J6/Xing et al. - 2015 - The application of iterative interval arithmetic i.pdf:application/pdf}
}

@inproceedings{yamada_greedy_2016,
  title     = {Greedy Combinatorial Test Case Generation Using Unsatisfiable Cores},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970335},
  doi       = {10.1145/2970276.2970335},
  series    = {{ASE} 2016},
  pages     = {614--624},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Yamada, Akihisa and Biere, Armin and Artho, Cyrille and Kitamura, Takashi and Choi, Eun-Hye},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, Combinatorial testing, {SAT} solving},
  file      = {Full Text:~/Zotero/storage/2CRFJ7FK/Yamada et al. - 2016 - Greedy Combinatorial Test Case Generation Using Un.pdf:application/pdf}
}

@article{yang_efsm-based_2015,
  title        = {{EFSM}-Based Test Case Generation: Sequence, Data, and Oracle},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015300018},
  abstract     = {Model-based testing has been intensively and extensively studied in the past decades. Extended Finite State Machine ({EFSM}) is a widely used model of software testing in both academy and industry. This paper provides a survey on {EFSM}-based test case generation techniques in the last two decades. All techniques in {EFSM}-based test case generation are mainly classified into three parts: test sequence generation, test data generation, and test oracle construction. The key challenges, such as coverage criterion and feasibility analysis in {EFSM}-based test case generation are discussed. Finally, we summarize the research work and present several possible research areas in the future.},
  pages        = {633--667},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Yang, Rui and Chen, Zhenyu and Zhang, Zhiyi and Xu, Baowen},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Coverage Criterion, Extended Finite State Machine, Test Data, Test Oracle, Test Sequence},
  file         = {Full Text:~/Zotero/storage/JC5ARCYC/Yang et al. - 2015 - EFSM-Based Test Case Generation Sequence, Data, a.pdf:application/pdf}
}

@article{yao_constrained_2015,
  title        = {Constrained multi-objective test data generation based on set evolution},
  volume       = {9},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2014.0058},
  abstract     = {A crucial task of software testing is the generation of high-quality test data, so as to find defects and errors during various periods of software development. However, existing coverage-based testing methods seldom consider the fault finding ability of the test data. This paper establishes a constrained multi-objective model of test data generation, so that the generated test suite has better spatial distribution on the basis of satisfying statement coverage criterion, and thereby enhance its error detection ability. In addition, the authors propose a genetic algorithm ({GA}) based on set evolution to solve the model. The experimental results show that the test data generated by the proposed model have higher fault finding ability than statement coverage testing and adaptive random testing},
  pages        = {103--108},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Yao, Xiangjuan and Gong, Dunwei and Zhang, Gongjie},
  editor       = {Yao, Xiangjuan},
  date         = {2015},
  keywords     = {Genetic Algorithms, Software Testing, Constraints, Algorithms, Program Testing, (An), Computer Programs, Constrained Multiobjective Test Data Generation, Electronics and Communications Milieux (General) (Ea), Error Detection, Error Detection Ability, Faults, Random Processes, Software Development, Software Engineering (General) (Ci), Spatial Distribution, Statement Coverage Criterion, Statement Coverage Testing},
  file         = {Full Text:~/Zotero/storage/25ND3HQC/Yao et al. - 2015 - Constrained multi-objective test data generation b.pdf:application/pdf}
}

@article{yazdani_seqerloo_automatic_2019,
  title        = {Automatic test cases generation from business process models},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-018-0304-3},
  abstract     = {Traditional test case generation approaches focus on design and implementation models while a large percentage of software errors are caused by the lack of understanding in the early phases. One of the most important models in the early phases of software development is business process model which closely resembles the real world and captures the requirements precisely. The aim of this paper is to present a model-based approach to automatically generate test cases from business process models. We first model business processes and convert them to state graphs. Then, the graphs are traversed and transformed to the input format of the “Spec explorer” tool that generates the test cases. Furthermore, we conduct a study to evaluate the impact of process characterizations on the performance of the proposed method.},
  pages        = {119--132},
  number       = {1},
  journaltitle = {Requirements Eng},
  author       = {Yazdani Seqerloo, Arezoo and Amiri, Mohammad and Parsa, Saeed and Koupaee, Mahnaz},
  date         = {2019},
  keywords     = {Test case generation, Model-based testing, Business process model, Spec Explorer},
  file         = {Full Text:~/Zotero/storage/4RCUVPND/Yazdani Seqerloo et al. - 2019 - Automatic test cases generation from business proc.pdf:application/pdf}
}

$article{yenigun_advances_2016,
  title        = {Advances in test generation for testing software and systems: An introduction to selected papers from {ICTSS} 2013},
  volume       = {18},
  issn         = {14332779},
  doi          = {10.1007/s10009-015-0404-z},
  pages        = {245--249},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Yenigün, H. and Yilmaz, C. and Ulrich, A.},
  date         = {2016},
  keywords     = {Software Testing, Model-Based Testing, Test Generation},
  file         = {Full Text:~/Zotero/storage/Y2AASA7T/Yenigün et al. - 2016 - Advances in test generation for testing software a.pdf:application/pdf}
}

$article{yi_eliminating_2018,
  title        = {Eliminating Path Redundancy via Postconditioned Symbolic Execution},
  volume       = {44},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7835264/},
  doi          = {10.1109/TSE.2017.2659751},
  pages        = {25--43},
  number       = {1},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Yi, Qiuping and Yang, Zijiang and Guo, Shengjian and Wang, Chao and Liu, Jian and Zhao, Chen},
  urldate      = {2020-05-23},
  date         = {2018-01-01},
  keywords     = {Symbolic execution, Testing, program testing, program diagnostics, Software, Explosions, Redundancy, Concrete, Input variables, Syntactics, branch conditions, branching location, common path suffix, exhaustive path coverage, path explosion problem, path redundancy elimination, path suffixes, postconditioned symbolic execution, redundancy removal method, testing and debugging, testing tools, traditional symbolic execution},
  file         = {Full Text:~/Zotero/storage/MZLM4PJP/Yi et al. - 2018 - Eliminating Path Redundancy via Postconditioned Sy.pdf:application/pdf}
}

$article{yoshida_klover_2017,
  title        = {{KLOVER}: Automatic Test Generation for C and C++ Programs, Using Symbolic Execution},
  volume       = {34},
  issn         = {0740-7459},
  doi          = {10.1109/MS.2017.3571576},
  abstract     = {Fujitsu researchers have developed a methodology to automate testing of industrial-strength embedded software implemented in C or C++. The methodology's core is a program analysis technique called symbolic execution, which the researchers have customized to automate testing. The methodology generates unit-level tests, greatly reducing test generation time and cost while providing excellent test coverage.},
  pages        = {30--37},
  number       = {5},
  journaltitle = {{IEEE} Software},
  author       = {Yoshida, Hiroaki and {Guodong Li} and Kamiya, Takuki and Ghosh, Indradeep and Rajan, Sreeranga and Tokumoto, Susumu and Munakata, Kazuki and Uehara, Tadahiro},
  date         = {2017},
  keywords     = {Software Testing, Symbolic Execution, Embedded Software, Computer Science, Software Engineering, Automatic Testing, Software Development, Automatic Test Generation, C++ Languages, Klover, Payloads},
  file         = {Full Text:~/Zotero/storage/YA289N3Y/Yoshida et al. - 2017 - KLOVER Automatic Test Generation for C and C++ Pr.pdf:application/pdf}
}

@article{yousaf_automated_2019,
  title        = {Automated Model-Based Test Case Generation for Web User Interfaces ({WUI}) From Interaction Flow Modeling Language ({IFML}) Models},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8718593/},
  doi          = {10.1109/ACCESS.2019.2917674},
  pages        = {67331--67354},
  journaltitle = {{IEEE} Access},
  author       = {Yousaf, Nazish and Azam, Farooque and Butt, Wasi Haider and Anwar, Muhammad Waseem and Rashid, Muhammad},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {software engineering, model-based testing, Testing, formal verification, program testing, Computational modeling, Software, Unified modeling language, formal specification, Internet, Mobile applications, mobile computing, Navigation, user interface, user interfaces, Web 2.0, web applications, automated model-based test case generation, formal models, Formal verification, {IFML}, {IFML} models, {IFML} {UI} elements, interaction flow modeling language, {MBT}, {MBUITC}, model-based user interface test case, object management group standard, time-consuming techniques, {UI}, {UI} code, {UI} test case document, {UI} testing artifacts, User interfaces, Web user interfaces, {WUI}},
  file         = {Full Text:~/Zotero/storage/PDSTCMSH/Yousaf et al. - 2019 - Automated Model-Based Test Case Generation for Web.pdf:application/pdf}
}

$article{yu_alleviating_2019,
  title        = {Alleviating patch overfitting with automatic test generation: a study of feasibility and effectiveness for the Nopol repair system},
  volume       = {24},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-018-9619-4},
  abstract     = {Among the many different kinds of program repair techniques, one widely studied family of techniques is called test suite based repair. However, test suites are in essence input-output specifications and are thus typically inadequate for completely specifying the expected behavior of the program under repair. Consequently, the patches generated by test suite based repair techniques can just overfit to the used test suite, and fail to generalize to other tests. We deeply analyze the overfitting problem in program repair and give a classification of this problem. This classification will help the community to better understand and design techniques to defeat the overfitting problem. We further propose and evaluate an approach called {UnsatGuided}, which aims to alleviate the overfitting problem for synthesis-based repair techniques with automatic test case generation. The approach uses additional automatically generated tests to strengthen the repair constraint used by synthesis-based repair techniques. We analyze the effectiveness of {UnsatGuided}: 1) analytically with respect to alleviating two different kinds of overfitting issues},
  pages        = {33--67},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Yu, Zhongxing and Martinez, Matias and Danglot, Benjamin and Durieux, Thomas and Monperrus, Martin},
  date         = {2019},
  keywords     = {Program repair, Automatic test case generation, Patch overfitting, Synthesis-based repair},
  file         = {Submitted Version:~/Zotero/storage/RJAG4IGI/Yu et al. - 2019 - Alleviating patch overfitting with automatic test .pdf:application/pdf}
}

$article{yu_preliminary_2019,
  title        = {A preliminary study of automatic generation of credibility test cases based on immune algorithm},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-018-2427-1},
  abstract     = {As a part of software non-functional testing, credibility testing is an important means to ensure the quality of software. However, there are few researches on the credibility testing method at present. In this paper, a new method of generating Credibility test cases is proposed based on immune algorithm. By mining trustworthy requirements and combining with immune algorithm, a test case population is generated. Based on the result of test case, the Application Behavior Declaration is improved and a test case library is established. The conclusion proves that the trustworthy test cases based on immune algorithm can cover the credibility requirements and improve the testing efficiency.},
  pages        = {14867--14875},
  issue        = {Supplement 6},
  journaltitle = {Cluster Comput},
  author       = {Yu, Xuejun and Wang, Jing},
  date         = {2019},
  keywords     = {Test case automatic generation, Credibility, Immune algorithm},
  file         = {Full Text:~/Zotero/storage/IDAX6K5T/Yu and Wang - 2019 - A preliminary study of automatic generation of cre.pdf:application/pdf}
}

@article{zamli_experimental_2017,
  title        = {An experimental study of hyper-heuristic selection and acceptance mechanism for combinatorial t-way test suite generation},
  volume       = {399},
  issn         = {0020-0255},
  doi          = {10.1016/j.ins.2017.03.007},
  abstract     = {Recently, many meta-heuristic algorithms have been proposed to serve as the basis of a t-way test generation strategy (where t indicates the interaction strength) including Genetic Algorithms ({GA}), Ant Colony Optimization ({ACO}), Simulated Annealing ({SA}), Cuckoo Search ({CS}), Particle Swarm Optimization ({PSO}), and Harmony Search ({HS}). Although useful, meta-heuristic algorithms that make up these strategies often require specific domain knowledge in order to allow effective tuning before good quality solutions can be obtained. Hyper-heuristics provide an alternative methodology to meta-heuristics which permit adaptive selection and/or generation of meta-heuristics automatically during the search process. This paper describes our experience with four hyper-heuristic selection and acceptance mechanisms namely Exponential Monte Carlo with counter ({EMCQ}), Choice Function ({CF}), Improvement Selection Rules ({ISR}), and newly developed Fuzzy Inference Selection ({FIS}), using the t-way test...},
  pages        = {121--153},
  issue        = {C},
  journaltitle = {Information Sciences},
  author       = {Zamli, Kamal Z and Din, Fakhrud and Kendall, Graham and Ahmed, Bestoun S},
  date         = {2017},
  keywords     = {Software Testing, Hyper-Heuristics, Engineering, Fuzzy Inference Selection, Library \& Information Science, Meta-Heuristics, T-Way Testing},
  file         = {Full Text:~/Zotero/storage/B8WTA2HJ/Zamli et al. - 2017 - An experimental study of hyper-heuristic selection.pdf:application/pdf}
}

@article{zamli_tabu_2016,
  title        = {A Tabu Search hyper-heuristic strategy for t-way test suite generation},
  volume       = {44},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.03.021},
  abstract     = {[Display omitted] •{HHH} is the first strategy that adopts the hyper-heuristic approach for t-way test suite generation•{HHH} introduces new approach for the heuristic selection and move acceptance mechanism based on three operators (i.e. improvement operator, diversify operator, and intensify operator) that are integrated into the Tabu search {HLH}.•{HHH} outperforms existing strategies as far as optimality of test suite is concerned in many benchmarks. This paper proposes a novel hybrid t-way test generation strategy (where t indicates interaction strength), called High Level Hyper-Heuristic ({HHH}). {HHH} adopts Tabu Search as its high level meta-heuristic and leverages on the strength of four low level meta-heuristics, comprising of Teaching Learning based Optimization, Global Neighborhood Algorithm, Particle Swarm Optimization, and Cuckoo Search Algorithm. {HHH} is able to capitalize on the strengths and limit the deficiencies of each individual...},
  pages        = {57--74},
  issue        = {C},
  journaltitle = {Applied Soft Computing},
  author       = {Zamli, Kamal Z and Alkazemi, Basem Y and Kendall, Graham},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, T-Way Testing, Cuckoo Search Algorithm, Global Neighborhood Algorithm, Hyper-Heuristic, Teaching Learning Based Optimization},
  file         = {Full Text:~/Zotero/storage/Z4LGMNXL/Zamli et al. - 2016 - A Tabu Search hyper-heuristic strategy for t-way t.pdf:application/pdf}
}

@article{zhang_empirical_2017,
  title        = {An empirical study on constraint optimization techniques for test generation},
  volume       = {60},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-015-0450-5},
  abstract     = {Constraint solving is a frequent, but expensive operation with symbolic execution to generate tests for a program. To improve the efficiency of test generation using constraint solving, four optimization techniques are usually applied to existing constraint solvers, which are constraint independence, constraint set simplification, constraint caching, and expression rewriting. In this paper, we conducted an empirical study, using these four constraint optimization techniques in a well known test generation tool {KLEE} with 77 {GNU} Coreutils applications, to systematically investigate how these optimization techniques affect the efficiency of test generation. The experimental results show that these constraint optimization techniques as well as their combinations cannot improve the efficiency of test generation significantly for {ALL}-{SIZED} programs. Moreover, we studied the constraint optimization techniques with respect to two static metrics, lines of code ({LOC}) and cyclomatic complexity ({CC}), of programs. The experimental results show that the “constraint set simplification” technique can improve the efficiency of test generation significantly for the programs with high {LOC} and {CC} values. The “constraint caching” optimization technique can improve the efficiency of test generation significantly for the programs with low {LOC} and {CC} values. Finally, we propose four hybrid optimization strategies and practical guidelines based on different static metrics. 我们使用{KLEE执行了}77{个GNU} Coreutils程序,用于系统的研究4种流行的约束优化技术如何影响测试用例生成的效率。结果表明,对于所有程序,这些约束优化技术及它们的组合不能大幅提高测试用例生成的效率。 此外,我们研究了程序的两个静态指标(代码行和圈复杂度)跟约束优化技术的关系。结果表明,对于大规模及高圈复杂度程序,使用“约束集简化”技术,对于小规模及低圈复杂度程序,使用“约束缓存”技术,都可以显著提高测试生成效率。最后,基于不同的静态指标,我们提出了四种混合优化策略和指导方针。},
  pages        = {1--15},
  number       = {1},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Zhang, Zhiyi and Chen, Zhenyu and Gao, Ruizhi and Wong, Eric and Xu, Baowen},
  date         = {2017},
  keywords     = {test generation, symbolic execution, constraint solving, constraint optimization, static metric},
  file         = {Full Text:~/Zotero/storage/D6S6YXLS/Zhang et al. - 2017 - An empirical study on constraint optimization tech.pdf:application/pdf}
}

$article{zhang_uncertainty-wise_2019,
  title        = {Uncertainty-wise test case generation and minimization for Cyber-Physical Systems},
  volume       = {153},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2019.03.011},
  abstract     = {•An uncertainty-wise test case generation framework with two test case generation strategies.•A search-based test case minimization framework with four test case minimization strategies.•A methodology for designing and introducing indeterminacy sources during test execution.•A novel set of uncertainty-wise test verdicts.•Evaluation with two industrial {CPS} case studies. Cyber-Physical Systems ({CPSs}) typically operate in highly indeterminate environmental conditions, which require the development of testing methods that must explicitly consider uncertainty in test design, test generation, and test optimization. Towards this direction, we propose a set of uncertainty-wise test case generation and test case minimization strategies that rely on test ready models explicitly specifying subjective uncertainty. We propose two test case generation strategies and four test case minimization strategies based on the Uncertainty Theory and multi-objective search. These strategies...},
  pages        = {1--21},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Zhang, Man and Ali, Shaukat and Yue, Tao},
  date         = {2019},
  keywords     = {Uncertainty, Computer Science, Cyber-Physical System, Multi-Objective Search, Test Case Generation and Minimization},
  file         = {Full Text:~/Zotero/storage/KSBTPC5H/Zhang et al. - 2019 - Uncertainty-wise test case generation and minimiza.pdf:application/pdf}
}

@article{zhang_unit_2019,
  title        = {Unit Test Data Generation for C Using Rule-Directed Symbolic Execution},
  volume       = {34},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-019-1935-7},
  abstract     = {Unit testing is widely used in software development. One important activity in unit testing is automatic test data generation. Constraint-based test data generation is a technique for automatic generation of test data, which uses symbolic execution to generate constraints. Unit testing only tests functions instead of the whole program, where individual functions typically have preconditions imposed on their inputs. Conventional symbolic execution cannot detect these preconditions, let alone converting these preconditions into constraints. To overcome these limitations, we propose a novel unit test data generation approach using rule-directed symbolic execution for dealing with functions with missing input preconditions. Rule-directed symbolic execution uses predefined rules to detect preconditions in the individual function, and generates constraints for inputs based on preconditions. We introduce implicit constraints to represent preconditions, and unify implicit constraints and program constraints into integrated constraints. Test data generated based on integrated constraints can explore previously unreachable code and help developers find more functional faults and logical faults. We have implemented our approach in a tool called {CTS}-{IC}, and applied it to real-world projects. The experimental results show that rule-directed symbolic execution can find preconditions (implicit constraints) automatically from an individual function. Moreover, the unit test data generated by our approach achieves higher coverage than similar tools and efficiently mitigates missing input preconditions problems in unit testing for individual functions.},
  pages        = {670--689},
  number       = {3},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Zhang, Ming-Zhe and Gong, Yun-Zhan and Wang, Ya-Wen and Jin, Da-Hai},
  date         = {2019},
  keywords     = {symbolic execution, static analysis, automated unit testing, program constraint},
  file         = {Full Text:~/Zotero/storage/IYQD8MWV/Zhang et al. - 2019 - Unit Test Data Generation for C Using Rule-Directe.pdf:application/pdf}
}

@article{zhao_test_2015,
  title        = {Test Generation for Programs with Binary Tree Structure as Input},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015500205},
  abstract     = {Test data generation is a process of creating program inputs that satisfy specific testing criteria. Many works have been focused on test generation with respect to numeric and string data. Dynamic data structures, such as trees and linked lists, have been widely used in modern programming, but on which there are few studies presented. In general, generating a dynamic data structure is associated with a proper shape and valid values generation. It would be difficult to generate such dynamic data structures, as both shapes and values are necessary to be valid simultaneously. This paper focuses on binary tree structures and proposes a novel test generation approach that combines search based testing with constraint solving techniques. The approach creates the shapes of binary tree structures by using {GA}, and generates the values in their data fields by using constraint solving techniques. The experimental results show that the presented approach is promising and effective. Moreover, the studies investigate factors affecting the performance of the approach, and arrive at a conclusion that the test generation cost is cubic growing as the number of pointer constraints increases.},
  pages        = {1129--1151},
  number       = {7},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Zhao, Ruilian and Li, Zheng and Wang, Qian},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Binary Tree, Constraint Solving, Dynamic Data Structure, Search-Based Software Testing},
  file         = {Full Text:~/Zotero/storage/2GU26ENS/Zhao et al. - 2015 - Test Generation for Programs with Binary Tree Stru.pdf:application/pdf}
}

@inproceedings{zhao_weight-based_2018,
  title     = {A Weight-Based Approach to Combinatorial Test Generation},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195018},
  doi       = {10.1145/3183440.3195018},
  series    = {{ICSE} ’18},
  pages     = {378--379},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Zhao, Jing and Ning, G. R and Lu, H. L and Wang, Y. B and Cai, Yan and Zhang, Jian},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {combinatorial testing, test case selection, fault detection rate, weighted combinatorial coverage},
  file      = {Full Text:~/Zotero/storage/4DMRMLUD/Zhao et al. - 2018 - A Weight-Based Approach to Combinatorial Test Gene.pdf:application/pdf}
}

@inproceedings{zhong_combinatorial_2016,
  title     = {Combinatorial Generation of Structurally Complex Test Inputs for Commercial Software Applications},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2983959},
  doi       = {10.1145/2950290.2983959},
  series    = {{FSE} 2016},
  pages     = {981--986},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Zhong, Hua and Zhang, Lingming and Khurshid, Sarfraz},
  date      = {2016},
  note      = {{ZSCC}: 0000009 
event-place: New York, {NY}, {USA}},
  keywords  = {{ACTS}, Combinatorial test generation, Constraint-based test generation, Korat},
  file      = {Full Text:~/Zotero/storage/ANA8XT7M/Zhong et al. - 2016 - Combinatorial Generation of Structurally Complex T.pdf:application/pdf}
}

==> anc/ms_aceitos_cite.tex <==
%
% Comandos gerados pelo BibDesk
%

\nocite{afzal_veriabs_2019,aleti_test_2015,almansour_empirical_2020,almasi_industrial_2017,andreasen_survey_2017,araujo_correlating_2016,arcaini_decomposition-based_2019,arcaini_how_2015,arcaini_improving_2015,arcuri_experience_2018,arcuri_restful_2019,arora_agent-based_2018,babic_fudge_2019,balera_algorithm_2017,baluda_bidirectional_2016,bashir_improved_2017,behjati_synthetic_2019,belli_exploiting_2015,biagiola_diversity-based_2019,bride_tri-modal_2016,candea_automated_2019,chatterjee_fuzzy_2019,chawla_cloud-based_2016,chawla_novel_2015,constanza_perez_automatic_2018,de_matos_empirical_2016,dhok_directed_2016,din_fuzzy_2018,ding_petri_2016,elghondakly_comprehensive_2016,enoiu_automated_2016,ermuth_monkey_2016,escobar-velasquez_enabling_2020,filho_automatic_2017,fioravanti_efficient_2015,fisher_making_2016,fragal_extending_2019,fraser_achieving_2015,fraser_does_2015,fraser_memetic_2015,gay_automated_2015,gay_call_2018,gay_multifaceted_2018,gay_one-size-fits-none_2019,gay_risks_2015,geetha_devasena_automated_2016,godio_efficient_2019,guizzo_sentinel_2020,guo_semantic_2016,gupta_insight_2019,gutierrez_model-driven_2015,hahnle_deductive_2019,han_multiple_2017,haraldsson_use_2017,hierons_generating_2015,hierons_many-objective_2020,homaid_adapting_2019,honfi_automated_2020,hu_branch_2017,hui_md-art_2016,ipate_model_2015,jaffar_optimal_2019,jatana_particle_2020,jiang_automatic_2015,julliand_test_2018,kamal_z_zamli_comparative_2015,kangoye_mcdc_2015,khari_novel_2016,khurana_test_2015,kikuma_preparation_2019,kintis_detecting_2018,kordon_software_2019,lakshminarayana_p_automatic_2020,laranjeiro_testing_2017,li_applying_2016,li_genetic_2018,li_intelligent_2019,lian_yu_test_2018,lin_enhancing_2017,lin_tca_2015,lin_towards_2019,linda_riquelme_mofqa_2019,liu_automatic_2020,liu_mttool_2018,lv_test_2018,mariani_augusto_2018,mathis_dynamic_2017,matnei_filho_multi-objective_2016,mendonca_reusing_2019,menendez_benito_output_2020,mirshokraie_guided_2015,mirza_automated_2018,moadab_automatic_2016,mohi-aldeen_application_2016,moitra_automating_2019,nasser_latin_2020,nasser_pairwise_2017,nayak_knowledge_2020,nguena_timo_test_2016,nikravan_reasoning-based_2019,nogueira_test_2019,nosrati_using_2020,paiva_generation_2016,palomba_automatic_2016,pan_program-input_2015,panichella_automated_2018,panichella_beyond_2019,patrick_subdomain-based_2015,petke_practical_2015,petrov_using_2015,pill_automated_2018,pradhan_transition_2019,preoteasa_verification_2015,qian_sxm-based_2017,qiu_application_2018,rau_efficient_2018,rodrigues_using_2018,rojas_is_2017,rojas_seeding_2016,rueda_towards_2019,ruiz_evaluating_2019,saadatjoo_test-data_2019,sahin_comparisons_2016,sahoo_pso_2020,sakti_instance_2015,salahirad_choosing_2019,salihu_amoga_2019,seijas_model_2016,semerath_graph_2018,serra_effectiveness_2019,shahbaz_automatic_2015,shahbazi_black-box_2016,shamshiri_automated_2015,shamshiri_random_2018,sharifipour_structural_2018,silva_analyzing_2017,silva_can_2018,silva_cpn_2019,son_mccfg_2019,suarez-cabal_incremental_2017,terragni_coverage-driven_2016,tian_test_2016,tuya_coverage-aware_2016,varshney_hybrid_2018,vivanti_detailed_2017,vogel_does_2019,vu_method_2015,wang_accelerating_2018,wang_automatic_2020,wetzlmaier_hybrid_2017,white_increasing_2015,wu_empirical_2020,xing_application_2015,yamada_greedy_2016,yang_efsm-based_2015,yao_constrained_2015,yazdani_seqerloo_automatic_2019,yousaf_automated_2019,zamli_experimental_2017,zamli_tabu_2016,zhang_empirical_2017,zhang_unit_2019,zhao_test_2015,zhao_weight-based_2018,zhong_combinatorial_2016}

==> anc/ms_rejeitados.bib <==

$inproceedings{afzal_veriabs_2019,
  title     = {{VeriAbs}: Verification by Abstraction and Test Generation},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00121},
  doi       = {10.1109/ASE.2019.00121},
  series    = {{ASE} ’19},
  pages     = {1138--1141},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Afzal, Mohammad and Asia, A and Chauhan, Avriti and Chimdyalwar, Bharti and Darke, Priyanka and Datar, Advaita and Kumar, Shrawan and Venkatesh, R},
  date      = {2019},
  note      = {{ZSCC}: 0000003},
  file      = {Full Text:~/Zotero/storage/LTAI3PD3/Afzal et al. - 2019 - VeriAbs Verification by Abstraction and Test Gene.pdf:application/pdf}
}

@article{ahmad_a_saifan_using_2015,
  title        = {{USING} {FORMAL} {METHODS} {FOR} {TEST} {CASE} {GENERATION} {ACCORDING} {TO} {TRANSITION}-{BASED} {COVERAGE} {CRITERIA}},
  volume       = {1},
  issn         = {2413-9351},
  doi          = {10.5455/jjcit.71-1442380075},
  abstract     = {Formal methods play an important role in increasing the quality, reliability, robustness and effectiveness of software. Also the uses of formal methods, especially in safety-critical systems, help in the early detection of software errors and failures which will reduce the cost and effort involved in software testing. The aim of this paper is to prove the role and the effectiveness of formal specification for the cruise control system ({CCS}) as a case study. A {CCS} formal model is built using Perfect formal specification language, and its correctness is validated using the Perfect Developer toolset. We develop a software testing tool in order to generate test cases using three different algorithms. These test cases are evaluated to improve their coverage and effectiveness. The results show that random test case generation with full restriction algorithm is the best in its coverage results},
  pages        = {15--30},
  number       = {1},
  journaltitle = {Jordanian journal of computers and information technology (Online)},
  author       = {{Ahmad A. Saifan} and {Wafa Bani Mustafa}},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Cruise Control System ({CCS}), Formal Method, Perfect Developer},
  file         = {Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:~/Zotero/storage/AG8MTV52/Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:application/pdf}
}

@article{ahmed_constrained_2017,
  title        = {Constrained Interaction Testing: A Systematic Literature Study},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8102999/},
  doi          = {10.1109/ACCESS.2017.2771562},
  shorttitle   = {Constrained Interaction Testing},
  pages        = {25706--25730},
  journaltitle = {{IEEE} Access},
  author       = {Ahmed, Bestoun S. and Zamli, Kamal Z. and Afzal, Wasif and Bures, Miroslav},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Software testing, software testing, software product lines, combinatorial interaction testing, program testing, Tools, Data mining, software development management, fault detection, software fault tolerance, Systematics, Electronic mail, fault diagnosis, graphical user interfaces, Software systems, test selection, comprehensive literature study, constrained combinatorial testing, Constrained interaction testing, constrained interaction testing research, constraint test generation, graphical user interface testing, software systems, systematic literature study, test case design techniques, test generation tools, testing techniques},
  file         = {Full Text:~/Zotero/storage/IYS93QEH/Ahmed et al. - 2017 - Constrained Interaction Testing A Systematic Lite.pdf:application/pdf}
}

$article{aleti_test_2015,
  title        = {Test data generation with a Kalman filter-based adaptive genetic algorithm},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.035},
  abstract     = {•We introduce a new approach for generating test data, based on adaptive optimisation.•The adaptive optimisation framework uses feedback from the optimisation process to adjust parameter values of a genetic algorithm during the search.•Our approach is compared to a state of the art test data optimisation algorithm that does not adapt parameter values online, and a conspicuous adaptive optimisation algorithm, outperforming both methods in a wide range of problems. Software testing is a crucial part of software development. It enables quality assurance, such as correctness, completeness and high reliability of the software systems. Current state-of-the-art software testing techniques employ search-based optimisation methods, such as genetic algorithms to handle the difficult and laborious task of test data generation. Despite their general applicability, genetic algorithms have to be parameterised in order to produce results of high quality. Different parameter...},
  pages        = {343--352},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Aleti, Aldeida and Grunske, Lars},
  date         = {2015},
  keywords     = {Test Data Generation, Optimisation, Computer Science, Adaptive Parameter Control},
  file         = {Submitted Version:~/Zotero/storage/UU4F49ZP/Aleti and Grunske - 2015 - Test data generation with a Kalman filter-based ad.pdf:application/pdf}
}

$article{almansour_empirical_2020,
  title        = {An Empirical Comparison of the Efficiency and Effectiveness of Genetic Algorithms and Adaptive Random Techniques in Data-Flow Testing},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957444/},
  doi          = {10.1109/ACCESS.2020.2966433},
  pages        = {12884--12896},
  journaltitle = {{IEEE} Access},
  author       = {Almansour, Fahad M. and Alroobaea, Roobaea and Ghiduk, Ahmed S.},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software testing, software testing, test data generation, Java, program testing, search problems, genetic algorithms, Genetic algorithms, Sociology, Statistics, Subspace constraints, Convergence, Adaptive random testing, adaptive random techniques, adaptive random testing technique, {ART} technique, automatic inputs generation techniques, data-flow testing, {GA} technique, {GA}-based technique, ordinary random search techniques, {ORT} technique, test-data generation process, time 267.6 s, time 382.0 s, time 465.9 s},
  file         = {Full Text:~/Zotero/storage/QNWJMDA5/Almansour et al. - 2020 - An Empirical Comparison of the Efficiency and Effe.pdf:application/pdf}
}

$inproceedings{almasi_industrial_2017,
  title     = {An Industrial Evaluation of Unit Test Generation: Finding Real Faults in a Financial Application},
  isbn      = {978-1-5386-2717-4},
  url       = {https://doi.org/10.1109/ICSE-SEIP.2017.27},
  doi       = {10.1109/ICSE-SEIP.2017.27},
  series    = {{ICSE}-{SEIP} ’17},
  pages     = {263--272},
  booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
  publisher = {{IEEE} Press},
  author    = {Almasi, M. Moein and Hemmati, Hadi and Fraser, Gordon and Arcuri, Andrea and Benefelds, Jundefinednis},
  date      = {2017},
  keywords  = {empirical software engineering, search-based testing, random testing, automated tests generation},
  file      = {Full Text:~/Zotero/storage/8FQMUYTD/Almasi et al. - 2017 - An Industrial Evaluation of Unit Test Generation .pdf:application/pdf}
}

@article{anbunathan_combining_2019,
  title        = {Combining genetic algorithm and pairwise testing for optimised test generation from {UML} {ADs}},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5207},
  pages        = {423--433},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Anbunathan, R. and Basu, A.},
  date         = {2019},
  keywords     = {Genetic Algorithms, Unified Modeling Language, Genetic Algorithm, Computer Science, Program Testing, Test Data, Pairwise Testing, Research Article, Concurrent Activities, Optimised Test Generation, Test Cases, Uml Activity Diagram},
  file         = {Full Text:~/Zotero/storage/9MGHE4KU/Anbunathan and Basu - 2019 - Combining genetic algorithm and pairwise testing f.pdf:application/pdf}
}

$article{andreasen_survey_2017,
  title        = {A Survey of Dynamic Analysis and Test Generation for {JavaScript}},
  volume       = {50},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3106739},
  doi          = {10.1145/3106739},
  pages        = {1--36},
  number       = {5},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Andreasen, Esben and Gong, Liang and Møller, Anders and Pradel, Michael and Selakovic, Marija and Sen, Koushik and Staicu, Cristian-Alexandru},
  urldate      = {2020-05-23},
  date         = {2017-11-13},
  keywords     = {Computer Science, Test Generation, Dynamic Languages, Program Analysis},
  file         = {Full Text:~/Zotero/storage/22C28USH/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf;Submitted Version:~/Zotero/storage/RIGG9HLR/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf}
}

@article{anielak_incremental_2015,
  title    = {Incremental test case generation using bounded model checking: an application to automatic rating.(Report)},
  volume   = {17},
  issn     = {1433-2779},
  doi      = {10.1007/s10009-014-0317-2},
  abstract = {Byline: Grzegorz Anielak (1), Grzegorz Jakacki (2), {SAawomir} Lasota (1) Keywords: Bounded model checking},
  pages    = {339},
  number   = {3},
  author   = {Anielak, Grzegorz and Jakacki, Grzegorz and Lasota, {SAawomir}},
  date     = {2015},
  keywords = {Computer Programming, Models, Tests},
  file     = {Full Text:~/Zotero/storage/P6L36A2R/Anielak et al. - 2015 - Incremental test case generation using bounded mod.pdf:application/pdf}
}

$article{araujo_correlating_2016,
  title        = {Correlating automatic static analysis and mutation testing: towards incremental strategies},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0031-8},
  doi          = {10.1186/s40411-016-0031-8},
  shorttitle   = {Correlating automatic static analysis and mutation testing},
  abstract     = {Traditionally, mutation testing is used as test set generation and/or test evaluation criteria once it is considered a good fault model. This paper uses mutation testing for evaluating an automated static analyzer. Since static analyzers, in general, report a substantial number of false positive warnings, the intention of this study is to define a prioritization approach of static warnings based on their correspondence with mutations. On the other hand, knowing that Mutation Test has a high application cost, another possibility is to try to identify mutations of some specific mutation operators, which an automatic static analyzer is not adequate to detect. Therefore, this information can be used to prioritize the order of incrementally applying mutation operators considering, firstly, those with no correspondence with static warnings. In both cases, contributing to the establishment of incremental strategies on using automatic static analysis or mutation testing or even a combination of them.},
  pages        = {5},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Araújo, Cláudio A. and Delamaro, Marcio E. and Maldonado, José C. and Vincenzi, Auri M. R.},
  urldate      = {2020-05-21},
  date         = {2016-11-03},
  note         = {{ZSCC}: 0000005},
  file         = {Full Text:~/Zotero/storage/ZQNPYM5U/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf}
}

$article{arcaini_decomposition-based_2019,
  title        = {Decomposition-Based Approach for Model-Based Test Generation},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8170269/},
  doi          = {10.1109/TSE.2017.2781231},
  pages        = {507--520},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  urldate      = {2020-05-23},
  date         = {2019-05-01},
  keywords     = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, Explosions, Silicon, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, decomposition-based approach, decomposition-based test generation approach, model checking, model variable dependency, model-based test generation, Presses, State Explosion Problem, testing requirement, testing technique},
  file         = {Full Text:~/Zotero/storage/9R879ZF6/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:~/Zotero/storage/CLWZLAJD/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

$article{arcaini_how_2015,
  title        = {How to Optimize the Use of {SAT} and {SMT} Solvers for Test Generation of Boolean Expressions},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxv001},
  abstract     = {In the context of automatic test generation, the use of propositional satisfiability ({SAT}) and Satisfiability Modulo Theories ({SMT}) solvers is becoming an attractive alternative to traditional algorithmic test generation methods, especially when testing Boolean expressions. The main advantages are the capability to deal with constraints over the inputs, the generation of compact test suites and the support for fault-detecting test generation methods. However, these solvers normally require more time and a greater amount of memory than classical test generation algorithms, making their applicability not always feasible in practice. In this paper, we propose several ways to optimize the {SAT}/{SMT}-based process of test generation for Boolean expressions and we compare several solving tools and propositional transformation rules. These optimizations promise to make {SAT}/{SMT}-based techniques as efficient as standard methods for testing purposes, especially when dealing with Boolean expressions, as proved by our experiments.},
  pages        = {2900--2920},
  number       = {11},
  journaltitle = {The Computer Journal},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date         = {2015},
  keywords     = {Test Case Generation, Boolean Expression Testing, Sat Solvers, Smt Solvers},
  file         = {Submitted Version:~/Zotero/storage/7FX25ENH/Arcaini et al. - 2015 - How to Optimize the Use of SAT and SMT Solvers for.pdf:application/pdf}
}

$inproceedings{arcaini_improving_2015,
  title     = {Improving Model-Based Test Generation by Model Decomposition},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2786837},
  doi       = {10.1145/2786805.2786837},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {119--130},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date      = {2015},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {model-based testing, state explosion problem, Test case generation, abstraction},
  file      = {Submitted Version:~/Zotero/storage/WSRPBR5I/Arcaini et al. - 2015 - Improving Model-Based Test Generation by Model Dec.pdf:application/pdf}
}

$article{arcuri_experience_2018,
  title        = {An experience report on applying software testing academic results in industry: we need usable automated test generation},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-017-9570-9},
  abstract     = {What is the impact of software engineering research on current practices in industry? In this paper, I report on my direct experience as a {PhD}/post-doc working in software engineering research projects, and then spending the following five years as an engineer in two different companies (the first one being the same I worked in collaboration with during my post-doc). Given a background in software engineering research, what cutting-edge techniques and tools from academia did I use in my daily work when developing and testing the systems of these companies? Regarding validation and verification (my main area of research), the answer is rather short: as far as I can tell, only {FindBugs}. In this paper, I report on why this was the case, and discuss all the challenging, complex open problems we face in industry and which somehow are “neglected” in the academic circles. In particular, I will first discuss what actual tools I could use in my daily work, such as {JaCoCo} and Selenium. Then, I will discuss the main open problems I faced, particularly related to environment simulators, unit and web testing. After that, popular topics in academia are presented, such as {UML}, regression and mutation testing. Their lack of impact on the type of projects I worked on in industry is then discussed. Finally, from this industrial experience, I provide my opinions about how this situation can be improved, in particular related to how academics are evaluated, and advocate for a greater involvement into open-source projects.},
  pages        = {1959--1981},
  number       = {4},
  journaltitle = {Empir Software Eng},
  author       = {Arcuri, Andrea},
  date         = {2018},
  keywords     = {Applied research, Impact, Industry, Practice, Technology transfer},
  file         = {Submitted Version:~/Zotero/storage/693R23HX/Arcuri - 2018 - An experience report on applying software testing .pdf:application/pdf}
}

$article{arcuri_restful_2019,
  title        = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
  volume       = {28},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3293455},
  doi          = {10.1145/3293455},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Arcuri, Andrea},
  date         = {2019-01},
  note         = {{ZSCC}: 0000020},
  keywords     = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
  file         = {Full Text:~/Zotero/storage/AUHQQRM3/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:~/Zotero/storage/KRVTNYYP/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

$article{arora_agent-based_2018,
  title        = {Agent-Based Regression Test Case Generation using Class Diagram, Use cases and Activity Diagram},
  volume       = {125},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2017.12.096},
  abstract     = {In Regression testing, test case generation is a process of generating test cases from the existing test suite to ensure that modifications made in the system have not affected its existing functionality. The use of modeling based {UML} class diagram identifies changes at syntax level, whereas use cases and activity diagram identify changes at semantic level. In this research, we have used the combination of {UML} class diagram, use cases and activity diagram to identify changes at both syntax and semantics level. We compared {UML} class diagrams, use cases and activity diagrams of old and modified code to identify these changes. It is found that the use of {UML} class diagram, use cases and activity diagram results in better identification of changes and hence leads to efficient test case generation. Additionally, agents developed in Java Agent Development Environment are used to collect these changes from different stake holders in the distributed environment. The distribution of testing...},
  pages        = {747--753},
  journaltitle = {Procedia Computer Science},
  author       = {Arora, Pardeep Kumar and Bhatia, Rajesh},
  date         = {2018},
  keywords     = {Computer Science, Agent Based Testing, Regression Test Case Generation},
  file         = {Full Text:~/Zotero/storage/C6NXC2QI/Arora and Bhatia - 2018 - Agent-Based Regression Test Case Generation using .pdf:application/pdf}
}

$inproceedings{babic_fudge_2019,
  title     = {{FUDGE}: Fuzz Driver Generation at Scale},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3340456},
  doi       = {10.1145/3338906.3340456},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {975--985},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Babić, Domagoj and Bucur, Stefan and Chen, Yaohui and Ivančić, Franjo and King, Tim and Kusano, Markus and Lemieux, Caroline and Szekeres, László and Wang, Wei},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, automated test generation, program slicing, code synthesis, fuzz testing, fuzzing, software security},
  file      = {Full Text:~/Zotero/storage/2B39WCIB/Babić et al. - 2019 - FUDGE Fuzz Driver Generation at Scale.pdf:application/pdf}
}

$article{balera_algorithm_2017,
  title        = {An algorithm for combinatorial interaction testing: definitions and rigorous evaluations},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0043-z},
  doi          = {10.1186/s40411-017-0043-z},
  shorttitle   = {An algorithm for combinatorial interaction testing},
  abstract     = {Combinatorial Interaction Testing ({CIT}) approaches have drawn attention of the software testing community to generate sets of smaller, efficient, and effective test cases where they have been successful in detecting faults due to the interaction of several input parameters. Recent empirical studies show that greedy algorithms are still competitive for {CIT}. It is thus interesting to investigate new approaches to address {CIT} test case generation via greedy solutions and to perform rigorous evaluations within the greedy context.},
  pages        = {10},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Balera, Juliana M. and Santiago Júnior, Valdivino A. de},
  urldate      = {2020-05-21},
  date         = {2017-12-28},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/VDNGD2VQ/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf}
}

$article{baluda_bidirectional_2016,
  title        = {Bidirectional Symbolic Analysis for Effective Branch Testing},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7296670/},
  doi          = {10.1109/TSE.2015.2490067},
  pages        = {403--426},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Baluda, Mauro and Denaro, Giovanni and Pezze, Mauro},
  urldate      = {2020-05-23},
  date         = {2016-05-01},
  keywords     = {test case generation, symbolic execution, Testing, program testing, program diagnostics, Computational modeling, Valves, Measurement, Concrete, Analytical models, branch coverage, program analysis, bidirectional symbolic analysis, branch testing, coverage measurement, Reachability analysis, structural coverage metrics, Structural testing, symbolic reachability analysis, test objectives, test suite thoroughness measure},
  file         = {Full Text:~/Zotero/storage/B8PDL43E/Baluda et al. - 2016 - Bidirectional Symbolic Analysis for Effective Bran.pdf:application/pdf}
}

@article{banerjee_object_2020,
  title        = {Object Removal Software Test Automation},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957035/},
  doi          = {10.1109/ACCESS.2020.2965947},
  pages        = {12967--12975},
  journaltitle = {{IEEE} Access},
  author       = {Banerjee, Debdeep and Yu, Kevin and Aggarwal, Garima},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software engineering, software testing, image processing, Automation, Testing, computer vision, program testing, Software, Software algorithms, Image color analysis, image generation, image reconstruction, Image reconstruction, image restoration, Matlab, {MATLAB}, multimedia, algorithm quality, object removal algorithm, object removal software test automation, photoshop, {SSIM} score, structural similarity index score},
  file         = {Full Text:~/Zotero/storage/8SZI64MK/Banerjee et al. - 2020 - Object Removal Software Test Automation.pdf:application/pdf}
}

$article{bashir_improved_2017,
  title        = {Improved Genetic Algorithm to Reduce Mutation Testing Cost},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7870579/},
  doi          = {10.1109/ACCESS.2017.2678200},
  pages        = {3657--3674},
  journaltitle = {{IEEE} Access},
  author       = {Bashir, Muhammad Bilal and Nadeem, Aamer},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {test case generation, mutation testing, Testing, Java, empirical evaluation, program debugging, program testing, object-oriented programming, software fault tolerance, software maintenance, genetic algorithms, Genetic algorithms, Standards, Computer bugs, Sociology, Statistics, improved genetic algorithm, Control flow of program, control-oriented fitness function, {eMuJava} tool, fault-based testing technique, fitness information, improved adaptable mutation method, mutation score, mutation testing cost reduction, object oriented programming, object-oriented program features, object’s state, random computational cost reduction, software bug detection, state-based fitness function, suspicious mutant, two-way crossover},
  file         = {Full Text:~/Zotero/storage/G6G5VSAE/Bashir and Nadeem - 2017 - Improved Genetic Algorithm to Reduce Mutation Test.pdf:application/pdf}
}

$inproceedings{behjati_synthetic_2019,
  title     = {Synthetic Test Data Generation Using Recurrent Neural Networks: A Position Paper},
  url       = {https://doi.org/10.1109/RAISE.2019.00012},
  doi       = {10.1109/RAISE.2019.00012},
  series    = {{RAISE} ’19},
  pages     = {22--27},
  booktitle = {Proceedings of the 7th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Behjati, Razieh and Arisholm, Erik and Bedregal, Margrethe M. and Tan, Chao},
  date      = {2019},
  keywords  = {software testing, deep learning, generative models, recurrent neural networks, synthetic data generation},
  file      = {Full Text:~/Zotero/storage/55XCEGJU/Behjati et al. - 2019 - Synthetic Test Data Generation Using Recurrent Neu.pdf:application/pdf}
}

$article{belli_exploiting_2015,
  title        = {Exploiting Model Morphology for Event-Based Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6915728/},
  doi          = {10.1109/TSE.2014.2360690},
  pages        = {113--134},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Belli, Fevzi and Beyazit, Mutlu},
  urldate      = {2020-05-23},
  date         = {2015-02-01},
  keywords     = {test generation, random testing, Testing, program testing, Production, Unified modeling language, computational complexity, Context, Analytical models, Grammar, Morphology, mutation operators, (model) morphology, equivalent mutant, event-based approach, event-based testing, fault models, formal grammars, grammar-based testing, grammars, linear time, {MBMT}, model morphology, model-based mutation testing, Model-based mutation testing, multiple mutants, mutant selection, mutants},
  file         = {Submitted Version:~/Zotero/storage/ELL6W43G/Belli and Beyazit - 2015 - Exploiting Model Morphology for Event-Based Testin.pdf:application/pdf}
}

$inproceedings{biagiola_diversity-based_2019,
  title     = {Diversity-Based Web Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338970},
  doi       = {10.1145/3338906.3338970},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {142--153},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Biagiola, Matteo and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test generation, diversity, web testing, page object},
  file      = {Full Text:~/Zotero/storage/GDZCP8YD/Biagiola et al. - 2019 - Diversity-Based Web Test Generation.pdf:application/pdf}
}

@article{bo_efficient_2019,
  title        = {Efficient Test Case Generation for Thread-Safe Classes},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8651494/},
  doi          = {10.1109/ACCESS.2019.2901588},
  pages        = {26984--26995},
  journaltitle = {{IEEE} Access},
  author       = {Bo, Lili and Jiang, Shujuan and Qian, Junyan and Wang, Rongcun and Wang, Xingya},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software testing, test case generation, concurrency bugs, static analysis, program debugging, program testing, program diagnostics, Computer bugs, Multiprotocol label switching, Synchronization, Test pattern generators, automatic approach, bug-driven grouping, concurrency bug, concurrency bug detection, Concurrent computing, concurrent test cases, concurrent test generation techniques, concurrent tests, coverage-guided generation, coverage-guided techniques, efficient test case generation, Instruction sets, iterative generation, thread-safe class, thread-safe classes},
  file         = {Full Text:~/Zotero/storage/VMGYHNQ7/Bo et al. - 2019 - Efficient Test Case Generation for Thread-Safe Cla.pdf:application/pdf}
}

$article{bride_tri-modal_2016,
  title        = {Tri-modal under-approximation for test generation},
  volume       = {132},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2016.07.003},
  abstract     = {This paper presents a method for under-approximating behavioural models with the guarantee that the abstract paths can be instantiated as executions of the models. This allows a model-based testing approach to operate on an abstraction of an infinite or very large behavioural model. We characterize the abstract transitions as may, must+ or must−. This allows us to benefit from Thomas Ball's result that any abstract sequence in the shape of must−*.may.must+* (a Ball chain) can be instantiated as a sequence of connected concrete transitions. We adapt Ball's work aiming at abstracting C programs to the case of event systems, where the instantiated Ball chains might not be reachable from a model's initial state because our method can abstract the control structure. We propose as a solution to this problem to symbolically explore the set of states reachable after a finite number of steps. The Ball chains that start in any of these states are reachable and instantiable. By keeping track...},
  pages        = {190--208},
  journaltitle = {Science of Computer Programming},
  author       = {Bride, Hadrien and Julliand, Jacques and Masson, Pierre-Alain},
  date         = {2016},
  keywords     = {Computer Science, Model-Based Testing, Over and Under Approximations, Predicate Abstraction, Symbolic Exploration},
  file         = {Submitted Version:~/Zotero/storage/K4X9BT5L/Bride et al. - 2016 - Tri-modal under-approximation for test generation.pdf:application/pdf}
}

$incollection{candea_automated_2019,
  location   = {Cham},
  title      = {Automated Software Test Generation: Some Challenges, Solutions, and Recent Advances},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_24},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Automated Software Test Generation},
  abstract   = {The automation of software testing promises to delegate to machines what is otherwise the most labor-intensive and expensive part of software development. The past decade has seen a resurgence in research interest for this problem, bringing about significant progress. In this article, we provide an overview of automated test generation for software, and then discuss recent developments that have had significant impact on real-life software.},
  pages      = {505--531},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Candea, George and Godefroid, Patrice},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_24},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  keywords   = {Software testing, Symbolic execution, Program analysis},
  file       = {Full Text:~/Zotero/storage/7P9RIGIZ/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf}
}

@article{chaki_regression_2015,
  title        = {Regression verification for multi-threaded programs (with extensions to locks and dynamic thread creation)},
  volume       = {47},
  issn         = {0925-9856},
  doi          = {10.1007/s10703-015-0237-0},
  abstract     = {Regression verification is the problem of deciding whether two similar programs are equivalent under an arbitrary yet equal context, given some definition of equivalence. So far this problem has only been studied for the case of single-threaded deterministic programs. We present a method for regression verification of multi-threaded programs. Specifically, we develop a proof-rule whose premise requires only to verify equivalence between sequential functions , whereas their consequents are equivalence of concurrent programs . This ability to avoid composing threads altogether when discharging premises, in a fully automatic way and for general programs, uniquely distinguishes our proof rule from others used for classical verification of concurrent programs. We also consider the effect of dynamic thread creation and synchronization primitives.},
  pages        = {287--301},
  number       = {3},
  journaltitle = {Form Methods Syst Des},
  author       = {Chaki, Sagar and Gurfinkel, Arie and Strichman, Ofer},
  date         = {2015},
  keywords     = {Multi-threaded programs, Proving equivalence of programs, Regression verification},
  file         = {Full Text:~/Zotero/storage/LHU3QWMA/Chaki et al. - 2015 - Regression verification for multi-threaded program.pdf:application/pdf}
}

$article{chatterjee_fuzzy_2019,
  title        = {A fuzzy rule-based generation algorithm in interval type-2 fuzzy logic system for fault prediction in the early phase of software development},
  volume       = {31},
  issn         = {0952-813X},
  doi          = {10.1080/0952813X.2018.1552315},
  abstract     = {Reliability, a measure of software, deals in total number of faults count up to a certain period of time. The present study aims at estimating the total number of software faults during the early phase of software life cycle. Such estimation helps in producing more reliable software as there may be a scope to take necessary corrective actions for improving the reliability within optimum time and cost by the software developers. The proposed interval type-2 fuzzy logic-based model considers reliability-relevant software metric and earlier project data as model inputs. Type-2 fuzzy sets have been used to reduce uncertainties in the vague linguistic values of the software metrics. A rule formation algorithm has been developed to overcome inconsistency in the consequent parts of large number of rules. Twenty-six software project data help to validate the model, and a comparison has been provided to analyse the proposed model's performance.},
  pages        = {369--391},
  number       = {3},
  journaltitle = {Journal of Experimental \& Theoretical Artificial Intelligence},
  author       = {Chatterjee, Subhashis and Maji, Bappa and Pham, Hoang},
  date         = {2019},
  keywords     = {Computer Science, Early Fault Prediction, Fuzzy Rule Base, Interval Type-2 Fuzzy Logic System, Software Reliability},
  file         = {Full Text:~/Zotero/storage/M8UBRTJA/Chatterjee et al. - 2019 - A fuzzy rule-based generation algorithm in interva.pdf:application/pdf}
}

$article{chawla_cloud-based_2016,
  title        = {Cloud-based automatic test data generation framework},
  volume       = {82},
  issn         = {0022-0000},
  doi          = {10.1016/j.jcss.2015.12.001},
  abstract     = {Designing test cases is one of the most crucial activities in software testing process. Manual test case design might result in inadequate testing outputs due to lack of expertise and/or skill requirements. This article delivers automatic test data generation framework by effectively utilizing soft computing technique with Apache Hadoop {MapReduce} as the parallelization framework. We have evaluated and analyzed statistically our proposed framework using real world open source libraries. The experimental results conducted on Hadoop cluster with ten nodes are effective and our framework significantly outperforms other existing cloud-based testing models. •Proposed the framework for effective cloud-based testing.•Designed and developed Hadoop {MapReduce} based automated test data generation strategy using {GA} and {PSO}.•Devised and implemented the new approach for the gbest evaluation using Pareto-optimality.•Empirical evaluation of the proposed framework.•Comparison...},
  pages        = {712--738},
  number       = {5},
  journaltitle = {Journal of Computer and System Sciences},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Engineering, Cloud Computing, Cloud-Based Testing, Mapreduce, Pareto-Optimal, Soft Computing},
  file         = {Full Text:~/Zotero/storage/Q8LL72AF/Chawla et al. - 2016 - Cloud-based automatic test data generation framewo.pdf:application/pdf}
}

@article{chawla_framework_2019,
  title        = {Framework for cloud‐based software test data generation service},
  volume       = {49},
  issn         = {0038-0644},
  doi          = {10.1002/spe.2708},
  abstract     = {This paper presents the framework of cloud‐based software test data generation service ({CSTS}) that caters to cost‐effective test data generation service in a cloud environment. In contrast to existing conventional or cloud‐based testing frameworks, {CSTS} has a number of unique benefits. First, {CSTS} is designed to facilitate test data generation in minimum time and cost. Second, unlike existing frameworks which mandates clients to opt for resources to test their jobs, {CSTS} guides customer for selecting best cluster configuration in order to minimize the cost. While the existing models do not provide any solution for trust establishment in cloud computing services, {CSTS} delivers it by implementing security mechanism with the provision of role based access control. The security mechanism proposed in this paper ensures the protection of data and code of different users. Third, {CSTS} provides a mathematical pricing model to fulfill the expectations of customers and also to maximize the net profit of service providers. Cloud service request model has also been designed that postulates service level agreements between customers and service providers. We have evaluated, compared, and analyzed our framework and have found that it outperforms other existing cloud‐based frameworks.},
  pages        = {1307--1328},
  number       = {8},
  journaltitle = {Software: Practice and Experience},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2019},
  keywords     = {Software Testing, Cloud Testing, Cloud‐Based Testing Service, Prediction And Profiling, Pricing Model, Security Model, Testing Service Framework, Trust},
  file         = {Full Text:~/Zotero/storage/KLSPM5UE/Chawla et al. - 2019 - Framework for cloud‐based software test data gener.pdf:application/pdf}
}

$article{chawla_novel_2015,
  title        = {A novel strategy for automatic test data generation using soft computing technique},
  volume       = {9},
  issn         = {2095-2228},
  doi          = {10.1007/s11704-014-3496-9},
  abstract     = {Software testing is one of the most crucial and analytical aspect to assure that developed software meets prescribed quality standards. Software development process invests at least 50\% of the total cost in software testing process. Optimum and efficacious test data design of software is an important and challenging activity due to the nonlinear structure of software. Moreover, test case type and scope determines the quality of test data. To address this issue, software testing tools should employ intelligence based soft computing techniques like particle swarm optimization ({PSO}) and genetic algorithm ({GA}) to generate smart and efficient test data automatically. This paper presents a hybrid {PSO} and {GA} based heuristic for automatic generation of test suites. In this paper, we described the design and implementation of the proposed strategy and evaluated our model by performing experiments with ten container classes from the Java standard library. We analyzed our algorithm statistically with test adequacy criterion as branch coverage. The performance adequacy criterion is taken as percentage coverage per unit time and percentage of faults detected by the generated test data. We have compared our work with the heuristic based upon {GA}, {PSO}, existing hybrid strategies based on {GA} and {PSO} and memetic algorithm. The results showed that the test case generation is efficient in our work.},
  pages        = {346--363},
  number       = {3},
  journaltitle = {Front. Comput. Sci.},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2015},
  keywords     = {software testing, test data generation, genetic algorithm, particle swarm optimization, soft computing},
  file         = {Full Text:~/Zotero/storage/X4SA2KFX/Chawla et al. - 2015 - A novel strategy for automatic test data generatio.pdf:application/pdf}
}

@inproceedings{chen_compiler_2019,
  title     = {Compiler Bug Isolation via Effective Witness Test Program Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338957},
  doi       = {10.1145/3338906.3338957},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {223--234},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Chen, Junjie and Han, Jiaqi and Sun, Peiyi and Zhang, Lingming and Hao, Dan and Zhang, Lu},
  date      = {2019},
  note      = {{ZSCC}: 0000011 
event-place: New York, {NY}, {USA}},
  keywords  = {Bug Isolation, Compiler Debugging, Test Program Generation},
  file      = {Full Text:~/Zotero/storage/73A4SWQS/Chen et al. - 2019 - Compiler Bug Isolation via Effective Witness Test .pdf:application/pdf}
}

$article{constanza_perez_automatic_2018,
  title        = {Automatic Generation of Test Cases from {UML} Models},
  volume       = {21},
  issn         = {{CLEI} Electronic Journal},
  doi          = {10.19153/cleiej.21.1.3},
  abstract     = {[Context] The growing demand for high-quality software has caused the industry to incorporate processes to enable them to comply with these standards, but increasing the cost of development. A strategy to reduce this cost is to incorporate quality evaluations from early stages of software development. A technique that facilitates this evaluation is the model-based testing, which allows to generate test cases at early phases using as input the conceptual models of the system. [Objective] In this paper, we introduce {TCGen}, a tool that enables the automatic generation of abstract test cases starting from {UML} conceptual models. [Method] The design and implementation of {TCGen}, a technique that applies different testing criteria to class diagrams and state transition diagrams to generates test cases, is presented as a model-based testing approach. To do that, {TCGen} uses {UML} models, which are widely used at industry and a set of algorithms that recognize the concepts in the models in...},
  pages        = {3:1--3:22},
  number       = {1},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Constanza Pérez} and {Beatriz Marín}},
  date         = {2018},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QI7YZJ9B/Constanza Pérez and Beatriz Marín - 2018 - Automatic Generation of Test Cases from UML Models.pdf:application/pdf}
}

$article{de_matos_empirical_2016,
  title        = {An empirical study of test generation with {BETA}},
  volume       = {22},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-016-0048-1},
  doi          = {10.1186/s13173-016-0048-1},
  abstract     = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
  pages        = {8},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
  urldate      = {2020-05-21},
  date         = {2016-10-28},
  note         = {{ZSCC}: 0000002},
  keywords     = {Software Testing, Formal Methods, Empirical Evaluation, B-Method},
  file         = {Full Text:~/Zotero/storage/JMDAZPXF/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:~/Zotero/storage/YZIKDL2C/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

$inproceedings{dhok_directed_2016,
  title     = {Directed Test Generation to Detect Loop Inefficiencies},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2950360},
  doi       = {10.1145/2950290.2950360},
  series    = {{FSE} 2016},
  pages     = {895--907},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Dhok, Monika and Ramanathan, Murali Krishna},
  date      = {2016},
  note      = {{ZSCC}: 0000019 
event-place: New York, {NY}, {USA}},
  keywords  = {testing, performance, redundant traversal bugs},
  file      = {Full Text:~/Zotero/storage/IL44PT2X/Dhok and Ramanathan - 2016 - Directed Test Generation to Detect Loop Inefficien.pdf:application/pdf}
}

$inproceedings{din_fuzzy_2018,
  title     = {Fuzzy Adaptive Teaching Learning-Based Optimization Strategy for {GUI} Functional Test Cases Generation},
  isbn      = {978-1-4503-5414-1},
  url       = {https://doi.org/10.1145/3185089.3185148},
  doi       = {10.1145/3185089.3185148},
  series    = {{ICSCA} 2018},
  pages     = {92--96},
  booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Din, Fakhrud and Zamli, Kamal Z.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Model-based testing, {GUI} Functional Testing, Mamdani Fuzzy Inference System, Teaching Learning-based Optimization},
  file      = {Full Text:~/Zotero/storage/7GVG4YJ4/Din and Zamli - 2018 - Fuzzy Adaptive Teaching Learning-Based Optimizatio.pdf:application/pdf}
}

$article{ding_petri_2016,
  title        = {Petri net based test case generation for evolved specification},
  volume       = {59},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-016-5598-5},
  abstract     = {Model-based testing can use a model to test a concrete program’s implementation. When the model is changed due to the evolution of the specification, it is important to maintain the test suites up to date, such that it can be used for regression testing. A complete regeneration of the whole test suite from the new model, although inefficient, is still frequently used in practice. To address this problem effectively, we propose a test case reusability analysis technique to identify reusable test cases of the original test suite based on graph analysis, such that we can generate new test cases to cover only the change-related parts of the new model. The Market Information System ({MIS}) is employed to demonstrate the feasibility and effectiveness of the proposed method. Our experimental results show that the use of our method saves about 31.5\% test case generation cost.},
  pages        = {1--25},
  number       = {8},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Ding, Zuohua and Jiang, Mingyue and Chen, Haibo and Jin, Zhi and Zhou, Mengchu},
  date         = {2016},
  keywords     = {test case generation, Petri net, regression testing, evolved specification, reachability graph},
  file         = {Full Text:~/Zotero/storage/AHKSGYKQ/Ding et al. - 2016 - Petri net based test case generation for evolved s.pdf:application/pdf}
}

$inproceedings{elghondakly_comprehensive_2016,
  title     = {A Comprehensive Study for Software Testing and Test Cases Generation Paradigms},
  isbn      = {978-1-4503-4063-2},
  url       = {https://doi.org/10.1145/2896387.2896435},
  doi       = {10.1145/2896387.2896435},
  series    = {{ICC} ’16},
  booktitle = {Proceedings of the International Conference on Internet of Things and Cloud Computing},
  publisher = {Association for Computing Machinery},
  author    = {Elghondakly, Roaa and Moussa, Sherin and Badr, Nagwa},
  date      = {2016},
  note      = {{ZSCC}: 0000007 
event-place: New York, {NY}, {USA}},
  keywords  = {Software Testing, Code-based Testing, Model-based Testing, Requirements-based Testing and Test Case Generation, Search-based Testing},
  file      = {Full Text:~/Zotero/storage/P4F67L2T/Elghondakly et al. - 2016 - A Comprehensive Study for Software Testing and Tes.pdf:application/pdf}
}

$article{enoiu_automated_2016,
  title        = {Automated test generation using model checking: an industrial evaluation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-014-0355-9},
  abstract     = {In software development, testers often focus on functional testing to validate implemented programs against their specifications. In safety-critical software development, testers are also required to show that tests exercise, or cover, the structure and logic of the implementation. To achieve different types of logic coverage, various program artifacts such as decisions and conditions are required to be exercised during testing. Use of model checking for structural test generation has been proposed by several researchers. The limited application to models used in practice and the state space explosion can, however, impact model checking and hence the process of deriving tests for logic coverage. Thus, there is a need to validate these approaches against relevant industrial systems such that more knowledge is built on how to efficiently use them in practice. In this paper, we present a tool-supported approach to handle software written in the Function Block Diagram language such that logic coverage criteria can be formalized and used by a model checker to automatically generate tests. To this end, we conducted a study based on industrial use-case scenarios from Bombardier Transportation {AB}, showing how our toolbox {CompleteTest} can be applied to generate tests in software systems used in the safety-critical domain. To evaluate the approach, we applied the toolbox to 157 programs and found that it is efficient in terms of time required to generate tests that satisfy logic coverage and scales well for most of the programs.},
  pages        = {335--353},
  number       = {3},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Enoiu, Eduard and Čaušević, Adnan and Ostrand, Thomas and Weyuker, Elaine and Sundmark, Daniel and Pettersson, Paul},
  date         = {2016},
  keywords     = {Model checking, Software testing, Automated test generation, Programmable Logic Controllers, Model-based testing, {FBD}, Function Block Diagram, {IEC} 1131-3, Logic coverage safety-critical systems, {PLC}, Structured Text, Uppaal},
  file         = {Submitted Version:~/Zotero/storage/YNI8H6SX/Enoiu et al. - 2016 - Automated test generation using model checking an.pdf:application/pdf}
}

$inproceedings{ermuth_monkey_2016,
  title     = {Monkey See, Monkey Do: Effective Generation of {GUI} Tests with Inferred Macro Events},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931053},
  doi       = {10.1145/2931037.2931053},
  series    = {{ISSTA} 2016},
  pages     = {82--93},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Ermuth, Markus and Pradel, Michael},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test generation, {GUI} testing, {JavaScript}, web applications},
  file      = {Full Text:~/Zotero/storage/VB7F63LJ/Ermuth and Pradel - 2016 - Monkey See, Monkey Do Effective Generation of GUI.pdf:application/pdf}
}

$article{escobar-velasquez_enabling_2020,
  title        = {Enabling Mutant Generation for Open- and Closed-Source Android Apps},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2982638},
  abstract     = {Mutation testing has been widely used to assess the fault-detection effectiveness of a test suite, as well as to guide test case generation or prioritization. Empirical studies have shown that, while mutants are generally representative of real faults, an effective application of mutation testing requires "traditional" operators designed for programming languages to be augmented with operators specific to an application domain and/or technology. The case for Android apps is not an exception. Therefore, in this paper we describe the process we followed to create (i) a taxonomy of mutation operations and, (ii) two tools, {MDroid}+ and {MutAPK} for mutant generation of Android apps. To this end, we systematically devise a taxonomy of 262 types of Android faults grouped in 14 categories by manually analyzing 2,023 software artifacts from different sources (e.g., bug reports, commits). Then, we identified a set of 38 mutation operators, and implemented them in two tools, the first enabling...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Escobar-Velasquez, Camilo and Linares-Vasquez, Mario and Bavota, Gabriele and Tufano, Michele and Moran, Kevin Patrick and Di Penta, Massimiliano and Vendome, Christopher and Bernal-Cardenas, Carlos and Poshyvanyk, Denys},
  date         = {2020},
  keywords     = {Android, Testing, Java, Mutation Testing, Tools, Software, Taxonomy, Computer Science, Computer Bugs, Fault Taxonomy, Mobile Applications, Mutation Operators},
  file         = {Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:~/Zotero/storage/XEECBVMX/Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:application/pdf}
}

@article{fazli_time_2019,
  title        = {A Time and Space-Efficient Compositional Method for Prime and Test Paths Generation},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8836452/},
  doi          = {10.1109/ACCESS.2019.2941429},
  pages        = {134399--134410},
  journaltitle = {{IEEE} Access},
  author       = {Fazli, Ebrahim and Afsharchi, Mohsen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software testing, program testing, Complexity theory, Software algorithms, software tools, Approximation algorithms, computational complexity, complex programs, cyclic control flow graphs, flow graphs, Flow graphs, highly complex programs, Merging, N-path complexity, path coverage, prime path coverage, prime paths, prime test paths generation, software toolset, space-efficient compositional method, structural testing, structurally complex programs, vertex-based method},
  file         = {Full Text:~/Zotero/storage/GQGYALN4/Fazli and Afsharchi - 2019 - A Time and Space-Efficient Compositional Method fo.pdf:application/pdf}
}

$inproceedings{filho_automatic_2017,
  title     = {Automatic Generation of Search-Based Algorithms Applied to the Feature Testing of Software Product Lines},
  isbn      = {978-1-4503-5326-7},
  url       = {https://doi.org/10.1145/3131151.3131152},
  doi       = {10.1145/3131151.3131152},
  series    = {{SBES}’17},
  pages     = {114--123},
  booktitle = {Proceedings of the 31st Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Filho, Helson L. Jakubovski and Lima, Jackson A. Prado and Vergilio, Silvia R.},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Search-Based Software Engineering, Hyper-Heuristics, Software Product Line Testing},
  file      = {Full Text:~/Zotero/storage/CQKMTUH3/Filho et al. - 2017 - Automatic Generation of Search-Based Algorithms Ap.pdf:application/pdf}
}

@inproceedings{arcuri_generating_2015,
	title = {Generating {TCP}/{UDP} Network Data for Automated Unit Test Generation},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2786828},
	doi = {10.1145/2786805.2786828},
	series = {{ESEC}/{FSE} 2015},
	pages = {155--165},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Arcuri, Andrea and Fraser, Gordon and Galeotti, Juan Pablo},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {automated test generation, Unit testing, Java, {JUnit}},
	file = {Full Text:~/Zotero/storage/LTUXCNXA/Arcuri et al. - 2015 - Generating TCPUDP Network Data for Automated Unit.pdf:application/pdf}
}

$article{fioravanti_efficient_2015,
  title        = {Efficient generation of test data structures using constraint logic programming and program transformation},
  volume       = {25},
  issn         = {0955-792X},
  doi          = {10.1093/logcom/ext071},
  abstract     = {The goal of Bounded-Exhaustive Testing ({BET}) is the automatic generation of all test cases satisfying a given invariant, within a given size bound. When the test cases have a complex structure, the development of correct and efficient generators becomes a very challenging task. In this article we use Constraint Logic Programming ({CLP}) to systematically develop generators of structurally complex test data structures. We follow a declarative approach that allows us to separate the issue of (i) defining the test data structure in terms of its properties, from that of (ii) efficiently generating data structure instances. This separation helps establish the correctness of the developed test case generators. We rely on a symbolic representation and we take advantage of efficient search strategies provided by {CLP} systems for generating test instances. Through a running example taken from the literature on {BET}, we illustrate our test generation framework and we show that {CLP} allows us to develop easily understandable and efficient test generators. Additionally, we propose a program transformation technique whose goal is to make the evaluation of these {CLP}-based generators much more efficient and we demonstrate its effectiveness on a number of complex test data structures.},
  pages        = {1263--1283},
  number       = {6},
  journaltitle = {Journal of Logic and Computation},
  author       = {Fioravanti, Fabio and Proietti, Maurizio and Senni, Valerio},
  date         = {2015},
  keywords     = {Black - Box Testing, Bounded Exhaustive Testing, Constraint Logic Programming, Generation Of Data Structures, Program Transformation},
  file         = {Submitted Version:~/Zotero/storage/489XG8PH/Fioravanti et al. - 2015 - Efficient generation of test data structures using.pdf:application/pdf}
}

$inproceedings{fisher_making_2016,
  title     = {Making Formal Methods More Relevant to Software Engineering Students via Automated Test Generation},
  isbn      = {978-1-4503-4231-5},
  url       = {https://doi.org/10.1145/2899415.2899424},
  doi       = {10.1145/2899415.2899424},
  series    = {{ITiCSE} ’16},
  pages     = {224--229},
  booktitle = {Proceedings of the 2016 {ACM} Conference on Innovation and Technology in Computer Science Education},
  publisher = {Association for Computing Machinery},
  author    = {Fisher, Gene and Johnson, Corrigan},
  date      = {2016},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automated test generation, formal methods, software engineering education},
  file      = {Full Text:~/Zotero/storage/C7Z2SHYS/Fisher and Johnson - 2016 - Making Formal Methods More Relevant to Software En.pdf:application/pdf}
}

$article{fragal_extending_2019,
  title        = {Extending {HSI} Test Generation Method for Software Product Lines},
  volume       = {62},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxy046},
  abstract     = {Featured Finite State Machines ({FFSMs}) were proposed as a modeling formalism that represents the abstract behavior of an entire software product line ({SPL}). Several model-based testing techniques have been developed to support test case generation for {SPL} specifications, but none support the full fault coverage criterion for {SPLs} at the family-wide level. In this paper, we propose an extension of the Harmonized State Identifiers ({HSI}) method, an {FSM}-based testing method supporting full fault coverage. By extending the {HSI} method for {FFSMs}, we are able to generate a single configurable test suite for groups of {SPL} products that can be instantiated using feature constraints. We implement a graphical tool named {ConFTGen} to guide the design, validation, derivation and test case generation for state, transition and full fault coverage of {FFSMs}. Experimental results indicate a reduction of approximately 50\% on the number of test cases required to test 20 random {SPL} products. Also, we investigate the applicability of our method by applying it to a case study from the automotive domain, namely the Body Comfort System.},
  pages        = {109--129},
  number       = {1},
  journaltitle = {The Computer Journal},
  author       = {Fragal, Vanderson Hafemann and Simao, Adenilso and Mousavi, Mohammad Reza and Turker, Uraz Cengiz and Santone, Antonella},
  date         = {2019},
  keywords     = {Test Case Generation, Featured Finite State Machine, Formal Modeling, Software Product Line},
  file         = {Submitted Version:~/Zotero/storage/TJER9RAR/Fragal et al. - 2019 - Extending HSI Test Generation Method for Software .pdf:application/pdf}
}

$article{fraser_achieving_2015,
  title        = {Achieving scalable mutation-based generation of whole test suites},
  volume       = {20},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-013-9299-z},
  abstract     = {Without complete formal specification, automatically generated software tests need to be manually checked in order to detect faults. This makes it desirable to produce the strongest possible test set while keeping the number of tests as small as possible. As commonly applied coverage criteria like branch coverage are potentially weak, mutation testing has been proposed as a stronger criterion. However, mutation based test generation is hampered because usually there are simply too many mutants, and too many of these are either trivially killed or equivalent. On such mutants, any effort spent on test generation would per definition be wasted. To overcome this problem, our search-based E vo S uite test generation tool integrates two novel optimizations: First, we avoid redundant test executions on mutants by monitoring state infection conditions, and second we use whole test suite generation to optimize test suites towards killing the highest number of mutants, rather than selecting individual mutants. These optimizations allowed us to apply E vo S uite to a random sample of 100 open source projects, consisting of a total of 8,963 classes and more than two million lines of code, leading to a total of 1,380,302 mutants. The experiment demonstrates that our approach scales well, making mutation testing a viable test criterion for automated test case generation tools, and allowing us to analyze the relationship of branch coverage and mutation testing in detail.},
  pages        = {783--812},
  number       = {3},
  journaltitle = {Empir Software Eng},
  author       = {Fraser, Gordon and Arcuri, Andrea},
  date         = {2015},
  keywords     = {Unit testing, Test case generation, Mutation testing, Search-based testing, Testing classes},
  file         = {Full Text:~/Zotero/storage/G5FR28NY/Fraser and Arcuri - 2015 - Achieving scalable mutation-based generation of wh.pdf:application/pdf}
}

$article{fraser_does_2015,
  title        = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
  volume       = {24},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/2699688},
  doi          = {10.1145/2699688},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
  date         = {2015-09},
  keywords     = {automated test generation, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing, branch coverage},
  file         = {Accepted Version:~/Zotero/storage/HXQ8YEPM/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:~/Zotero/storage/P7GCW7N9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

@inproceedings{billes_race-driven_2015,
	title = {Race-Driven {UI}-Level Test Generation for {JavaScript}-Based Web Applications},
	isbn = {978-1-4503-3722-9},
	url = {https://doi.org/10.1145/2814189.2815364},
	doi = {10.1145/2814189.2815364},
	series = {{SPLASH} Companion 2015},
	pages = {81--82},
	booktitle = {Companion Proceedings of the 2015 {ACM} {SIGPLAN} International Conference on Systems, Programming, Languages and Applications: Software for Humanity},
	publisher = {Association for Computing Machinery},
	author = {Billes, Martin},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Data race, Web applications, {AJAX}, Automated testing, Event-driven, {JavaScript}},
	file = {Full Text:~/Zotero/storage/JYGJIP99/Billes - 2015 - Race-Driven UI-Level Test Generation for JavaScrip.pdf:application/pdf}
}

@inproceedings{gomez_impact_2016,
	title = {Impact of {CS} Programs on the Quality of Test Cases Generation: An Empirical Study},
	isbn = {978-1-4503-4205-6},
	url = {https://doi.org/10.1145/2889160.2889190},
	doi = {10.1145/2889160.2889190},
	series = {{ICSE} ’16},
	pages = {374--383},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
	publisher = {Association for Computing Machinery},
	author = {Gómez, Omar S. and Vegas, Sira and Juristo, Natalia},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {software testing, controlled experiment, logistic regression, software testing education},
	file = {Full Text:~/Zotero/storage/92FVIXAT/Gómez et al. - 2016 - Impact of CS Programs on the Quality of Test Cases.pdf:application/pdf}
}

$article{fraser_memetic_2015,
  title        = {A Memetic Algorithm for whole test suite generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.05.032},
  abstract     = {The generation of unit-level test cases for structural code coverage is a task well-suited to Genetic Algorithms. Method call sequences must be created that construct objects, put them into the right state and then execute uncovered code. However, the generation of primitive values, such as integers and doubles, characters that appear in strings, and arrays of primitive values, are not so straightforward. Often, small local changes are required to drive the value toward the one needed to execute some target structure. However, global searches like Genetic Algorithms tend to make larger changes that are not concentrated on any particular aspect of a test case. In this paper, we extend the Genetic Algorithm behind the {EvoSuite} test generation tool into a Memetic Algorithm, by equipping it with several local search operators. These operators are designed to efficiently optimize primitive values and other aspects of a test suite that allow the search for test cases to function more...},
  pages        = {311--327},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Fraser, Gordon and Arcuri, Andrea and Mcminn, Phil},
  date         = {2015},
  keywords     = {Search-Based Software Engineering, Computer Science, Evolutionary Testing, Object-Oriented},
  file         = {Accepted Version:~/Zotero/storage/4B8ZTQ3M/Fraser et al. - 2015 - A Memetic Algorithm for whole test suite generatio.pdf:application/pdf}
}

@article{galeotti_inferring_2015,
  title        = {Inferring Loop Invariants by Mutation, Dynamic Analysis, and Static Checking},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7105412/},
  doi          = {10.1109/TSE.2015.2431688},
  pages        = {1019--1037},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Galeotti, Juan P. and Furia, Carlo A. and May, Eva and Fraser, Gordon and Zeller, Andreas},
  urldate      = {2020-05-23},
  date         = {2015-10-01},
  keywords     = {mutation, dynamic analysis, Java, program testing, Generators, program verification, formal specification, Heuristic algorithms, Arrays, Detectors, Instruments, Prototypes, system monitoring, automatic complete correctness proofs, automatic verification, {DYNAMATE} prototype, functional properties, functional specification, inference, Java.util classes, loop invariant inference, Loop invariants, program control structures, program prover, static checking, test automatic generation},
  file         = {Full Text:~/Zotero/storage/TMMMEF8C/Galeotti et al. - 2015 - Inferring Loop Invariants by Mutation, Dynamic Ana.pdf:application/pdf}
}

@article{garnier_influence_2017,
  title        = {On the influence of program constructs on bug localization effectiveness},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0040-2},
  doi          = {10.1186/s40411-017-0040-2},
  abstract     = {Software projects often reach hundreds or thousands of files. Therefore, manually searching for code elements that should be changed to fix a failure is a difficult task. Static bug localization techniques provide cost-effective means of finding files related to the failure described in a bug report. Structured information retrieval ({IR}) has been successfully applied by techniques such as {BLUiR}, {BLUiR}+, and {AmaLgam}. However, there are significant shortcomings on how these techniques were evaluated. First, virtually all evaluations have been limited to very few projects written in only one object-oriented programming language, particularly Java. Second, it might be that particular constructs of different programming languages, such as C\#, play a role on the effectiveness of bug localization techniques. However, little is known about this phenomenon. Third, the experimental setup for most of the bug localization studies make simplistic assumptions that do not hold on real-world scenarios, thereby raising doubts about the reported effectiveness of existing techniques. In this article, we evaluate {BLUiR}, {BLUiR}+, and {AmaLgam} on 20 C\# projects, addressing the aforementioned shortcomings from previous studies. Then, we extend {AmaLgam}’s algorithm to understand if structured information retrieval can benefit from the use of a wider range of program constructs, including C\# constructs inexistent in Java. We also perform an analysis of the influence of program constructs to bug localization effectiveness using Principal Component Analysis ({PCA}). Our analysis points to Methods and Classes as the constructs that contribute the most to the effectiveness of bug localization. It also reveals a significant contribution from Properties and String literals, constructs not considered in previous studies. Finally, we evaluate the effects of changing the emphasis on particular constructs by making another extension to {AmaLgam}’s algorithm, enabling the specification of different weights for each construct. Our results show that fine-tuning these weights may increase the effectiveness of bug localization in projects structured with a specific programming language, such as C\#.},
  pages        = {6},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Garnier, Marcelo and Ferreira, Isabella and Garcia, Alessandro},
  urldate      = {2020-05-21},
  date         = {2017-09-08},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/822LNHXC/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf}
}

$article{gay_automated_2015,
  title        = {Automated Oracle Data Selection Support},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7112189/},
  doi          = {10.1109/TSE.2015.2436920},
  pages        = {1119--1137},
  number       = {11},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-11-01},
  keywords     = {Monitoring, software testing, verification, Verification, test oracle, Testing, program testing, program verification, Software, Electronic mail, Aerospace electronics, Computer crashes, Training, automated oracle data selection support, mutation analysis, oracle creation, oracle data, Oracle Data, oracle selection, Oracle Selection, specific structural coverage criteria, test oracles, Test Oracles},
  file         = {Full Text:~/Zotero/storage/6F73GAA4/Gay et al. - 2015 - Automated Oracle Data Selection Support.pdf:application/pdf}
}

@article{singh_automated_2015,
	title = {Automated Expected Output Generation: Is This a Problem That Has Been Solved?},
	volume = {40},
	issn = {0163-5948},
	url = {https://doi.org/10.1145/2830719.2830726},
	doi = {10.1145/2830719.2830726},
	pages = {1--5},
	number = {6},
	journaltitle = {{SIGSOFT} Softw. Eng. Notes},
	author = {Singh, Yogesh},
	date = {2015-11},
	keywords = {Software testing, automated test data generation, test oracle, expected output generation},
	file = {Full Text:~/Zotero/storage/39HJIWGY/Singh - 2015 - Automated Expected Output Generation Is This a Pr.pdf:application/pdf}
}

$inproceedings{gay_call_2018,
  title     = {To Call, or Not to Call: Contrasting Direct and Indirect Branch Coverage in Test Generation},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194719},
  doi       = {10.1145/3194718.3194719},
  series    = {{SBST} ’18},
  pages     = {43--50},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, branch coverage},
  file      = {Full Text:~/Zotero/storage/MNSHAX2S/Gay - 2018 - To Call, or Not to Call Contrasting Direct and In.pdf:application/pdf}
}

@inproceedings{goffi_automatic_2016,
	title = {Automatic Generation of Oracles for Exceptional Behaviors},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931061},
	doi = {10.1145/2931037.2931061},
	series = {{ISSTA} 2016},
	pages = {213--224},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Goffi, Alberto and Gorla, Alessandra and Ernst, Michael D. and Pezzè, Mauro},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Testing, automatic test oracle, oracle generation, oracle problem},
	file = {Full Text:~/Zotero/storage/DURPMF8T/Goffi et al. - 2016 - Automatic Generation of Oracles for Exceptional Be.pdf:application/pdf}
}

$inproceedings{gay_multifaceted_2018,
  title     = {Multifaceted Test Suite Generation Using Primary and Supporting Fitness Functions},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194723},
  doi       = {10.1145/3194718.3194723},
  series    = {{SBST} ’18},
  pages     = {2--5},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, search-based test generation},
  file      = {Full Text:~/Zotero/storage/486NFAYS/Gay - 2018 - Multifaceted Test Suite Generation Using Primary a.pdf:application/pdf}
}

$inproceedings{gay_one-size-fits-none_2019,
  title     = {One-Size-Fits-None? Improving Test Generation Using Context-Optimized Fitness Functions},
  url       = {https://doi.org/10.1109/SBST.2019.000-1},
  doi       = {10.1109/SBST.2019.000-1},
  series    = {{SBST} ’19},
  pages     = {3--4},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Gay, Gregory},
  date      = {2019},
  keywords  = {search-based software testing, automated test generation, search-based software engineering},
  file      = {Full Text:~/Zotero/storage/AAP36XFP/Gay - 2019 - One-Size-Fits-None Improving Test Generation Usin.pdf:application/pdf}
}

$article{gay_risks_2015,
  title        = {The Risks of Coverage-Directed Test Case Generation},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7081779/},
  doi          = {10.1109/TSE.2015.2421011},
  pages        = {803--819},
  number       = {8},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-08-01},
  keywords     = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, Measurement, risk management, Standards, Computer Science, Fault Detection, Aerospace Electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risks, Software Packages, structural coverage criteria, system structure, System Testing, test automation, test oracle selection},
  file         = {Full Text:~/Zotero/storage/ZQ2E8GLT/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:~/Zotero/storage/FB5SZ32X/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

$inproceedings{semerath_graph_2018,
	title = {A Graph Solver for the Automated Generation of Consistent Domain-Specific Models},
	isbn = {978-1-4503-5638-1},
	url = {https://doi.org/10.1145/3180155.3180186},
	doi = {10.1145/3180155.3180186},
	series = {{ICSE} ’18},
	pages = {969--980},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Semeráth, Oszkár and Nagy, András Szabolcs and Varró, Dániel},
	date = {2018},
	note = {event-place: New York, {NY}, {USA}},
	file = {Full Text:~/Zotero/storage/V527GNM7/Semeráth et al. - 2018 - A Graph Solver for the Automated Generation of Con.pdf:application/pdf}
}

@inproceedings{choudhary_efficient_2017,
	title = {Efficient Detection of Thread Safety Violations via Coverage-Guided Generation of Concurrent Tests},
	isbn = {978-1-5386-3868-2},
	url = {https://doi.org/10.1109/ICSE.2017.32},
	doi = {10.1109/ICSE.2017.32},
	series = {{ICSE} ’17},
	pages = {266--277},
	booktitle = {Proceedings of the 39th International Conference on Software Engineering},
	publisher = {{IEEE} Press},
	author = {Choudhary, Ankit and Lu, Shan and Pradel, Michael},
	date = {2017},
	keywords = {test generation, concurrency, coverage},
	file = {Full Text:~/Zotero/storage/IY9QH83Y/Choudhary et al. - 2017 - Efficient Detection of Thread Safety Violations vi.pdf:application/pdf}
}

$article{geetha_devasena_automated_2016,
  title        = {Automated and Optimized Software Test Suite Generation Technique for Structural Testing},
  volume       = {26},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194016500017},
  abstract     = {Software testing consumes 50\% of total software development cost. Test case design gains central importance in testing activity with respect to quality. The manual test suite generation is a time consuming and tedious task which needs automation. Unit testing is normally done in stringent time schedules by the developers or rarely by testers. In structural testing, it is not possible to check exhaustively all possible test data and the quality of test is dependent heavily on the performance of single developer or tester. Thus automation and optimization is required in generating test data to assist developer or tester with the selection of appropriate test data. A novel hybrid technique is developed to automate the test suite generation process for branch coverage criteria using evolutionary testing. The hybrid technique applies both Genetic Algorithm ({GA}) and Particle Swarm Optimization ({PSO}) to automatically generate test data. This technique improves efficiency and effectiveness of test case generation process when compared to applying Genetic Algorithm or Particle Swarm Optimization alone. The performance of proposed technique is evaluated and is observed that hybrid technique reduces the number of iterations by 47\% when compared to {GA} and {PSO} applied separately and it reduces the execution time by 52\% than {GA} and 48\% than {PSO}.},
  pages        = {1--13},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Geetha Devasena, M. S and Gopu, G and Valarmathi, M. L},
  date         = {2016},
  keywords     = {Software Testing, Computer Science, Unit Testing, Branch Coverage Criteria, Pso, Ga},
  file         = {Full Text:~/Zotero/storage/MI4TTRFE/Geetha Devasena et al. - 2016 - Automated and Optimized Software Test Suite Genera.pdf:application/pdf}
}

$inproceedings{godio_efficient_2019,
  title     = {Efficient Test Generation Guided by Field Coverage Criteria},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00019},
  doi       = {10.1109/ASE.2019.00019},
  series    = {{ASE} ’19},
  pages     = {91--101},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Godio, Ariel and Bengolea, Valeria and Ponzio, Pablo and Aguirre, Nazareno and Frias, Marcelo F.},
  date      = {2019},
  keywords  = {symbolic execution, field-based testing, field-exhaustive testing, transcoping},
  file      = {Full Text:~/Zotero/storage/EUCRCVMI/Godio et al. - 2019 - Efficient Test Generation Guided by Field Coverage.pdf:application/pdf}
}

$article{liu_mttool_2018,
	title = {{MTTool}: A Tool for Software Modeling and Test Generation},
	volume = {6},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8478278/},
	doi = {10.1109/ACCESS.2018.2872774},
	shorttitle = {{MTTool}},
	pages = {56222--56237},
	journaltitle = {{IEEE} Access},
	author = {Liu, Pan and Xu, Zhenning},
	urldate = {2020-05-23},
	date = {2018},
	keywords = {test generation, model-based testing, Testing, Automata, finite state machines, program testing, Tools, Software, Unified modeling language, Software algorithms, Object oriented modeling, software tools, decomposed subexpressions, {ERE}, {ERE} model, {ERE}-based testing, extended regular expression, model-based test tools, modeling complex software behavior, {MTTool}, regular finite state machine, {RFSM}, software modeling, state-space-explosion problem, test coverage criteria, writing R language},
	file = {Full Text:~/Zotero/storage/2C3PAB4W/Liu and Xu - 2018 - MTTool A Tool for Software Modeling and Test Gene.pdf:application/pdf}
}

@article{gouw_integrating_2016,
  title        = {Integrating deductive verification and symbolic execution for abstract object creation in dynamic logic},
  volume       = {15},
  issn         = {1619-1366},
  doi          = {10.1007/s10270-014-0446-9},
  abstract     = {We present a fully abstract weakest precondition calculus and its integration with symbolic execution. Our assertion language allows both specifying and verifying properties of objects at the abstraction level of the programming language, abstracting from a specific implementation of object creation. Objects which are not (yet) created never play any role. The corresponding proof theory is discussed and justified formally by soundness theorems. The usage of the assertion language and proof rules is illustrated with an example of a linked list reachability property. All proof rules presented are fully implemented in a version of the {KeY} verification system for Java programs.},
  pages        = {1117--1140},
  number       = {4},
  journaltitle = {Softw Syst Model},
  author       = {Gouw, Stijn and Boer, Frank and Ahrendt, Wolfgang and Bubel, Richard},
  date         = {2016},
  keywords     = {Specification, Verification, Dynamic logic, Object creation, Program logic},
  file         = {Full Text:~/Zotero/storage/XQSVX45L/Gouw et al. - 2016 - Integrating deductive verification and symbolic ex.pdf:application/pdf}
}

$article{guizzo_sentinel_2020,
  title        = {Sentinel: A Hyper-Heuristic for the Generation of Mutant Reduction Strategies},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.3002496},
  abstract     = {Mutation testing is an effective approach to evaluate and strengthen software test suites, but its adoption is currently limited by the mutants' execution computational cost. Several strategies have been proposed to reduce this cost (a.k.a. mutation cost reduction strategies), however none of them has proven to be effective for all scenarios since they often need an ad-hoc manual selection and configuration depending on the software under test ({SUT}). In this paper, we propose a novel multi-objective evolutionary hyper-heuristic approach, dubbed Sentinel, to automate the generation of optimal cost reduction strategies for every new {SUT}. We evaluate Sentinel by carrying out a thorough empirical study involving 40 releases of 10 open-source real-world software systems and both baseline and state-of-the-art strategies as a benchmark for a total of 4,800 experiments, which results are evaluated with both quality indicators and statistical significance tests, following the most recent...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Guizzo, Giovani and Sarro, Federica and Krinke, Jens and Vergilio, Silvia Regina},
  date         = {2020},
  keywords     = {Software Testing, Mutation Testing, Search Based Software Testing, Computer Science, Hyper-Heuristic, Grammatical Evolution, Mutant Reduction, Search Based Software Engineering},
  file         = {Full Text:~/Zotero/storage/U38UBE9T/Guizzo et al. - 2020 - Sentinel A Hyper-Heuristic for the Generation of .pdf:application/pdf}
}

$article{guo_semantic_2016,
  title        = {A semantic approach for automated test oracle generation},
  volume       = {45},
  issn         = {1477-8424},
  doi          = {10.1016/j.cl.2016.01.006},
  abstract     = {This paper presents the design, implementation, and applications of a software testing tool, {TAO}, which allows users to specify and generate test cases and oracles in a declarative way. Extended from its previous grammar-based test generation tool, {TAO} provides a declarative notation for defining denotational semantics on each productive grammar rule, such that when a test case is generated, its expected semantics will be evaluated automatically as well, serving as its test oracle. {TAO} further provides a simple tagging mechanism to embed oracles into test cases for bridging the automation between test case generation and software testing. Two practical case studies are used to illustrate how automated oracle generation can be effectively integrated with grammar-based test generation in different testing scenarios: locating fault-inducing input patterns on Java applications},
  pages        = {204--219},
  journaltitle = {Computer Languages, Systems \& Structures},
  author       = {Guo, Hai-Feng},
  date         = {2016},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Test Oracle, Denotational Semantics},
  file         = {Full Text:~/Zotero/storage/DUVAC63M/Guo - 2016 - A semantic approach for automated test oracle gene.pdf:application/pdf}
}

@article{gupta_automated_2018,
  title        = {Automated Regression Test Case Generation for Web Application: A Survey},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3232520},
  doi          = {10.1145/3232520},
  shorttitle   = {Automated Regression Test Case Generation for Web Application},
  pages        = {1--25},
  number       = {4},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Gupta, Nishant and Yadav, Vibhash and Singh, Mayank},
  urldate      = {2020-05-23},
  date         = {2018-09-06},
  keywords     = {Regression Testing, Test Case Generation, Computer Science, Test Case Prioritization, Web Application},
  file         = {Full Text:~/Zotero/storage/A888EKCS/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf;Full Text:~/Zotero/storage/QMG3XVVD/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf}
}

$article{gupta_insight_2019,
  title        = {An Insight Into Test Case Optimization: Ideas and Trends With Future Perspectives},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8642317/},
  doi          = {10.1109/ACCESS.2019.2899471},
  shorttitle   = {An Insight Into Test Case Optimization},
  pages        = {22310--22327},
  journaltitle = {{IEEE} Access},
  author       = {Gupta, Neha and Sharma, Arun and Pachariya, Manoj Kumar},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software engineering, test case generation, software testing, Optimization, program testing, Minimization, Software, optimisation, Software algorithms, Conferences, multi-objective optimization, minimization, Optimization techniques, prioritization, selection, test adequacy criteria, test case optimization},
  file         = {Full Text:~/Zotero/storage/6Q2VMTKP/Gupta et al. - 2019 - An Insight Into Test Case Optimization Ideas and .pdf:application/pdf}
}

$article{gutierrez_model-driven_2015,
  title        = {A Model-Driven approach for functional test case generation},
  volume       = {109},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2015.08.001},
  abstract     = {•We present an approach for early testing based on the Model-Driven paradigm.•We offer the view of a tool for solve this problem.•We present some real experiences where this approach was offered. Test phase is one of the most critical phases in software engineering life cycle to assure the final system quality. In this context, functional system test cases verify that the system under test fulfills its functional specification. Thus, these test cases are frequently designed from the different scenarios and alternatives depicted in functional requirements. The objective of this paper is to introduce a systematic process based on the Model-Driven paradigm to automate the generation of functional test cases from functional requirements. For this aim, a set of metamodels and transformations and also a specific language domain to use them is presented. The paper finishes stating learned lessons from the trenches as well as relevant future work and conclusions that...},
  pages        = {214--228},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Gutiérrez, J.J and Escalona, M.J and Mejías, M},
  date         = {2015},
  keywords     = {Computer Science, Early Testing, Model-Driven Testing, Software Quality Assurance},
  file         = {Full Text:~/Zotero/storage/IGT4KJN2/Gutiérrez et al. - 2015 - A Model-Driven approach for functional test case g.pdf:application/pdf}
}

$incollection{hahnle_deductive_2019,
  location   = {Cham},
  title      = {Deductive Software Verification: From Pen-and-Paper Proofs to Industrial Tools},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_18},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Deductive Software Verification},
  abstract   = {Deductive software verification aims at formally verifying that all possible behaviors of a given program satisfy formally defined, possibly complex properties, where the verification process is based on logical inference. We follow the trajectory of the field from its inception in the late 1960s via its current state to its promises for the future, from pen-and-paper proofs for programs written in small, idealized languages to highly automated proofs of complex library or system code written in mainstream languages. We take stock of the state-of-art and give a list of the most important challenges for the further development of the field of deductive software verification.},
  pages      = {345--373},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Hähnle, Reiner and Huisman, Marieke},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_18},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  file       = {Full Text:~/Zotero/storage/56HKU7QP/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf}
}

$article{han_multiple_2017,
  title        = {Multiple paths test data generation based on particle swarm optimisation},
  volume       = {11},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2016.0066},
  abstract     = {Considering path coverage as the test adequacy criterion, a modified multiple paths test data generator based on particle swarm optimisation ({MMPPSO}) algorithm is proposed. During the particle swarm optimisation process, each particle tracks the individual best position and the global best position. For the multiple paths coverage problem, different fitness functions are applied to assess the individual best position and the global best position in {MMPPSO}. The weighted summation of those branch distance functions is designed as the single path fitness function. The fitness function for the individual best position is the minimum of those single path fitness functions, which guides particles converge to a specific path. The fitness function for the global best position is the summation of those single path fitness functions, which guides the population achieve multiple paths coverage and avoid the premature convergence. The experiments implemented on some benchmarks...},
  pages        = {41--47},
  number       = {2},
  journaltitle = {{IET} Software},
  author       = {Han, Xuan and Lei, Hang and Wang, Yun-Sheng},
  editor       = {Han, Xuan},
  date         = {2017},
  keywords     = {Optimization, Software, Convergence, Algorithms, Particle Swarm Optimisation, Program Testing, Path Coverage, Fitness, (An), Computer Programs, Electronics and Communications Milieux (General) (Ea), Software Engineering (General) (Ci), Benchmarks, Data Handling, Fitness Functions, Mmppso, Multiple Paths Test Data Generation, Particle Tracks, Test Adequacy Criterion},
  file         = {Full Text:~/Zotero/storage/CZ2IS24R/Han et al. - 2017 - Multiple paths test data generation based on parti.pdf:application/pdf}
}

$inproceedings{haraldsson_use_2017,
  title     = {The Use of Automatic Test Data Generation for Genetic Improvement in a Live System},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {28--31},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Haraldsson, Saemundur O. and Woodward, John R. and Brownlee, Alexander I. E.},
  date      = {2017},
  keywords  = {test data generation, search based software engineering, bug fixing, real world application},
  file      = {Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:~/Zotero/storage/2CZQRSEC/Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:application/pdf}
}

$article{hierons_generating_2015,
  title        = {Generating Complete Controllable Test Suites for Distributed Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6930767/},
  doi          = {10.1109/TSE.2014.2364035},
  pages        = {279--293},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Hierons, Robert M.},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, test suite generation, Automata, checking experiment, Computer architecture, distributed processing, finite state machine, finite state machines, m-complete test suite, program debugging, program testing, Protocols, Software engineering/software/program verification, software engineering/testing and debugging, systems and software, cm-complete test suites, complete controllable test suite generation, Controllability, controllability problem, controllable testing, distributed testing, faulty {FSM}, Observability, observability problem, partial-{FSM}, Ports (Computers), standard test suite generation methods, system under test},
  file         = {Submitted Version:~/Zotero/storage/M4ME5IDV/Hierons - 2015 - Generating Complete Controllable Test Suites for D.pdf:application/pdf}
}

$article{hierons_many-objective_2020,
  title        = {Many-Objective Test Suite Generation for Software Product Lines},
  volume       = {29},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3361146},
  doi          = {10.1145/3361146},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Hierons, Robert M. and Li, Miqing and Liu, Xiaohui and Parejo, Jose Antonio and Segura, Sergio and Yao, Xin},
  date         = {2020-01},
  keywords     = {Software product line, multi-objective optimisation, test prioritisation, test selection},
  file         = {Full Text:~/Zotero/storage/UFLIZ2SD/Hierons et al. - 2020 - Many-Objective Test Suite Generation for Software .pdf:application/pdf}
}

$article{homaid_adapting_2019,
  title        = {Adapting the elitism on greedy algorithm for variable strength combinatorial test cases generation},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5005},
  pages        = {286--294},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Homaid, A.A.B.A. and Alsewari, A.A. and Zamli, K.Z. and Alsariera, Y.A.},
  date         = {2019},
  keywords     = {Computer Science, Program Testing, Combinatorial Mathematics, Elitism Mechanism, Greedy Algorithms, Iteration, Iterative Methods, Mga, Near-Optimal Test Case Set Size, Nondeterministic Polynomial Hard Problem, Research Article, Search-Based Approach, Variable Interaction Strength {CT} Strategy, Variable Strength Combinatorial Test Cases Generation, Variable Strength Modified Greedy Algorithm, Variant-Greedy Algorithm, Vs {CT} Strategy, Vs-Mgs},
  file         = {Full Text:~/Zotero/storage/PM2KK9HE/Homaid et al. - 2019 - Adapting the elitism on greedy algorithm for varia.pdf:application/pdf}
}

$article{honfi_automated_2020,
  title        = {Automated isolation for white-box test generation},
  volume       = {125},
  issn         = {0950-5849},
  doi          = {10.1016/j.infsof.2020.106319},
  abstract     = {•Generated tests reach low code coverage due to invocations to external modules.•Proposed a generic technique to automatically isolate such invocations.•Implemented tool transforms the source code and generates mocks.•Evaluated the technique on more than 38k {LoC} of open-source code.•Technique improved the coverage with 50\% on average in problematic cases. [Display omitted] Context: White-box test generation is a technique used for automatically selecting test inputs using only the code under test. However, such techniques encounter challenges when applying them to complex programs. One of the challenges is handling invocations to external modules or dependencies in the code under test. Objective: Without using proper isolation, like mocks, generated tests cannot cover all parts of the source code. Moreover, invoking external dependencies may cause unexpected side effects (e.g., accessing the file system or network). Our...},
  journaltitle = {Information and Software Technology},
  author       = {Honfi, Dávid and Micskei, Zoltán},
  date         = {2020},
  keywords     = {Testing, Business, Test Generation, Empirical Evaluation, Code Transformation, Isolation, Mocking, White-Box},
  file         = {Submitted Version:~/Zotero/storage/CXEA72FE/Honfi and Micskei - 2020 - Automated isolation for white-box test generation.pdf:application/pdf}
}

@article{hosokawa_low_2017,
  title        = {A Low Capture Power Test Generation Method Based on Capture Safe Test Vector Manipulation},
  volume       = {E100.D},
  issn         = {0916-8532},
  doi          = {10.1587/transinf.2016EDP7418},
  abstract     = {In at-speed scan testing, capture power is a serious problem because the high power dissipation that can occur when the response for a test vector is captured by flip-flops results in excessive voltage drops, known as {IR}-drops, which may cause significant capture-induced yield loss. In low capture power test generation, the test vectors that violate capture power constraints in an initial test set are defined as capture-unsafe test vectors, while faults that are detected solely by capture-unsafe test vectors are defined as unsafe faults. It is necessary to regenerate the test vectors used to detect unsafe faults in order to prevent unnecessary yield losses. In this paper, we propose a new low capture power test generation method based on fault simulation that uses capture-safe test vectors in an initial test set. Experimental results show that the use of this method reduces the number of unsafe faults by 94\% while requiring just 18\% more additional test vectors on average, and while requiring less test generation time compared with the conventional low capture power test generation method.},
  pages        = {2118--2125},
  number       = {9},
  journaltitle = {{IEICE} Transactions on Information and Systems},
  author       = {{HOSOKAWA}, Toshinori and {HIRAI}, Atsushi and {YAMAUCHI}, Yukari and {ARAI}, Masayuki},
  date         = {2017},
  keywords     = {Test Generation, Capture Safe Test Vectors, Low Power, Test Vector Synthesis, Unsafe Faults},
  file         = {Full Text:~/Zotero/storage/CIMEV9UU/HOSOKAWA et al. - 2017 - A Low Capture Power Test Generation Method Based o.pdf:application/pdf}
}

$article{hu_branch_2017,
  title        = {A Branch History Directed Heuristic Search for Effective Binary Level Dynamic Symbolic Execution},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7932069/},
  doi          = {10.1109/ACCESS.2017.2706943},
  pages        = {8752--8762},
  journaltitle = {{IEEE} Access},
  author       = {Hu, Yan and Kong, Weiqiang and Ren, Yizhi and Choo, Kim-Kwang Raymond},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Monitoring, test case generation, software testing, Testing, cyber-physical system, program testing, search problems, Software, Heuristic algorithms, Instruments, Dynamic symbolic execution, heuristic search, Space exploration, History, binary level dynamic symbolic execution, branch history, branch history directed heuristic search, cloud-based Internet of Things environment, core {DSE} engine, software defects},
  file         = {Full Text:~/Zotero/storage/HGZDTMVW/Hu et al. - 2017 - A Branch History Directed Heuristic Search for Eff.pdf:application/pdf}
}

$inproceedings{hui_md-art_2016,
  title     = {{MD}-{ART}: A Test Case Generation Method without Test Oracle Problem},
  isbn      = {978-1-4503-4510-1},
  url       = {https://doi.org/10.1145/2975954.2975959},
  doi       = {10.1145/2975954.2975959},
  series    = {{SCTDCP} 2016},
  pages     = {27--34},
  booktitle = {Proceedings of the 1st International Workshop on Specification, Comprehension, Testing, and Debugging of Concurrent Programs},
  publisher = {Association for Computing Machinery},
  author    = {Hui, Zhan-Wei and Huang, Song},
  date      = {2016},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {metamorphic testing, adaptive random test, Metamorphic relation, test case},
  file      = {Full Text:~/Zotero/storage/G4Y8QRQ2/Hui and Huang - 2016 - MD-ART A Test Case Generation Method without Test.pdf:application/pdf}
}

$article{ipate_model_2015,
  title        = {Model Learning and Test Generation Using Cover Automata},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxu032},
  abstract     = {We propose an approach which, given a state-transition model of a system, constructs, in parallel, an approximate automaton model and a test suite for the system. The approximate model construction relies on a variant of Angluin's automata learning algorithm, adapted to finite cover automata. A finite cover automaton represents an approximation of the system that only considers sequences of length up to an established upper bound ℓ. Crucially, the size of the cover automaton, which normally depends on ℓ, can be significantly lower than the size of the exact automaton model. Thus, controlling ℓ, the state explosion problem normally associated with constructing and checking state-based models can be mitigated. The proposed approach also allows for a gradual construction of the model and of the associated test suite, with complexity and time savings. Moreover, we provide automation of counterexample search, by a combination of black-box and random testing, and metrics to evaluate the quality of the produced results. The approach is presented and implemented in the context of the Event-B modeling language, but its underlying ideas and principles are much more general and can be applied to any system whose behavior can be suitably described by a state-transition model.},
  pages        = {1140--1159},
  number       = {5},
  journaltitle = {The Computer Journal},
  author       = {Ipate, Florentin and Stefanescu, Alin and Dinca, Ionut},
  date         = {2015},
  keywords     = {Formal Methods, Angluin'S Algorithm, Automata Learning, Event - B, Model - Based Testing},
  file         = {Full Text:~/Zotero/storage/J924IPXA/Ipate et al. - 2015 - Model Learning and Test Generation Using Cover Aut.pdf:application/pdf}
}

@article{ivo_approach_2018,
  title        = {An approach for applying Test-Driven Development ({TDD}) in the development of randomized algorithms},
  volume       = {6},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-018-0053-5},
  doi          = {10.1186/s40411-018-0053-5},
  abstract     = {{TDD} is a technique traditionally applied in applications with deterministic algorithms, in which the input and the expected result are known. However, the application of {TDD} with randomized algorithms have been a challenge, especially when the execution demands several random choices. The goal of this paper is to present an approach to allow the use of {TDD} in the development of randomized algorithms, and the Random Engagement for Test ({ReTest}) framework, a {JUnit} extension that provides support for the proposed approach. Furthermore, this paper present the results of a single-subject experiment carried out to assess the feasibility of the proposed approach, and a study on developer experience when using {ReTest} framework. Our results support the claim that the proposed approach is suitable for the development of randomized software using {TDD} and that the {ReTest} framework is useful and easy to use.},
  pages        = {9},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Ivo, André A. S. and Guerra, Eduardo M. and Porto, Sandy M. and Choma, Joelma and Quiles, Marcos G.},
  urldate      = {2020-05-21},
  date         = {2018-09-18},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/NJRB4I7X/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf}
}

$inproceedings{jaffar_optimal_2019,
  title     = {Optimal {MC}/{DC} Test Case Generation},
  url       = {https://doi.org/10.1109/ICSE-Companion.2019.00118},
  doi       = {10.1109/ICSE-Companion.2019.00118},
  series    = {{ICSE} ’19},
  pages     = {288--289},
  booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
  publisher = {{IEEE} Press},
  author    = {Jaffar, Joxan and Godboley, Sangharatna and Maghareh, Rasool},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {software testing, symbolic execution, code coverage, {MC}/{DC}},
  file      = {Full Text:~/Zotero/storage/9FSDP8UC/Jaffar et al. - 2019 - Optimal MCDC Test Case Generation.pdf:application/pdf}
}

$article{jatana_particle_2020,
  title        = {Particle Swarm and Genetic Algorithm applied to mutation testing for test data generation: A comparative evaluation},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.05.004},
  abstract     = {Search based test data generation has gained popularity in recent times. Mutation testing can assist in improving the effectiveness of the generated test data. We recently proposed {PSO}-{MT} (Particle Swarm Optimization along with Mutation Testing) for generation of test data. In this paper, we fortify our proposal by applying the proposed approach on larger programs from Software-artifact Infrastructure Repository ({SIR}). {PSO} exhibits similar working characteristics with those of Genetic Algorithm ({GA}) which has extensively been applied for evolution of test data with mutation testing. The results are evaluated against comparison with {GA} used with mutation testing ({GA}-{MT}) for generation of test data which is already implemented in the literature of Search based Mutation Testing. The results depict that {PSO}-{MT} exhibits better computational efficiency than {GA}-{MT} for most of the benchmark programs. Statistical test ({MannWhitney} U-test) has been conducted to statistically analyze the...},
  pages        = {514--521},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Jatana, Nishtha and Suri, Bharti},
  date         = {2020},
  keywords     = {Test Case Generation, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Search-Based Mutation Testing, Test Case Optimization},
  file         = {Full Text:~/Zotero/storage/F2UACQ2R/Jatana and Suri - 2020 - Particle Swarm and Genetic Algorithm applied to mu.pdf:application/pdf}
}

$article{jiang_automatic_2015,
  title        = {Automatic test data generation based on reduced adaptive particle swarm optimization algorithm},
  volume       = {158},
  issn         = {0925-2312},
  doi          = {10.1016/j.neucom.2015.01.062},
  abstract     = {Software testing aims to search a set of test data in the entire search space to satisfy a certain standard of coverage. Therefore, finding an effective approach for automatic test data generation is a key issue of software testing. This paper proposes a new approach of reduced adaptive particle swarm optimization for generating the test data automatically. First, the approach reduces the particle swarm evolution equations and gets an evolution equation without velocity. Then, the approach makes an adaptive adjustment scheme based on inertia weight for the reduced evolution equation, which is different from the methods that directly act on the particle velocity in the past. The approach directly impacts on the particle position, namely actual problem solution. Next, according to the particle fitness and the particle aggregation degree, the population will be divided into three parts and inertia weight of each part will be designed accordingly. This can balance the search capabilities...},
  pages        = {109--116},
  journaltitle = {Neurocomputing},
  author       = {Jiang, Shujuan and Shi, Jiaojiao and Zhang, Yanmei and Han, Han},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Adaptive Adjustment Scheme, Inertia Weight, Particle Aggregation Degree, Particle Swarm Algorithm},
  file         = {Full Text:~/Zotero/storage/CW4HG3YP/Jiang et al. - 2015 - Automatic test data generation based on reduced ad.pdf:application/pdf}
}

@article{jiang_systematic_2019,
  title        = {A Systematic Study on Factors Impacting {GUI} Traversal-Based Test Case Generation Techniques for Android Applications},
  volume       = {68},
  issn         = {0018-9529},
  doi          = {10.1109/TR.2019.2928459},
  abstract     = {Many test case generation algorithms have been proposed to test Android apps through their graphical user interfaces. However, no systematic study on the impact of the core design elements in these algorithms on effectiveness and efficiency has been reported. This paper presents the first controlled experiment to examine three key design factors, each of which is popularly used in {GUI} traversal-based test case generation techniques. These three major factors are definition of {GUI} state equivalence, state search strategy, and waiting time strategy in between input events. The empirical results on 33 Android apps with real faults revealed interesting results. First, different choices of {GUI} state equivalence led to significant difference on failure detection rate and extent of code coverage. Second, searching the {GUI} state hierarchy randomly is as effective as searching it systematically. Last but not the least, the choices on when to fire the next input event to the app under test is immaterial so long as the length of the test session is practically long enough such as 1 h. We also found two new {GUI} state equivalence definitions that are statistically as effective as the existing best strategy for {GUI} state equivalence.},
  pages        = {913--926},
  number       = {3},
  journaltitle = {{IEEE} Transactions on Reliability},
  author       = {Jiang, Bo and Zhang, Yaoyue and Chan, Wing Kwong and Zhang, Zhenyu},
  date         = {2019},
  keywords     = {Fuzzing, Test Case Generation, Testing, Systematics, Computer Science, Search Problems, Engineering, Android App, Computer Aided Software Engineering, Controlled Experiment, Data Analysis, Design Factor, Graphical User Interfaces},
  file         = {Full Text:~/Zotero/storage/DPVZXUZI/Jiang et al. - 2019 - A Systematic Study on Factors Impacting GUI Traver.pdf:application/pdf}
}

$article{julliand_test_2018,
  title        = {Test Generation from Event System Abstractions to Cover Their States and Transitions},
  volume       = {44},
  issn         = {0361-7688},
  doi          = {10.1134/S0361768818010085},
  abstract     = {Model-based testing of event systems can take advantage of considering abstractions rather than explicit models, for controlling their size. When abstracting still a test has to be a concrete connected and reachable event sequence. This paper presents a test generation method based on computing a reachable and connected under-approximation of the abstraction of an event system. We compute the under-approximation with concrete instances of the abstract transitions, that cover all the states and transitions of the predicatebased abstraction. We propose an algorithmic method that instantiates each of the abstract transitions, and maintains for widening it a frontier of concretely reached states. We present heuristics to favour the instances connectivity. The idea is to prolong whenever possible the already reached sequences of concrete transitions, and to parameterize the order in which the states and actions occur. This concrete under-approximation ends up covering partially (at best totally) the reachable abstract transitions. The computed tests are paths of the under-approximation. The paper also reports on an implementation, which permits to provide experimental results confirming the interest of the approach with related heuristics.},
  pages        = {1--14},
  number       = {1},
  journaltitle = {Program Comput Soft},
  author       = {Julliand, J. and Kouchnarenko, O. and Masson, P. and Voiron, G.},
  date         = {2018},
  keywords     = {event systems, model-based testing from abstraction, Predicate abstraction, underapproximation},
  file         = {Full Text:~/Zotero/storage/M5P9PHTN/Julliand et al. - 2018 - Test Generation from Event System Abstractions to .pdf:application/pdf}
}

$article{kamal_z_zamli_comparative_2015,
  title        = {{COMPARATIVE} {BENCHMARKING} {OF} {CONSTRAINTS} T-{WAY} {TEST} {GENERATION} {STRATEGY} {BASED} {ON} {LATE} {ACCEPTANCE} {HILL} {CLIMBING} {ALGORITHM}},
  volume       = {1},
  issn         = {2289-8522},
  doi          = {10.15282/ijsecs.1.2015.2.0002},
  abstract     = {This paper describes the new t-way strategy based the Late Acceptance based Hill Climbing algorithm, called {LAHC}, for constraints t-way test generation. Unlike earlier competing work, {LAHC} does not require significant tuning in order to have it working. In fact, {LAHC} merely requires minor adjustment of the common controlling parameters involving iteration and population size depending on the given system configuration. Our benchmarking results have been promising as {LAHC} gives competitive results in most constraints configurations considered.},
  pages        = {15--27},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Computer Systems (Pahang)},
  author       = {{Kamal Z. Zamli} and {Abdul Rahman Alsewari} and {Basem Al-Kazemi}},
  date         = {2015},
  keywords     = {Software Testing, Artificial Intelligence, Computer Science, Optimization Algorithms},
  file         = {Full Text:~/Zotero/storage/HYTRJXHJ/Kamal Z. Zamli et al. - 2015 - COMPARATIVE BENCHMARKING OF CONSTRAINTS T-WAY TEST.pdf:application/pdf}
}

$inproceedings{kangoye_mcdc_2015,
  title     = {{MC}/{DC} Test Case Generation Approaches for Decisions},
  isbn      = {978-1-4503-3796-0},
  url       = {https://doi.org/10.1145/2811681.2811696},
  doi       = {10.1145/2811681.2811696},
  series    = {{ASWEC} ’ 15 Vol. {II}},
  pages     = {74--80},
  booktitle = {Proceedings of the {ASWEC} 2015 24th Australasian Software Engineering Conference},
  publisher = {Association for Computing Machinery},
  author    = {Kangoye, Sekou and Todoskoff, Alexis and {BARREAU}, Mihaela and {GERMANICUS}, Philippe},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, {MC}/{DC}, binary trees},
  file      = {Full Text:~/Zotero/storage/2CRHQNSI/Kangoye et al. - 2015 - MCDC Test Case Generation Approaches for Decision.pdf:application/pdf}
}

$inproceedings{khari_novel_2016,
  title     = {A Novel Approach for Software Test Data Generation Using Cuckoo Algorithm},
  isbn      = {978-1-4503-3962-9},
  url       = {https://doi.org/10.1145/2905055.2905157},
  doi       = {10.1145/2905055.2905157},
  series    = {{ICTCS} ’16},
  booktitle = {Proceedings of the Second International Conference on Information and Communication Technology for Competitive Strategies},
  publisher = {Association for Computing Machinery},
  author    = {Khari, Manju and Kumar, Prabhat},
  date      = {2016},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {Optimization, search based testing, Test data generation, Cuckoo search, Hill climbing},
  file      = {Full Text:~/Zotero/storage/Z7H5RWUI/Khari and Kumar - 2016 - A Novel Approach for Software Test Data Generation.pdf:application/pdf}
}

$article{khurana_test_2015,
  title        = {Test Case Generation and Optimization using {UML} Models and Genetic Algorithm},
  volume       = {57},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2015.07.502},
  abstract     = {Software testing plays an important role in software development because it can minimize the development cost. Software testing approaches are divided into three parts i.e. code based testing, specification based testing and model based testing. In model based testing, the testing begins at design phase. So, early detection of faults can be achieved by using this approach further reducing time, cost and efforts of the developer to a large extent. In this paper we propose a technique for generating test cases using both {UML} sequence diagram and state chart diagram. Our approach is to convert Sequence Diagram into Sequence Graph and then to convert State Chart Diagram into State chart Graph. Finally System Testing Graph ({SYTG}) is formed by combining the two Graphs. From the graphs different control flow sequences also called test cases are identified and then optimized using evolutionary Algorithm, called Genetic Algorithm. Although State chart did better at revealing unit level...},
  pages        = {996--1004},
  journaltitle = {Procedia Computer Science},
  author       = {Khurana, Namita and Chillar, R.S},
  date         = {2015},
  keywords     = {Genetic Algorithm, Computer Science, Online Voting System, Sequence Diagram, State Chart Diagram, System Testing Graph},
  file         = {Full Text:~/Zotero/storage/PIHBGNVY/Khurana and Chillar - 2015 - Test Case Generation and Optimization using UML Mo.pdf:application/pdf}
}

$inproceedings{kikuma_preparation_2019,
  title     = {Preparation Method in Automated Test Case Generation Using Machine Learning},
  isbn      = {978-1-4503-7245-9},
  url       = {https://doi.org/10.1145/3368926.3369679},
  doi       = {10.1145/3368926.3369679},
  series    = {{SoICT} 2019},
  pages     = {393--398},
  booktitle = {Proceedings of the Tenth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Kikuma, Kazuhiro and Yamada, Takeshi and Sato, Koki and Ueda, Kiyoshi},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {{CRF}, Test case automatic generation, Training data},
  file      = {Full Text:~/Zotero/storage/BFSKSLUK/Kikuma et al. - 2019 - Preparation Method in Automated Test Case Generati.pdf:application/pdf}
}

$article{kintis_detecting_2018,
  title        = {Detecting Trivial Mutant Equivalences via Compiler Optimisations},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7882714/},
  doi          = {10.1109/TSE.2017.2684805},
  pages        = {308--333},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Kintis, Marinos and Papadakis, Mike and Jia, Yue and Malevris, Nicos and Le Traon, Yves and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2018-04-01},
  keywords     = {test case generation, Optimization, mutation testing, Testing, Java, Mutation testing, program testing, program compilers, Electronic mail, Syntactics, Program processors, equivalent mutants, compiler equivalence, compiler optimisation, duplicated mutants, fault-based testing, Java mutants, Java programming language, {TCE} duplicated mutants, {TCE} equivalent mutants, trivial mutant equivalences detection},
  file         = {Full Text:~/Zotero/storage/Z5ZK6YS2/Kintis et al. - 2018 - Detecting Trivial Mutant Equivalences via Compiler.pdf:application/pdf}
}

$incollection{kordon_software_2019,
  location  = {Cham},
  title     = {Software Architecture of Modern Model Checkers},
  isbn      = {978-3-319-91908-9},
  url       = {https://doi.org/10.1007/978-3-319-91908-9_20},
  series    = {Lecture Notes in Computer Science},
  abstract  = {Automated formal verification using model checking is a mature field with many tools available. We summarize the recent trends in the design and architecture of model checking tools. An important design goal of modern model checkers is to support many input languages (front-end) and many verification strategies (back-end), and to allow arbitrary combinations of them. This widens the applicability of new verification algorithms, avoids duplicate implementation of the analysis techniques, improves quality of the tools, and eases use of verification for a newly introduced high-level specification, such as a domain specific language.},
  pages     = {393--419},
  booktitle = {Computing and Software Science: State of the Art and Perspectives},
  publisher = {Springer International Publishing},
  author    = {Kordon, Fabrice and Leuschel, Michael and van de Pol, Jaco and Thierry-Mieg, Yann},
  editor    = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate   = {2020-05-21},
  date      = {2019},
  doi       = {10.1007/978-3-319-91908-9_20},
  note      = {{ZSCC}: {NoCitationData}[s0] },
  file      = {Full Text:~/Zotero/storage/QCFMKRKZ/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf}
}

@article{kutsuna_abstraction_2016,
  title        = {Abstraction and refinement of mathematical functions toward {SMT}-based test-case generation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-015-0389-7},
  abstract     = {We propose a novel approach for generating test cases of software that includes mathematical functions, such as trigonometric functions, logarithmic functions, functions implemented as look-up tables with non-linear interpolation, and so on. A satisfiability modulo theories ({SMT}) solver is iteratively used to generate test cases in the scheme of bounded model checking. In the proposed method, mathematical functions are abstracted so that the derived formula can be easily treated using an {SMT} solver. The abstraction is refined adaptively based on the previous counterexamples. We also propose a general method to estimate an abstraction of a mathematical function by means of sampling and machine learning. Although the method proposed in this paper addresses mainly the topic of test-case generation, it is also applicable to ordinary bounded model checking under the assumption that the abstraction should be a correct over-approximation. We evaluated the proposed method by applying it to an example of embedded control software taken from the automotive industry. The experimental results show the usefulness of the proposed method.},
  pages        = {109--120},
  number       = {1},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Kutsuna, Takuro and Ishii, Yoshinao and Yamamoto, Akihiro},
  date         = {2016},
  keywords     = {Machine Learning – Analysis},
  file         = {Full Text:~/Zotero/storage/KSJ9AKHW/Kutsuna et al. - 2016 - Abstraction and refinement of mathematical functio.pdf:application/pdf}
}

$article{lakshminarayana_p_automatic_2020,
  title        = {Automatic Generation and Optimization of Test case using Hybrid Cuckoo Search and Bee Colony Algorithm},
  volume       = {30},
  issn         = {03341860},
  doi          = {10.1515/jisys-2019-0051},
  abstract     = {Software testing is a very important technique to design the faultless software and takes approximately 60\% of resources for the software development. It is the process of executing a program or application to detect the software bugs. In software development life cycle, the testing phase takes around 60\% of cost and time. Test case generation is a method to identify the test data and satisfy the software testing criteria. Test case generation is a vital concept used in software testing, that can be derived from the user requirements specification. An automatic test case technique determines automatically where the test cases or test data generates utilizing search based optimization method. In this paper, Cuckoo Search and Bee Colony Algorithm ({CSBCA}) method is used for optimization of test cases and generation of path convergence within minimal execution time. The performance of the proposed {CSBCA} was compared with the performance of existing methods such as Particle Swarm Optimization...},
  pages        = {59--72},
  number       = {1},
  journaltitle = {Journal of intelligent systems},
  author       = {{Lakshminarayana P} and {Sureshkumar T V}},
  date         = {2020},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, Cuckoo Search Algorithm, Model-Driven Testing, Hybrid Bee Colony Algorithm, Uml Diagrams},
  file         = {Full Text:~/Zotero/storage/TG2EEBJW/Lakshminarayana P and Sureshkumar T V - 2020 - Automatic Generation and Optimization of Test case.pdf:application/pdf}
}

$article{laranjeiro_testing_2017,
  title        = {Testing data-centric services using poor quality data: from relational to {NoSQL} document databases},
  volume       = {23},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-017-0063-x},
  doi          = {10.1186/s13173-017-0063-x},
  shorttitle   = {Testing data-centric services using poor quality data},
  abstract     = {Businesses are nowadays deploying their services online, reaching out to clients all around the world. Many times deployed as web applications or web services, these business-critical systems typically perform large amounts of database operations; thus, they are dependent on the quality of the data to provide correct service to clients. Research and practice have shown that the quality of the data in an enterprise system gradually decreases overtime, bringing in diverse reliability issues to the applications that are using the data to provide services. These issues range from simple incorrect operations to aborted operations or severe system failures. In this paper, we present an approach to test data-centric services in presence of poor quality data. The approach has been designed to consider relational and {NoSQL} database nodes used by the system under test and is based on the injection of poor quality data on the database–application interface. The results indicate the effectiveness of the approach in discovering issues, not only at the application-level, but also in the middleware being used, contributing to the development of more reliable services.},
  pages        = {14},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {Laranjeiro, Nuno and Soydemir, Seyma Nur and Ivaki, Naghmeh and Bernardino, Jorge},
  urldate      = {2020-05-21},
  date         = {2017-12-06},
  note         = {{ZSCC}: 0000001},
  file         = {Full Text:~/Zotero/storage/TU5EPEW3/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf}
}

$inproceedings{li_applying_2016,
  title     = {Applying Combinatorial Test Data Generation to Big Data Applications},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970325},
  doi       = {10.1145/2970276.2970325},
  series    = {{ASE} 2016},
  pages     = {637--647},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Li, Nan and Lei, Yu and Khan, Haider Riaz and Liu, Jingshu and Guo, Yun},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Combinatorial Testing, Adaptive Input Domain Model, Big Data Testing, Input Domain Model},
  file      = {Full Text:~/Zotero/storage/8VP5923U/Li et al. - 2016 - Applying Combinatorial Test Data Generation to Big.pdf:application/pdf}
}

$article{li_genetic_2018,
  title        = {Genetic Algorithm-based Test Generation for Software Product Line with the Integration of Fault Localization Techniques},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-016-9494-9},
  abstract     = {In response to the highly competitive market and the pressure to cost-effectively release good-quality software, companies have adopted the concept of software product line to reduce development cost. However, testing and debugging of each product, even from the same family, is still done independently. This can be very expensive. To solve this problem, we need to explore how test cases generated for one product can be used for another product. We propose a genetic algorithm-based framework which integrates software fault localization techniques and focuses on reusing test specifications and input values whenever feasible. Case studies using four software product lines and eight fault localization techniques were conducted to demonstrate the effectiveness of our framework. Discussions on factors that may affect the effectiveness of the proposed framework is also presented. Our results indicate that test cases generated in such a way can be easily reused (with appropriate conversion) between different products of the same family and help reduce the overall testing and debugging cost.},
  pages        = {1--51},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Li, Xuelin and Wong, W. and Gao, Ruizhi and Hu, Linghuan and Hosono, Shigeru},
  date         = {2018},
  keywords     = {Test generation, Software product line, Genetic algorithm, Coverage, Debugging/fault localization, {EXAM} score},
  file         = {Full Text:~/Zotero/storage/B8PBFZ2F/Li et al. - 2018 - Genetic Algorithm-based Test Generation for Softwa.pdf:application/pdf}
}

$article{li_intelligent_2019,
  title        = {An Intelligent Fuzzing Data Generation Method Based on Deep Adversarial Learning},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8691434/},
  doi          = {10.1109/ACCESS.2019.2911121},
  pages        = {49327--49340},
  journaltitle = {{IEEE} Access},
  author       = {Li, Zhihui and Zhao, Hui and Shi, Jianqi and Huang, Yanhong and Xiong, Jiawen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Fuzzing, Deep learning, security testing, program testing, Protocols, learning (artificial intelligence), security of data, Data models, Training, control engineering computing, Gallium nitride, industrial control, Industrial control, industrial control systems, neural nets, production engineering computing, protocols, security vulnerabilities, Wasserstein generative adversarial networks, fuzz testing, fuzzing, Automated vulnerability mining, deep adversarial learning, deep adversarial learning method, {EtherCAT} protocol, fuzzing test, {ICS} testing, industrial control protocol, industrial security, input data format, intelligent fuzzing data generation method, Modbus-{TCP} protocol, model-based fuzzing data generation, network protocol fuzzing, protocol format learning, {WGAN}-based method},
  file         = {Full Text:~/Zotero/storage/W68XFMEV/Li et al. - 2019 - An Intelligent Fuzzing Data Generation Method Base.pdf:application/pdf}
}

$article{lian_yu_test_2018,
  title        = {Test Case Generation for Boolean Expressions by Cell Covering},
  volume       = {44},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2017.2669184},
  abstract     = {This paper characterizes Boolean expression faults as changes of the topological structures in terms of shrinking and/or expanding regions in K-map. A cell-covering is a set of cells (test cases) in K-map to cover the fault regions such that faults guarantee to be detected. Minimizing cell covering can be formulated as an Integer Linear Programming ({ILP}) problem. By analyzing the structures of the constraint coefficient matrix, the original problem can be decomposed into sub-programs that can be solved instead of the original problem, and this significantly reduces the time needed for {ILP} execution. An efficient approximate algorithm with a tight theoretical bound is used to address those complex Boolean expressions by corresponding the cell-covering problem to the set-covering problem. The optimal approach and the approximate approach are combined into a hybrid process to identify test cases based on the fraction analysis on the {ILP} relaxation. The proposed approach is evaluated by three sets of Boolean expressions and the results are compared with three leading approaches with respect to test sizes, time consumption and fault detection capabilities. For most Boolean expressions encountered, the proposed approach obtains optimal solutions quickly, and produces near-optimal solutions rapidly for those rare and complex expressions.},
  pages        = {70--99},
  number       = {1},
  journaltitle = {{IEEE} Transactions on Software Engineering},
  author       = {{Lian Yu} and {Wei-Tek Tsai}},
  date         = {2018},
  keywords     = {Optimization, Testing, Software, Computer Science, Algorithm Design and Analysis, Boolean Expression Testing, Fault Detection, Approximate Algorithms, Approximation Algorithms, Cell-Covering Problem, Fault Characterization, Periodic Structures},
  file         = {Full Text:~/Zotero/storage/T58ZHB93/Lian Yu and Wei-Tek Tsai - 2018 - Test Case Generation for Boolean Expressions by Ce.pdf:application/pdf}
}

$inproceedings{lin_enhancing_2017,
  title     = {Enhancing Constraint Based Test Generation by Local Search},
  isbn      = {978-1-4503-4857-7},
  url       = {https://doi.org/10.1145/3056662.3056672},
  doi       = {10.1145/3056662.3056672},
  series    = {{ICSCA} ’17},
  pages     = {154--158},
  booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Mengxiang and Hou, Xiaomei and Liu, Rui and Ge, Linyan},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, symbolic execution, constraint solving, local search},
  file      = {Full Text:~/Zotero/storage/7PQJXMXX/Lin et al. - 2017 - Enhancing Constraint Based Test Generation by Loca.pdf:application/pdf}
}

$inproceedings{lin_tca_2015,
  title     = {{TCA}: An Efficient Two-Mode Meta-Heuristic Algorithm for Combinatorial Test Generation},
  isbn      = {978-1-5090-0024-1},
  url       = {https://doi.org/10.1109/ASE.2015.61},
  doi       = {10.1109/ASE.2015.61},
  series    = {{ASE} ’15},
  pages     = {494--505},
  booktitle = {Proceedings of the 30th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Lin, Jinkun and Luo, Chuan and Cai, Shaowei and Su, Kaile and Hao, Dan and Zhang, Lu},
  date      = {2015},
  file      = {Full Text:~/Zotero/storage/L9LEXGZZ/Lin et al. - 2015 - TCA An Efficient Two-Mode Meta-Heuristic Algorith.pdf:application/pdf}
}

$inproceedings{lin_towards_2019,
  title     = {Towards More Efficient Meta-Heuristic Algorithms for Combinatorial Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338914},
  doi       = {10.1145/3338906.3338914},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {212--222},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Jinkun and Cai, Shaowei and Luo, Chuan and Lin, Qingwei and Zhang, Hongyu},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {local search, Combinatorial interaction testing, covering array generation},
  file      = {Full Text:~/Zotero/storage/XW3LYARI/Lin et al. - 2019 - Towards More Efficient Meta-Heuristic Algorithms f.pdf:application/pdf}
}

$article{linda_riquelme_mofqa_2019,
  title        = {{MoFQA}: A {TDD} Process and Tool for Automatic Test Case Generation from {MDD} Models},
  volume       = {22},
  doi          = {10.19153/cleiej.22.3.4},
  abstract     = {Techniques for quality assurance have to deal with the complexity of software systems and the high probabilities of new errors appearing in any stage of the software life cycle. Software testing is a widely used approach but, due to the costs involved in this process, development teams often debate its applicability in their projects. In the endeavor to reduce the complexity of this process, this study presents an approach for software development based in Test-Driven Development ({TDD}) supported by Model-Based Testing ({MBT}) tools to allow automatic test-case generation. The approach, called {MoFQA} (Model-First Quality Assurance), consists of two main aspects: i) a method to drive software development based on testing techniques which defines steps and recom-mended practices},
  number       = {3},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Linda Riquelme} and {Magalí González} and {Nathalie Aquino} and {Luca Cernuzzi}},
  date         = {2019},
  keywords     = {Software Testing, Computer Science, Acceptance Tests, Mbt, Selenium, Tdd, Web Testing},
  file         = {Full Text:~/Zotero/storage/Y9WUDIEB/Linda Riquelme et al. - 2019 - MoFQA A TDD Process and Tool for Automatic Test C.pdf:application/pdf}
}

$article{liu_automatic_2020,
  title        = {Automatic Test Case and Test Oracle Generation based on Functional Scenarios in Formal Specifications for Conformance Testing},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2999884},
  abstract     = {Testing a program to confirm whether it consistently implements its requirements specification is a necessary but time-consuming activity in software development. Automatic testing based on specifications can significantly alleviate the workload and cost, but faces a challenge of how to ensure that both the user's concerns in the specification and possible execution paths in the program are all covered. In this paper, we describe a new method, called "Vibration-Method" or simply "V-Method", for automatic generation of test cases and test oracle from model-based formal specifications, aiming to address this challenge. The proposed method is suitable for testing information systems in which rich data types are used. Supporting the principle of "divide and conquer", the method provides a specific technique for generating test cases based on functional scenarios defined in the specification, test case generation criteria, automatic test case generation algorithms, and a well-defined...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Liu, Shaoying and Nakajima, Shin},
  date         = {2020},
  keywords     = {Computer Science, Model-Based Testing, Automatic Testing, Black-Box Testing, Functional Testing, Specification-Based Testing},
  file         = {Full Text:~/Zotero/storage/8MQMMEW4/Liu and Nakajima - 2020 - Automatic Test Case and Test Oracle Generation bas.pdf:application/pdf}
}

$article{lv_test_2018,
  title        = {Test cases generation for multiple paths based on {PSO} algorithm with metamorphic relations},
  volume       = {12},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2017.0260},
  pages        = {306--317},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Lv, X.-W. and Huang, S. and Hui, Z.-W. and Ji, H.-J.},
  date         = {2018},
  keywords     = {Test Cases Generation, Computer Science, Metaheuristic Algorithm Searching, Metamorphic Relations, Multiple-Path Coverage, Multiple-Path Test Cases, Particle Swarm Optimisation, Particle Swarm Optimisation Algorithm, Path-Wise Testing, Program Testing, Pso Algorithm, Search Problems, Special Section: Search-Based Software Engineering, Test Case Generation Efficiency, Test Case Generation Method},
  file         = {Full Text:~/Zotero/storage/KXDULMNU/Lv et al. - 2018 - Test cases generation for multiple paths based on .pdf:application/pdf}
}

$inproceedings{mariani_augusto_2018,
  title     = {Augusto: Exploiting Popular Functionalities for the Generation of Semantic {GUI} Tests with Oracles},
  isbn      = {978-1-4503-5638-1},
  url       = {https://doi.org/10.1145/3180155.3180162},
  doi       = {10.1145/3180155.3180162},
  series    = {{ICSE} ’18},
  pages     = {280--290},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Mariani, Leonardo and Pezzè, Mauro and Zuddas, Daniele},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, automatic test case generation, Oracles, semantics},
  file      = {Full Text:~/Zotero/storage/CCSZC6ST/Mariani et al. - 2018 - Augusto Exploiting Popular Functionalities for th.pdf:application/pdf}
}

@inproceedings{marksteiner_integrating_2019,
  title     = {Integrating Threat Modeling and Automated Test Case Generation into Industrialized Software Security Testing},
  isbn      = {978-1-4503-7296-1},
  url       = {https://doi.org/10.1145/3360664.3362698},
  doi       = {10.1145/3360664.3362698},
  series    = {{CECC} 2019},
  booktitle = {Proceedings of the Third Central European Cybersecurity Conference},
  publisher = {Association for Computing Machinery},
  author    = {Marksteiner, Stefan and Ramler, Rudolf and Sochor, Hannes},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {security testing, automated test case generation, cyber-physical security, {IoT} security, threat modeling},
  file      = {Submitted Version:~/Zotero/storage/7X4GAN4A/Marksteiner et al. - 2019 - Integrating Threat Modeling and Automated Test Cas.pdf:application/pdf}
}

@article{mateen_optimization_2016,
  title        = {Optimization of Test Case Generation using Genetic Algorithm ({GA})},
  volume       = {151},
  issn         = {09758887},
  doi          = {10.5120/ijca2016911703},
  abstract     = {Testing provides means pertaining to assuring software performance. The total aim of software industry is actually to make a certain start associated with high quality software for the end user. However, associated with software testing has quite a few underlying concerns, which are very important and need to pay attention on these issues. These issues are effectively generating, prioritization of test cases, etc. These issues can be overcome by paying attention and focus. Solitary of the greatest Problems in the software testing area is usually how to acquire a great proper set associated with cases to confirm software. Some other strategies and also methodologies are proposed pertaining to shipping care of most of these issues. Genetic Algorithm ({GA}) belongs to evolutionary algorithms. Evolutionary algorithms have a significant role in the automatic test generation and many researchers are focusing on it. In this study explored software testing related issues by using the {GA} approach....},
  number       = {7},
  journaltitle = {{arXiv}.org},
  author       = {Mateen, Ahmed and Nazir, Marriam and Awan, Salman},
  date         = {2016},
  keywords     = {Genetic Algorithms, Optimization, Software Testing, Software Engineering, Evolutionary Algorithms, Feasibility Studies, Neural and Evolutionary Computation, Shipping},
  file         = {Full Text:~/Zotero/storage/DZT8P6FM/Mateen et al. - 2016 - Optimization of Test Case Generation using Genetic.pdf:application/pdf}
}

$inproceedings{mathis_dynamic_2017,
  title     = {Dynamic Tainting for Automatic Test Case Generation},
  isbn      = {978-1-4503-5076-1},
  url       = {https://doi.org/10.1145/3092703.3098233},
  doi       = {10.1145/3092703.3098233},
  series    = {{ISSTA} 2017},
  pages     = {436--439},
  booktitle = {Proceedings of the 26th {ACM} {SIGSOFT} International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Mathis, Björn},
  date      = {2017},
  note      = {{ZSCC}: 0000002 
event-place: New York, {NY}, {USA}},
  keywords  = {Dynamic tainting, input generation},
  file      = {Full Text:~/Zotero/storage/EC37LZCM/Mathis - 2017 - Dynamic Tainting for Automatic Test Case Generatio.pdf:application/pdf}
}

@inproceedings{matinnejad_automated_2016,
  title     = {Automated Test Suite Generation for Time-Continuous Simulink Models},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884797},
  doi       = {10.1145/2884781.2884797},
  series    = {{ICSE} ’16},
  pages     = {595--606},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {search-based software testing, software testing, output diversity, signal features, Simulink Design Verifier ({SLDV}), simulink models, structural coverage, time-continuous behaviors},
  file      = {Submitted Version:~/Zotero/storage/88UJQENC/Matinnejad et al. - 2016 - Automated Test Suite Generation for Time-Continuou.pdf:application/pdf}
}

@article{matinnejad_test_2019,
  title        = {Test Generation and Test Prioritization for Simulink Models with Dynamic Behavior},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8305644/},
  doi          = {10.1109/TSE.2018.2811489},
  pages        = {919--944},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  urldate      = {2020-05-23},
  date         = {2019-09-01},
  keywords     = {search-based software testing, test generation, cyber-physical systems, test oracle, code generation, random testing, Testing, program testing, Computational modeling, program compilers, program verification, Scalability, search problems, Software packages, Tools, Vehicle dynamics, output diversity, signal features, structural coverage, abstract system models, automated generation, automated verification, black-box test generation approach, computer simulation, cost driver, {CPS} domain test oracles, cyber physical systems, dynamic behavior models, industrial Simulink models, meta-heuristic search, Simulink modeling platform, Simulink models, Simulink testing approach, test budget, test output signals, test prioritization, test prioritization approach},
  file         = {Submitted Version:~/Zotero/storage/RQSNQM2F/Matinnejad et al. - 2019 - Test Generation and Test Prioritization for Simuli.pdf:application/pdf}
}

$article{matnei_filho_multi-objective_2016,
  title        = {A multi-objective test data generation approach for mutation testing of feature models},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0030-9},
  doi          = {10.1186/s40411-016-0030-9},
  abstract     = {Mutation approaches have been recently applied for feature testing of Software Product Lines ({SPLs}). The idea is to select products, associated to mutation operators that describe possible faults in the Feature Model ({FM}). In this way, the operators and mutation score can be used to evaluate and generate a test set, that is a set of {SPL} products to be tested. However, the generation of test sets to kill all the mutants with a reduced, possible minimum, number of products is a complex task.},
  pages        = {4},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Matnei Filho, Rui A. and Vergilio, Silvia R.},
  urldate      = {2020-05-21},
  date         = {2016-07-26},
  keywords     = {Mutation Testing, Software Product Line, Multi-Objective Optimization},
  file         = {Full Text:~/Zotero/storage/2GUXMBY2/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf;Springer Full Text PDF:~/Zotero/storage/3XY2QTXD/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf}
}

@article{mechtaev_test-equivalence_2018,
  title        = {Test-Equivalence Analysis for Automatic Patch Generation},
  volume       = {27},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3241980},
  doi          = {10.1145/3241980},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
  date         = {2018-10},
  keywords     = {Program Repair, Program Synthesis, dynamic program analysis, Program repair, program synthesis, Computer Science, Dynamic Program Analysis},
  file         = {Full Text:~/Zotero/storage/AT8NRU76/Mechtaev et al. - 2018 - Test-Equivalence Analysis for Automatic Patch Gene.pdf:application/pdf}
}

$inproceedings{mendonca_reusing_2019,
  title     = {Reusing Test Cases on Graph Product Line Variants: Results from a State-of-the-Practice Test Data Generation Tool},
  isbn      = {978-1-4503-7648-8},
  url       = {https://doi.org/10.1145/3356317.3356318},
  doi       = {10.1145/3356317.3356318},
  series    = {{SAST} 2019},
  pages     = {52--61},
  booktitle = {Proceedings of the {IV} Brazilian Symposium on Systematic and Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Mendonça, Willian D. F. and Assunção, Wesley K. G. and Vergilio, Silvia R.},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Family of Products, Highly-configurable systems, Software Reuse, Test Coverage},
  file      = {Full Text:~/Zotero/storage/8QKZA98R/Mendonça et al. - 2019 - Reusing Test Cases on Graph Product Line Variants.pdf:application/pdf}
}

$article{menendez_benito_output_2020,
  title        = {Output Sampling for Output Diversity in Automatic Unit Test Generation},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2987377},
  abstract     = {Diverse test sets are able to expose bugs that test sets generated with structural coverage techniques cannot discover. Input-diverse test set generators have been shown to be effective for this, but also have limitations: e.g., they need to be complemented with semantic information derived from the Software Under Test. We demonstrate how to drive the test set generation process with semantic information in the form of output diversity. We present the first totally automatic output sampling for output diversity unit test set generation tool, called {OutGen}. {OutGen} transforms a program into an {SMT} formula in bit-vector arithmetic. It then applies universal hashing in order to generate an output-based diverse set of inputs. The result offers significant diversity improvements when measured as a high output uniqueness count. It achieves this by ensuring that the test set's output probability distribution is uniform, i.e. highly diverse. The use of output sampling, as opposed to any...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Menendez Benito, Hector and Boreale, Michele and Gorla, Daniele and Clark, David},
  date         = {2020},
  keywords     = {Generators, Tools, Semantics, Computer Science, Software Engineering, Unit Testing, Computer Bugs, Outgen, Output Diversity, Output Sampling, Smt Solver, Test Pattern Generators},
  file         = {Full Text:~/Zotero/storage/9NIEC6DA/Menendez Benito et al. - 2020 - Output Sampling for Output Diversity in Automatic .pdf:application/pdf}
}

$article{mirshokraie_guided_2015,
  title        = {Guided Mutation Testing for {JavaScript} Web Applications},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6960094/},
  doi          = {10.1109/TSE.2014.2371458},
  pages        = {429--444},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Mirshokraie, Shabnam and Mesbah, Ali and Pattabiraman, Karthik},
  urldate      = {2020-05-23},
  date         = {2015-05-01},
  keywords     = {mutation testing, dynamic analysis, Testing, Java, Web applications, static analysis, Mutation testing, empirical evaluation, program testing, Complexity theory, program diagnostics, Measurement, Heuristic algorithms, Instruments, mutation operators, computational cost, Performance analysis, {JavaScript}, web applications, application behaviour, equivalent mutants, function ranking, {FunctionRank}, guided mutation generation, guided mutation testing, {IEEE} Computer Society, {JavaScript} Web applications, {MUTANDIS} tool, mutation generation phase, nonequivalent mutants, program output, relative function importance, test adequacy assessment technique, test suite execution, variable selection},
  file         = {Full Text:~/Zotero/storage/HYGT5PMP/Mirshokraie et al. - 2015 - Guided Mutation Testing for JavaScript Web Applica.pdf:application/pdf}
}

$article{mirza_automated_2018,
  title        = {An Automated Functional Testing Framework for Context-Aware Applications},
  volume       = {6},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8440671/},
  doi          = {10.1109/ACCESS.2018.2865213},
  pages        = {46568--46583},
  journaltitle = {{IEEE} Access},
  author       = {Mirza, Aamir Mehmood and Khan, Muhammad Naeem Ahmed},
  urldate      = {2020-05-23},
  date         = {2018},
  keywords     = {test data generation, Testing, model transformation, program testing, Unified modeling language, mobile computing, Unified Modeling Language, Context modeling, Petri nets, Sensors, automated model transformation approach, Context-aware applications, context-aware computing, Context-aware services, context-coupled test case generation, function net, functional testing framework, keyword-based test cases, model based testing, petri net, test case execution processes, test coverage, test engineers, {UML} activity diagram},
  file         = {Full Text:~/Zotero/storage/I7IL3L2K/Mirza and Khan - 2018 - An Automated Functional Testing Framework for Cont.pdf:application/pdf}
}

@inproceedings{mnad_automated_2016,
  title     = {Automated Test Generation for Synchronous Controllers},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896924},
  doi       = {10.1145/2896921.2896924},
  series    = {{AST} ’16},
  pages     = {1--7},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Mnad, Mouna Tka and Deleuze, Christophe and Parissis, Ioannis and Launay, Jackie and Gning, Jean Baptiste},
  date      = {2016},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automatic test data generation, constraint logic programming, synchronous approach},
  file      = {Full Text:~/Zotero/storage/LGFBFS8H/Mnad et al. - 2016 - Automated Test Generation for Synchronous Controll.pdf:application/pdf}
}

$article{moadab_automatic_2016,
  title        = {Automatic path-oriented test data generation by boundary hypercuboids},
  volume       = {28},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2015.05.002},
  abstract     = {Designing test cases and generating data are very important phases in software engineering these days. In order to generate test data, some generators such as random test data generators, data specification generators and path-oriented (Path-Wise) test data generators are employed. One of the most important problems in the path-oriented test data generator is the lack of attention given to discovering faults by the test data. In this paper an approach is proposed to generate some test data automatically so that we can realize the goal of discovering more faults in less time. The number of faults near the boundaries of the input domain is more than the center, according to the Pareto 80–20 principle the test data of this approach will be generated at 20\% of the allowable area boundary. To do this, we extracted the boundary hypercuboids and then the test data will be generated by exploiting these hypercuboids. The experimental results show that the fault detection probability and...},
  pages        = {82--97},
  number       = {1},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Moadab, Shahram and Rashidi, Hassan},
  date         = {2016},
  keywords     = {Symbolic Execution, Computer Science, Boundary Hypercuboid, Fault Detection Probability, Fault Detection Speed, Path-Oriented Testing},
  file         = {Full Text:~/Zotero/storage/U6U2TH4L/Moadab and Rashidi - 2016 - Automatic path-oriented test data generation by bo.pdf:application/pdf}
}

$article{mohi-aldeen_application_2016,
  title        = {Application of Negative Selection Algorithm ({NSA}) for test data generation of path testing},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.044},
  abstract     = {[Display omitted] Path testing is one of the areas covered in structural testing. In this process, it is a key challenge to search for a set of test data in the whole search space to satisfy path coverage. Thus, finding an efficient method for generating test data automatically is a key issue in software testing. This paper proposed a method based on Negative Selection Algorithm ({NSA}) for generating test data to satisfy the path coverage criterion. The results show that {NSA} could reduce the number of test data generated and improve the coverage percentage, as well as enhance the efficiency of the test data generation process. To evaluate the performance of the method, results from the proposed method were compared with random testing and a previous work that used Genetic Algorithm and Ant Colony Optimization. The results demonstrate that {NSA} outperforms other methods in reducing the number of test data that cover all program paths even the difficult ones....},
  pages        = {1118--1128},
  journaltitle = {Applied Soft Computing},
  author       = {Mohi-Aldeen, Shayma Mustafa and Mohamad, Radziah and Deris, Safaai},
  date         = {2016},
  keywords     = {Software Testing, Automatic Test Data Generation, Computer Science, Negative Selection Algorithm, Path Testing},
  file         = {Full Text:~/Zotero/storage/IR474KV8/Mohi-Aldeen et al. - 2016 - Application of Negative Selection Algorithm (NSA) .pdf:application/pdf}
}

$article{moitra_automating_2019,
  title        = {Automating requirements analysis and test case generation.(Report)},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-019-00316-x},
  abstract     = {Byline: Abha Moitra (1), Kit Siu (1), Andrew W. Crapo (1), Michael Durling (1), Meng Li (1), Panagiotis Manolios (2), Michael Meiners (3), Craig {McMillan} (3) Keywords: Requirements formalization},
  pages        = {341},
  number       = {3},
  journaltitle = {Requirements Engineering},
  author       = {Moitra, Abha and Siu, Kit and Crapo, Andrew W. and Durling, Michael and Li, Meng and Manolios, Panagiotis and Meiners, Michael},
  date         = {2019},
  keywords     = {Ontology, Computer Science, Software Engineering, Automated Requirements-Based Test Generation, Formal Analysis of Requirements, Formal Methods, Requirements Engineering, Requirements Formalization},
  file         = {Full Text:~/Zotero/storage/6D59L6CX/Moitra et al. - 2019 - Automating requirements analysis and test case gen.pdf:application/pdf}
}

$inproceedings{nasser_latin_2020,
  title     = {Latin Hypercube Sampling Jaya Algorithm Based Strategy for T-Way Test Suite Generation},
  isbn      = {978-1-4503-7665-5},
  url       = {https://doi.org/10.1145/3384544.3384608},
  doi       = {10.1145/3384544.3384608},
  series    = {{ICSCA} 2020},
  pages     = {105--109},
  booktitle = {Proceedings of the 2020 9th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Nasser, Abdullah B. and Abdul-Qawy, Antar S. H. and Abdullah, Nibras and Hujainah, Fadhl and Zamli, Kamal Z. and Ghanem, Waheed A. H. M.},
  date      = {2020},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {Jaya algorithm, Application of Jaya algorithm, Metaheuristic algorithm, Optimization algorithm, T-way Test Suite Generation},
  file      = {Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:~/Zotero/storage/9HG97X9Q/Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:application/pdf}
}

$article{nasser_pairwise_2017,
  title        = {Pairwise test data generation based on flower pollination algorithm},
  volume       = {30},
  issn         = {01279084},
  doi          = {10.22452/mjcs.vol30no3.5},
  pages        = {242--257},
  number       = {3},
  journaltitle = {Malaysian Journal of Computer Science},
  author       = {Nasser, A.B. and Alsewari, A.A. and Tairan, N.M. and Zamli, K.Z.},
  date         = {2017},
  keywords     = {Software Testing, Search Based Software Engineering, Combinatorial Problem, Flower Pollination Algorithm, Pairwise Testing},
  file         = {Full Text:~/Zotero/storage/5D7PJS7N/Nasser et al. - 2017 - Pairwise test data generation based on flower poll.pdf:application/pdf}
}

$inproceedings{nayak_knowledge_2020,
  title     = {Knowledge Graph Based Automated Generation of Test Cases in Software Engineering},
  isbn      = {978-1-4503-7738-6},
  url       = {https://doi.org/10.1145/3371158.3371202},
  doi       = {10.1145/3371158.3371202},
  series    = {{CoDS} {COMAD} 2020},
  pages     = {289--295},
  booktitle = {Proceedings of the 7th {ACM} {IKDD} {CoDS} and 25th {COMAD}},
  publisher = {Association for Computing Machinery},
  author    = {Nayak, Anmol and Kesri, Vaibhav and Dubey, Rahul Kumar},
  date      = {2020},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {Constituency Parse Tree ({CPT}), Knowledge Graph ({KG}), Named Entity Recognition ({NER}), Requirement to Test Case generation},
  file      = {Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:~/Zotero/storage/X57DUQC4/Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:application/pdf}
}

$article{nguena_timo_test_2016,
  title        = {Test Data Generation for Cyclic Executives with {CBMC} and Frama-C: A Case Study},
  volume       = {320},
  issn         = {1571-0661},
  doi          = {10.1016/j.entcs.2016.01.004},
  abstract     = {Testers of cyclic executive systems are required to make considerable and repetitive efforts to determine input sequences (tests) for leading a system from a start state to a target state. This task is time-consuming and it might lead testers to produce fewer tests than required},
  pages        = {35--51},
  journaltitle = {Electronic Notes in Theoretical Computer Science},
  author       = {Nguena Timo, Omer and Langelier, Guillaume},
  date         = {2016},
  keywords     = {Computer Science, Test Generation, Automotive Controllers, C Code, Cbmc, Cyclic Executive, Experimentation, Frama-C},
  file         = {Full Text:~/Zotero/storage/TM2SRHHK/Nguena Timo and Langelier - 2016 - Test Data Generation for Cyclic Executives with CB.pdf:application/pdf}
}

$article{nikravan_reasoning-based_2019,
  title        = {A reasoning-based approach to dynamic domain reduction in test data generation},
  volume       = {21},
  issn         = {14332779},
  doi          = {10.1007/s10009-018-0493-6},
  pages        = {351--364},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Nikravan, E. and Parsa, S.},
  date         = {2019},
  keywords     = {Test Data Generation, Random Testing, Directed Acyclic Graph, Euler/Venn Diagram, Reasoning},
  file         = {Full Text:~/Zotero/storage/2XNAWTU7/Nikravan and Parsa - 2019 - A reasoning-based approach to dynamic domain reduc.pdf:application/pdf}
}

$article{nogueira_test_2019,
  title        = {Test case generation, selection and coverage from natural language},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.01.003},
  abstract     = {In Model-based Testing ({MBT}), test cases are automatically generated from a formal model of the system. A disadvantage of {MBT} is that developers must deal with formal notations. This limitation is addressed in this paper, where use cases are used to model the system. In previous work, we have proposed an automatic strategy for generating test cases from use cases written in a Controlled Natural Language ({CNL}), which is an English textual notation with a well-defined grammar. Due to its precise syntax, it can be processed and translated into a formal representation for the purpose of automatic test case generation. This paper extends our previous work by proposing a state-based {CNL} for describing use case control flows enriched with state and data operations. We translate state-based use case descriptions into {CSP} processes from which test cases can be automatically generated. In addition, we show how a similar notation can be used to specify test selection via the definition of...},
  pages        = {84--110},
  journaltitle = {Science of Computer Programming},
  author       = {Nogueira, Sidney and Araujo, Hugo and Araujo, Renata and Iyoda, Juliano and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Test Generation, Natural Language, Use Case Models},
  file         = {Full Text:~/Zotero/storage/9GK5LY6U/Nogueira et al. - 2019 - Test case generation, selection and coverage from .pdf:application/pdf}
}

$article{nosrati_using_2020,
  title        = {Using likely invariants for test data generation},
  volume       = {164},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2020.110549},
  abstract     = {•New approach for improving {SB} test data generation methods, based on learning.•Branch likely invariant and path likely invariant as the basis for the method.•Enhancing the effectiveness of iterations of common {SB} test data generation methods. Various approaches have been developed to tackle the problem of automatic test data generation. Among them search-based methods use metaheuristic algorithms to guide search in the input space of the program under test. This paper presents a new approach for improving search-based test data generation methods. This approach is based on learning the relationships between program input values and program parts covered by those values. The learned relationships are used to accelerate achieving test coverage goals. We introduce the concepts of branch likely invariant and path likely invariant as the basis for the learning method. In addition, we utilize simple predicates (based on some predefined templates) over program input...},
  journaltitle = {The Journal of systems and software},
  author       = {Nosrati, M and Haghighi, H and Vahidi Asl, M},
  date         = {2020},
  keywords     = {Computer Science, Branch Likely Invariants, Metaheuristic Algorithms, Path Likely Invariants, Search-Based Test Data Generation},
  file         = {Full Text:~/Zotero/storage/KRUDQMR7/Nosrati et al. - 2020 - Using likely invariants for test data generation.pdf:application/pdf}
}

@article{paiva_evaluation_2017,
  title        = {On the evaluation of code smells and detection tools},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0041-1},
  doi          = {10.1186/s40411-017-0041-1},
  abstract     = {Code smells refer to any symptom in the source code of a program that possibly indicates a deeper problem, hindering software maintenance and evolution. Detection of code smells is challenging for developers and their informal definition leads to the implementation of multiple detection techniques and tools. This paper evaluates and compares four code smell detection tools, namely {inFusion}, {JDeodorant}, {PMD}, and {JSpIRIT}. These tools were applied to different versions of the same software systems, namely {MobileMedia} and Health Watcher, to calculate the accuracy and agreement of code smell detection tools. We calculated the accuracy of each tool in the detection of three code smells: God Class, God Method, and Feature Envy. Agreement was calculated among tools and between pairs of tools. One of our main findings is that the evaluated tools present different levels of accuracy in different contexts. For {MobileMedia}, for instance, the average recall varies from 0 to 58\% and the average precision from 0 to 100\%, while for Health Watcher the variations are 0 to 100\% and 0 to 85\%, respectively. Regarding the agreement, we found that the overall agreement between tools varies from 83 to 98\% among all tools and from 67 to 100\% between pairs of tools. We also conducted a secondary study of the evolution of code smells in both target systems and found that, in general, code smells are present from the moment of creation of a class or method in 74.4\% of the cases of {MobileMedia} and 87.5\% of Health Watcher.},
  pages        = {7},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Paiva, Thanis and Damasceno, Amanda and Figueiredo, Eduardo and Sant’Anna, Cláudio},
  urldate      = {2020-05-21},
  date         = {2017-10-06},
  note         = {{ZSCC}: {NoCitationData}[s0]},
  file         = {Full Text:~/Zotero/storage/BHBFBJ6R/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf}
}

$article{paiva_generation_2016,
  title        = {Generation of complete test suites from mealy input/output transition systems},
  volume       = {28},
  issn         = {0934-5043},
  doi          = {10.1007/s00165-015-0350-2},
  abstract     = {Model-based testing overcomes challenges in software testing by generating automated test cases from behavior models, e.g. finite state machine ({FSM}) and input/output transition system ({IOTS}). Despite the existence of methods for {IOTSs}, the problem of selection of test cases is an important and difficult topic. The current methods from {IOTSs} do not provide the same support offered by the existing theory for {FSMs}, as complete fault coverage. In this paper, we propose a test generation method for {IOTSs} based on the W method developed for {FSMs}. The basic idea is to generate a transition cover set and a characterization set and concatenate them to generate complete test suites for {IOTSs} in a bounded number of steps. The method generates test suites with complete fault coverage for a given fault domain and is targeted at a class of {IOTSs}, called mealy {IOTS}, which accepts inputs only in stable states. Results from a case study show the proposed algorithm can achieve better results than a classical method for {IOTSs}.},
  pages        = {65--78},
  number       = {1},
  journaltitle = {Form Asp Comp},
  author       = {Paiva, Sofia and Simao, Adenilso},
  date         = {2016},
  keywords     = {Test generation, Complete test suites, Fault domain, Mealy input/output transition systems},
  file         = {Full Text:~/Zotero/storage/VNYQNE7J/Paiva and Simao - 2016 - Generation of complete test suites from mealy inpu.pdf:application/pdf}
}

@article{palacios_automatic_2015,
  title        = {Automatic test case generation for {WS}-Agreements using combinatorial testing},
  volume       = {38},
  issn         = {0920-5489},
  doi          = {10.1016/j.csi.2014.10.003},
  abstract     = {In the scope of the applications developed under the service-based paradigm, Service Level Agreements ({SLAs}) are a standard mechanism used to flexibly specify the Quality of Service ({QoS}) that must be delivered. These agreements contain the conditions negotiated between the service provider and consumers as well as the potential penalties derived from the violation of such conditions. In this context, it is important to assure that the service based application ({SBA}) behaves as expected in order to avoid potential consequences like penalties or dissatisfaction between the stakeholders that have negotiated and signed the {SLA}. In this article we address the testing of {SLAs} specified using the {WS}-Agreement standard by means of applying testing techniques such as the Classification Tree Method and Combinatorial Testing to generate test cases. From the content of the individual terms of the {SLA}, we identify situations that need to be tested. We also obtain a set of constraints based...},
  pages        = {84--100},
  issue        = {C},
  journaltitle = {Computer Standards \& Interfaces},
  author       = {Palacios, Marcos and García-Fanjul, José and Tuya, Javier and Spanoudakis, George},
  date         = {2015},
  keywords     = {Software Testing, Combinatorial Testing, Computer Science, Service Based Applications, Service Level Agreements, Ws-Agreement},
  file         = {Accepted Version:~/Zotero/storage/9RASNT4Y/Palacios et al. - 2015 - Automatic test case generation for WS-Agreements u.pdf:application/pdf}
}

$inproceedings{palomba_automatic_2016,
  title     = {Automatic Test Case Generation: What If Test Code Quality Matters?},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931057},
  doi       = {10.1145/2931037.2931057},
  series    = {{ISSTA} 2016},
  pages     = {130--141},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Palomba, Fabio and Panichella, Annibale and Zaidman, Andy and Oliveto, Rocco and De Lucia, Andrea},
  date      = {2016},
  note      = {{ZSCC}: 0000042 
event-place: New York, {NY}, {USA}},
  keywords  = {many-objective optimization, branch coverage, Evolutionary testing, test code quality},
  file      = {Submitted Version:~/Zotero/storage/L2T752P7/Palomba et al. - 2016 - Automatic Test Case Generation What If Test Code .pdf:application/pdf}
}

$article{pan_program-input_2015,
  title        = {Program-input generation for testing database applications using existing database states},
  volume       = {22},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0158-y},
  abstract     = {Testing is essential for quality assurance of database applications. Achieving high code coverage of the database applications is important in testing. In practice, there may exist a copy of live databases that can be used for database application testing. Using an existing database state is desirable since it tends to be representative of real-world objects’ characteristics, helping detect faults that could cause failures in real-world settings. However, to cover a specific program-code portion (e.g., block), appropriate program inputs also need to be generated for the given existing database state. To address this issue, in this paper, we propose a novel approach that generates program inputs for achieving high code coverage of a database application, given an existing database state. Our approach uses symbolic execution to track how program inputs are transformed before appearing in the executed {SQL} queries and how the constraints on query results affect the application’s execution. One significant challenge in our problem context is the gap between program-input constraints derived from the program and from the given existing database state},
  pages        = {439--473},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Pan, Kai and Wu, Xintao and Xie, Tao},
  date         = {2015},
  keywords     = {Test generation, Dynamic symbolic execution, Database application testing},
  file         = {Full Text:~/Zotero/storage/MMMWPLTB/Pan et al. - 2015 - Program-input generation for testing database appl.pdf:application/pdf}
}

$article{panichella_automated_2018,
  title        = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7840029/},
  doi          = {10.1109/TSE.2017.2663435},
  pages        = {122--158},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
  urldate      = {2020-05-23},
  date         = {2018-02-01},
  keywords     = {Genetic Algorithms, Optimization, Testing, program testing, search problems, Genetic algorithms, Algorithm design and analysis, Heuristic algorithms, optimisation, Software algorithms, sorting, test sequence, Computer Science, Algorithm Design and Analysis, Evolutionary Testing, branch coverage, automated test case generation, Evolutionary testing, automatic test case generation, Automatic Test Case Generation, dynamic target selection, {DynaMOSA}, Heuristic Algorithms, many-objective optimisation, Many-Objective Optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, search-based approaches, Software Algorithms, Sorting, test input data},
  file         = {Submitted Version:~/Zotero/storage/FFUHYM3I/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:~/Zotero/storage/HCD2TYSL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

$inproceedings{panichella_beyond_2019,
  title     = {Beyond Unit-Testing in Search-Based Test Case Generation: Challenges and Opportunities},
  url       = {https://doi.org/10.1109/SBST.2019.00010},
  doi       = {10.1109/SBST.2019.00010},
  series    = {{SBST} ’19},
  pages     = {7--8},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Panichella, Annibale},
  date      = {2019},
  keywords  = {test case generation, search-based software testing, integration testing, white-box testing},
  file      = {Submitted Version:~/Zotero/storage/VZJPZJAJ/Panichella - 2019 - Beyond Unit-Testing in Search-Based Test Case Gene.pdf:application/pdf}
}

@article{parizi_rambutans_2017,
  title        = {{RAMBUTANS} : automatic {AOP}-specific test generation tool},
  volume       = {19},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-016-0432-3},
  abstract     = {Aspect-oriented programming ({AOP}) is a programmatic methodology to handle better modularized code by separating crosscutting concerns from the traditional abstraction boundaries. Automated testing, as one of the most demanding needs of the software development to reduce both human effort and costs, is a delicate issue in testing aspect-oriented programs. Prior studies in the automated test generation for aspect-oriented programs have been very limited with respect to the need for both adequate tool support and capability concerning effectiveness and efficiency. This paper describes a new {AOP}-specific tool for testing aspect-oriented programs, called {RAMBUTANS} . The {RAMBUTANS} tool uses a directed random testing technique that is especially well suited for generating tests for aspectual features in {AspectJ}. The directed random aspect of the tool is parameterized by associating weights to aspects, advice, methods, and classes by controlling object and joint point creations during the test generation process. We present a comprehensive empirical evaluation of our tool against the current {AOP} test generation approaches on three industrial aspect-oriented projects. The results of the experimental and statistical tests showed that {RAMBUTANS} tool produces test suites that have higher fault-detection capability and efficiency for {AspectJ}-like programs.},
  pages        = {743--761},
  number       = {6},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Parizi, Reza and Ghani, Abdul and Lee, Sai and Khan, Saif},
  date         = {2017},
  keywords     = {Software testing, Automated test generation, Aspect-oriented programming, {AspectJ}, Object-oriented programming, Testing tool},
  file         = {Full Text:~/Zotero/storage/RNS4BPFI/Parizi et al. - 2017 - RAMBUTANS  automatic AOP-specific test generation.pdf:application/pdf}
}

$article{patrick_subdomain-based_2015,
  title        = {Subdomain-based test data generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.033},
  abstract     = {•We optimise subdomains for input regions that are more likely to reveal faults.•This reduces the number of test cases required to achieve a high mutation score.•Subdomains also reveal information about the behaviour of the program under test.•Information provided by subdomains helps to reduce the effort needed to create oracles. Considerable effort is required to test software thoroughly. Even with automated test data generation tools, it is still necessary to evaluate the output of each test case and identify unexpected results. Manual effort can be reduced by restricting the range of inputs testers need to consider to regions that are more likely to reveal faults, thus reducing the number of test cases overall, and therefore reducing the effort needed to create oracles. This article describes and evaluates search-based techniques, using evolution strategies and subset selection, for identifying regions of the input domain (known as subdomains) such that test...},
  pages        = {328--342},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Patrick, Matthew and Alexander, Rob and Oriol, Manuel and Clark, John A},
  date         = {2015},
  keywords     = {Computer Science, Evolution Strategy, Input Distributions, Search Based Testing},
  file         = {Accepted Version:~/Zotero/storage/CQGPZ6NX/Patrick et al. - 2015 - Subdomain-based test data generation.pdf:application/pdf}
}

$article{petke_practical_2015,
  title        = {Practical Combinatorial Interaction Testing: Empirical Findings on Efficiency and Early Fault Detection},
  volume       = {41},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7081752/},
  doi          = {10.1109/TSE.2015.2421279},
  shorttitle   = {Practical Combinatorial Interaction Testing},
  pages        = {901--924},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Petke, Justyna and Cohen, Myra B. and Harman, Mark and Yoo, Shin},
  urldate      = {2020-05-23},
  date         = {2015-09-01},
  keywords     = {software testing, Software Testing, Testing, genetic algorithm, combinatorial interaction testing, program testing, Fault detection, software fault tolerance, genetic algorithms, Genetic algorithms, constraint handling, greedy algorithm, greedy algorithms, pairwise testing, simulated annealing, Turning, Combinatorial interaction testing, empirical studies, {CIT} test suite generation, Combinatorial Interaction Testing, early fault detection, Empirical Studies, Flexible printed circuits, Greedy algorithms, prioritisation, Prioritisation, {SA}, Simulated annealing, software system configuration space},
  file         = {Full Text:~/Zotero/storage/CLSXXVUK/Petke et al. - 2015 - Practical Combinatorial Interaction Testing Empir.pdf:application/pdf}
}

$article{petrov_using_2015,
  title        = {Using a bounded model checker for test generation: How to kill two birds with one {SMT} solver},
  volume       = {49},
  issn         = {0146-4116},
  doi          = {10.3103/S0146411615070172},
  abstract     = {Automated test generation has received a lot of attention in recent decades, because it is one possible solution to the problems inherent to software testing: the need to write tests in the first place and providing test coverage for the human factor. De facto the most promising technique to automatically generate a test is dynamic symbolic execution assisted by an automated constraint solver, e.g., an {SMT} solver. This process is very similar to bounded model checking, which also deals with generating models from source code, asserting logic properties in it, and processing the returned model. This paper describes a prototype unit test generator for C based on a working bounded model checker called Borealis and shows that these two techniques are very similar and can be easily implemented using the same basic components. The prototype test generator has been evaluated on a number of examples and has shown good results in terms of test coverage and test excessiveness.},
  pages        = {466--472},
  number       = {7},
  journaltitle = {Aut. Control Comp. Sci.},
  author       = {Petrov, M. and Gagarski, K. and Belyaev, M. and Itsykson, V.},
  date         = {2015},
  keywords     = {automated test generation, dynamic symbolic execution, bounded model checking, function contracts, satisfiability modulo theories},
  file         = {Full Text:~/Zotero/storage/WY72GC8R/Petrov et al. - 2015 - Using a bounded model checker for test generation.pdf:application/pdf}
}

$article{pill_automated_2018,
  title        = {Automated generation of (F){LTL} oracles for testing and debugging},
  volume       = {139},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2018.02.002},
  abstract     = {•Generate {FLTL} test oracles automatically.•Test oracle provides also diagnostic information on subformulae.•Polynomial {SAT} encoding.•Open-source Python implementation publicly available. For being able to draw on automated reasoning that helps us in improving the quality of some software artifact or cyber-physical system, we have to express desired system traits in precise formal requirements. Verifying that a system adheres to these requirements allows us then to gain the crucial level of confidence in its capabilities and quality. Complementing related methods like model checking or runtime monitors, for testing and most importantly debugging recognized problems, we would certainly be interested in automated oracles. These oracles would allow us to judge whether observed (test) data really adhere to desired properties, and also to derive program spectra that have been shown to be an effective reasoning basis for debugging purposes. In this paper, we show how...},
  pages        = {124--141},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Pill, Ingo and Wotawa, Franz},
  date         = {2018},
  keywords     = {Computer Science, Test Oracle, Linear Temporal Logic, {SAT}},
  file         = {Full Text:~/Zotero/storage/P8V4V6NJ/Pill and Wotawa - 2018 - Automated generation of (F)LTL oracles for testing.pdf:application/pdf}
}

$article{pradhan_transition_2019,
  title        = {Transition coverage based test case generation from state chart diagram},
  issn         = {13191578},
  doi          = {10.1016/j.jksuci.2019.05.005},
  abstract     = {State-based testing is a challenging area in the software testing field. This paper proposes a set of algorithms to generate test cases from a state chart diagram based on various coverage criteria. The objective is to find various types of state-based faults by covering states and transitions of an object. First, the state chart diagram is transformed into an intermediate graph, State Chart Intermediate Graph ({SCIG}). Then, for a given coverage criteria, traversing method is applied on {SCIG} to generate test cases. Different trees from {SCIG} based on various coverage criteria are extracted for test case generation. Various coverage criteria such as All Transition ({AT}), Round Trip Path ({RTP}) and All Transition Pair ({ATP}) are considered. We introduce algorithms for two most efficient state-based criteria, {RTP} and {ATP}. Two case studies, Stack Operation and Vending Machine Automation system, are discussed throughout the paper. We experimentally observed that (i) {AT} consumes the most test resources (ii) {ATP} can't achieve 100\% transition coverage (iii) test cases generated based on {RTP} is efficient, and it overcomes the transition explosion problem of {AT}. This analysis is beneficial in the area of semi-automatic test case generation in model-based testing.},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Pradhan, S. and Ray, M. and Swain, S.K.},
  date         = {2019},
  keywords     = {Software Testing, Coverage Criteria, State-Based Faults, Test Case, Test Suite, Uml State Chart Diagram},
  file         = {Full Text:~/Zotero/storage/UL2Y347W/Pradhan et al. - 2019 - Transition coverage based test case generation fro.pdf:application/pdf}
}

$article{preoteasa_verification_2015,
  title        = {Verification and code generation for invariant diagrams in Isabelle},
  volume       = {84},
  issn         = {2352-2208},
  doi          = {10.1016/j.jlap.2013.09.001},
  pages        = {19--36},
  number       = {1},
  journaltitle = {Journal Of Logical And Algebraic Methods In Programming},
  author       = {Preoteasa, V and Back, Rj and Eriksson, J},
  date         = {2015},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QUSBRFEM/Preoteasa et al. - 2015 - Verification and code generation for invariant dia.pdf:application/pdf}
}

@article{qi_parallel_2016,
  title        = {A Parallel Genetic Algorithm Based on Spark for Pairwise Test Suite Generation},
  volume       = {31},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-016-1635-5},
  abstract     = {Pairwise testing is an effective test generation technique that requires all pairs of parameter values to be covered by at least one test case. It has been proven that generating minimum test suite is an {NP}-complete problem. Genetic algorithms have been used for pairwise test suite generation by researchers. However, it is always a time-consuming process, which leads to significant limitations and obstacles for practical use of genetic algorithms towards large-scale test problems. Parallelism will be an effective way to not only enhance the computation performance but also improve the quality of the solutions. In this paper, we use Spark, a fast and general parallel computing platform, to parallelize the genetic algorithm to tackle the problem. We propose a two-phase parallelization algorithm including fitness evaluation parallelization and genetic operation parallelization. Experimental results show that our algorithm outperforms the sequential genetic algorithm and competes with other approaches in both test suite size and computational performance. As a result, our algorithm is a promising improvement of the genetic algorithm for pairwise test suite generation.},
  pages        = {417--427},
  number       = {2},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Qi, Rong-Zhi and Wang, Zhi-Jian and Li, Shui-Yan},
  date         = {2016},
  keywords     = {test generation, pairwise testing, parallel genetic algorithm, Spark},
  file         = {Full Text:~/Zotero/storage/3N9SXA9A/Qi et al. - 2016 - A Parallel Genetic Algorithm Based on Spark for Pa.pdf:application/pdf}
}

$article{qian_sxm-based_2017,
  title        = {{SXM}-Based Web Test Generation with Respect to Logic Coverage Criteria},
  volume       = {27},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194017500206},
  abstract     = {This work proposes a Web test generation approach based on Stream X-Machines ({SXMs}). It employs relation matrix to construct test paths (abstract test cases). Two algorithms are presented, one for constructing the length-of-shortest-path matrix and another for establishing the shortest-path matrix from each state to other states in the state transition diagram of a {SXM}-based specification. For revealing the pre- and post-conditions of test paths conveniently, it transforms the execution of {SXM}-based abstract test cases into that of Boolean expressions and then tests the Web application under test by using those methods regarding Boolean expressions. Thus, an algorithm is designed to achieve test set for detecting logic connective fault. For a {SXM}-based abstract test case, the user operations involved are modeled by activity diagrams to derive practical test cases. An experiment on a miniature Web application is carried out to illustrate the {SXM}-based testing with respect to {MC}/{DC}, {RC}/{DC}, {RMCC} and {GMCC} coverage and in the meanwhile to compare these four criteria on their test effectiveness and fault-detecting ability.},
  pages        = {539--573},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Qian, Zhong Sheng},
  date         = {2017},
  keywords     = {Computer Science, Logic Coverage Criteria, Relation Matrix, Sxm (Stream X-Machine), Test Path},
  file         = {Full Text:~/Zotero/storage/XJC9D5LP/Qian - 2017 - SXM-Based Web Test Generation with Respect to Logi.pdf:application/pdf}
}

$inproceedings{qiu_application_2018,
  title     = {Application of an Improved Combinatorial Test Strategy in Test Case Generation for Aviation Software},
  isbn      = {978-1-4503-6629-8},
  url       = {https://doi.org/10.1145/3301551.3301578},
  doi       = {10.1145/3301551.3301578},
  series    = {{ICIT} 2018},
  pages     = {65--69},
  booktitle = {Proceedings of the 6th International Conference on Information Technology: {IoT} and Smart City},
  publisher = {Association for Computing Machinery},
  author    = {Qiu, Xiaohan and Jing, Hua and Zhang, Wei},
  date      = {2018},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, ant colony algorithm, Combinatorial test, update-{IPO} strategy},
  file      = {Full Text:~/Zotero/storage/VMSXX583/Qiu et al. - 2018 - Application of an Improved Combinatorial Test Stra.pdf:application/pdf}
}

@article{qusef_exploratory_2019,
  title        = {An Exploratory Study of the Relationship Between Software Test Smells and Fault-Proneness},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8847402/},
  doi          = {10.1109/ACCESS.2019.2943488},
  pages        = {139526--139536},
  journaltitle = {{IEEE} Access},
  author       = {Qusef, Abdallah and Elish, Mahmoud O. and Binkley, David},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {unit testing, Testing, program testing, public domain software, Tools, Software, Production, software fault tolerance, software maintenance, Licenses, Maintenance engineering, mining software repositories, software quality, Apache Ant, exploratory studies, fault-proneness, high-severity faults, History, low-severity faults, poorly designed tests, preventative maintenance efforts, production code, software test smells, Test smells, test suite, unit tests},
  file         = {Full Text:~/Zotero/storage/LMZPKXWR/Qusef et al. - 2019 - An Exploratory Study of the Relationship Between S.pdf:application/pdf}
}

$inproceedings{rau_efficient_2018,
  title     = {Efficient {GUI} Test Generation by Learning from Tests of Other Apps},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195014},
  doi       = {10.1145/3183440.3195014},
  series    = {{ICSE} ’18},
  pages     = {370--371},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Rau, Andreas and Hotzkow, Jenny and Zeller, Andreas},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  file      = {Full Text:~/Zotero/storage/IGG2NLKN/Rau et al. - 2018 - Efficient GUI Test Generation by Learning from Tes.pdf:application/pdf}
}

$article{rodrigues_using_2018,
  title        = {Using Genetic Algorithms in Test Data Generation: A Critical Systematic Mapping},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3182659},
  doi          = {10.1145/3182659},
  shorttitle   = {Using Genetic Algorithms in Test Data Generation},
  pages        = {1--23},
  number       = {2},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Rodrigues, Davi Silva and Delamaro, Márcio Eduardo and Corrêa, Cléber Gimenez and Nunes, Fátima L. S.},
  urldate      = {2020-05-23},
  date         = {2018-06-02},
  keywords     = {Genetic Algorithms, Software Testing, Test Case Generation, Test Data Generation, Systematic Mapping, Computer Science, Evolutionary Test, Scoping Study},
  file         = {Full Text:~/Zotero/storage/JSZ65Q23/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf;Full Text:~/Zotero/storage/TMR6W4WX/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf}
}

$inproceedings{rojas_is_2017,
  title     = {Is Search-Based Unit Test Generation Research Stuck in a Local Optimum?},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {51--52},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rojas, José Miguel and Fraser, Gordon},
  date      = {2017},
  file      = {Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:~/Zotero/storage/IP849IPA/Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:application/pdf}
}

$article{rojas_seeding_2016,
  title        = {Seeding strategies in search‐based unit test generation},
  volume       = {26},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1601},
  abstract     = {Search‐based techniques have been applied successfully to the task of generating unit tests for object‐oriented software. However, as for any meta‐heuristic search, the efficiency heavily depends on many factors},
  pages        = {366--401},
  number       = {5},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Rojas, José Miguel and Fraser, Gordon and Arcuri, Andrea},
  date         = {2016},
  keywords     = {Test Case Generation, Java, Junit, Search‐Based Software Engineering, Search‐Based Testing, Testing Classes},
  file         = {Full Text:~/Zotero/storage/9V5Z2UWY/Rojas et al. - 2016 - Seeding strategies in search‐based unit test gener.pdf:application/pdf}
}

@article{rosero_regression_2017,
  title        = {Regression Testing of Database Applications Under an Incremental Software Development Setting},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8027014/},
  doi          = {10.1109/ACCESS.2017.2749502},
  pages        = {18419--18428},
  journaltitle = {{IEEE} Access},
  author       = {Rosero, Raul H. and Gomez, Omar S. and Rodriguez, Glen},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {software engineering, Optimization, Testing, machine learning, data mining, program testing, Data mining, database management systems, Databases, Fault detection, learning (artificial intelligence), Minimization, regression analysis, Software, software development management, software metrics, unit tests, database software applications, {DB} schema, effectiveness metrics, fault detection capability, incremental software development setting, selection regression, soft computing techniques, software product, software regression testing, Software regression testing, software verification, test cases, test suite reduction},
  file         = {Full Text:~/Zotero/storage/P3F6NRWN/Rosero et al. - 2017 - Regression Testing of Database Applications Under .pdf:application/pdf}
}

@article{rosziati_ibrahim_reducing_2020,
  title        = {Reducing redundancy of test cases generation using code smell detection and refactoring},
  volume       = {32},
  issn         = {1319-1578},
  abstract     = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation. Keywords: Lazy class, Small method, Duplicate code smell, Code smell detection, Refactoring},
  pages        = {367--374},
  number       = {3},
  journaltitle = {Journal of King Saud University. Computer and information sciences},
  author       = {{Rosziati Ibrahim} and {Maryam Ahmed} and {Richi Nayak} and {Sapiee Jamel}},
  date         = {2020},
  keywords     = {Computer Science},
  file         = {Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:~/Zotero/storage/GT56W9H5/Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:application/pdf}
}

$inproceedings{rueda_towards_2019,
  title     = {Towards Automated Test Case Generation Maturity},
  url       = {https://doi.org/10.1109/SBST.2019.00011},
  doi       = {10.1109/SBST.2019.00011},
  series    = {{SBST} ’19},
  pages     = {9--10},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rueda, Urko and Kifetew, Fitsum and Devroey, Xavier},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {quality, automation, benchmarking, challenges, industry adoption, maturation},
  file      = {Submitted Version:~/Zotero/storage/HS7NUYKI/Rueda et al. - 2019 - Towards Automated Test Case Generation Maturity.pdf:application/pdf}
}

$article{ruiz_evaluating_2019,
  title        = {Evaluating user interface generation approaches: model-based versus model-driven development},
  volume       = {18},
  issn         = {16191366},
  doi          = {10.1007/s10270-018-0698-x},
  pages        = {2753--2776},
  number       = {4},
  journaltitle = {Software and Systems Modeling},
  author       = {Ruiz, J. and Serral, E. and Snoeck, M.},
  date         = {2019},
  keywords     = {Integration With Application Development, Model-Based User Interface Software Tools, Model-Driven Development, User Interface Generation},
  file         = {Full Text:~/Zotero/storage/H4DAUU8D/Ruiz et al. - 2019 - Evaluating user interface generation approaches m.pdf:application/pdf}
}

$article{saadatjoo_test-data_2019,
  title        = {Test-data generation directed by program path coverage through imperialist competitive algorithm},
  volume       = {184},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.102304},
  abstract     = {•This study applies an evolutionary algorithm ({EA}) called Imperialist Competitive Algorithm to generate test data guided by path coverage•In this study, mutation score is used to evaluate the generated test data•Considering being indeterministic of {EA}, statistical tests {ANOVA} and T-test are used to show general efficiency of proposed algorithm in test data generation Path coverage testing is an approach to ensure all paths of a program from starting node to terminal node are traversed at least once. Such testing considerably helps reveal program faults. However, disregarding iterated paths in loops, any module of a program with n decisions can have up to 2n paths. Therefore, finding adequate test data to cover all or most of such paths throughout a program with numerous modules is an {NP}-Hard problem because it requires an exhaustive search among all possible data. Another concern is determining the efficiency and adequacy of test data according to the coverage...},
  journaltitle = {Science of Computer Programming},
  author       = {Saadatjoo, Mohammad Ali and Babamir, Seyed Morteza},
  date         = {2019},
  keywords     = {Test Data Generation, Mutation Testing, Computer Science, Anova, Evolutionary Algorithm (Ea), Imperialist Competitive Algorithm (Ica), Path Coverage, Structural Testing, T-Test},
  file         = {Full Text:~/Zotero/storage/LW2KV2K2/Saadatjoo and Babamir - 2019 - Test-data generation directed by program path cove.pdf:application/pdf}
}

$article{sahin_comparisons_2016,
  title        = {Comparisons of metaheuristic algorithms and fitness functions on software test data generation},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.045},
  abstract     = {[Display omitted] •This paper applies meta-heuristic algorithms to software testing problem.•Different meta-heuristics were employed to analyze their performances on test data generation.•A control parameter sensitivity analysis was performed on the algorithms.•Various fitness functions based on different coverage approaches were compared. Cost of testing activities is a major portion of the total cost of a software. In testing, generating test data is very important because the efficiency of testing is highly dependent on the data used in this phase. In search-based software testing, soft computing algorithms explore test data in order to maximize a coverage metric which can be considered as an optimization problem. In this paper, we employed some meta-heuristics (Artificial Bee Colony, Particle Swarm Optimization, Differential Evolution and Firefly Algorithms) and Random Search algorithm to solve this optimization problem. First, the dependency...},
  pages        = {1202--1214},
  journaltitle = {Applied Soft Computing},
  author       = {Sahin, Omur and Akay, Bahriye},
  date         = {2016},
  keywords     = {Software Testing, Test Data Generation, Particle Swarm Optimization, Differential Evolution, Approximation Level, Artificial Bee Colony, Branch Distance, Firefly Algorithm, Path-Based Coverage, Similarity-Based Coverage},
  file         = {Full Text:~/Zotero/storage/9MR65JDB/Sahin and Akay - 2016 - Comparisons of metaheuristic algorithms and fitnes.pdf:application/pdf}
}

$article{sahoo_pso_2020,
  title        = {{PSO} based test case generation for critical path using improved combined fitness function},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.09.010},
  abstract     = {Test case generation is a multi objective problem as the goal is to achieve multiple targets. In existing work, emphasis is given to generate test cases to achieve maximum path coverage. For quality testing, coverage of critical path is more important than percentage of code coverage. The objective of this paper is to generate test cases to achieve maximum path coverage with a challenge of covering a critical path, within the available test resources. At the time of automatic test case generation, a path is critical if the probability of covering the path is low. Search based techniques use metaheuristic algorithms for automated test case generator. Fitness function plays an important role in searching techniques. We propose a fitness function, Improved Combined Fitness ({ICF}) function, using Adaptive Particle Swarm Optimization ({APSO}), to generate test cases automatically based on path coverage criteria. We have conducted experiments on three well-known case studies and observed...},
  pages        = {479--490},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Sahoo, Rashmi Rekha and Ray, Mitrabinda},
  date         = {2020},
  keywords     = {Computer Science, Search Based Testing, Branch Distance, Apso, Critical Path, Improved Combined Fitness Function, Pso},
  file         = {Full Text:~/Zotero/storage/CJBQHEHK/Sahoo and Ray - 2020 - PSO based test case generation for critical path u.pdf:application/pdf}
}

$article{sakti_instance_2015,
  title        = {Instance Generator and Problem Representation to Improve Object Oriented Code Coverage},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6926828/},
  doi          = {10.1109/TSE.2014.2363479},
  pages        = {294--313},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Sakti, Abdelilah and Pesant, Gilles and Gueheneuc, Yann-Gael},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, Java, static analysis, program testing, Automatic Test Data Generation, Complexity theory, Generators, Libraries, object-oriented programming, Production facilities, program diagnostics, public domain software, Search Based Software Testing, Search problems, source code, {EvoSuite}, abstraction, automated search-based software test-data generation approach, Automatic test data generation, class-under-test, diversification strategy, Diversification Strategy, encapsulation, instance generator, Java class evaluation, Java testing, Java Testing, {JTExpert}, means-of-instantiation, method call sequences, object oriented code coverage, {OOP}, open-source libraries, problem representation, search based software testing, search heuristic, search time, search-based approach, seeding strategy, Seeding Strategy, unit class testing, Unit Class Testing, unit-class testing, visibility},
  file         = {Full Text:~/Zotero/storage/MT6UW9EP/Sakti et al. - 2015 - Instance Generator and Problem Representation to I.pdf:application/pdf}
}

$article{salahirad_choosing_2019,
  title        = {Choosing the fitness function for the job: Automated generation of test suites that detect real faults},
  volume       = {29},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1701},
  abstract     = {Search‐based unit test generation, if effective at fault detection, can lower the cost of testing. Such techniques rely on fitness functions to guide the search. Ultimately, such functions represent test goals that approximate—but do not ensure—fault detection. The need to rely on approximations leads to two questions— To answer these questions, we have assessed the fault‐detection capabilities of unit test suites generated to satisfy eight white‐box fitness functions on 597 real faults from the Defects4J database. Our analysis has found that the strongest indicators of effectiveness are a high level of code coverage over the targeted class and high satisfaction of a criterion's obligations. Consequently, the branch coverage fitness function is the most effective. Our findings indicate that fitness functions that thoroughly explore system structure should be used as primary generation objectives—supported by secondary fitness functions that explore orthogonal, supporting scenarios. Our results also provide further evidence that future approaches to test generation should focus on attaining higher coverage of private code and better initialization and manipulation of class dependencies. Search‐based test generation relies on fitness functions. Which are most effective? Our analysis found that the strongest indicators of effectiveness are a high level of code coverage and high fitness. Our findings indicate that fitness functions that explore system structure should be used as primary generation objectives‐supported by secondary functions that explore targeted scenarios. Our results provide evidence that future approaches should focus on higher coverage of private code and initialization and manipulation of class dependencies.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Salahirad, Alireza and Almulla, Hussein and Gay, Gregory},
  date         = {2019},
  keywords     = {Automated Test Generation, Unit Testing, Search‐Based Software Engineering, Adequacy Criteria, Search‐Based Test Generation},
  file         = {Accepted Version:~/Zotero/storage/F3UM8MPJ/Salahirad et al. - 2019 - Choosing the fitness function for the job Automat.pdf:application/pdf}
}

$article{salihu_amoga_2019,
  title        = {{AMOGA}: A Static-Dynamic Model Generation Strategy for Mobile Apps Testing},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8630936/},
  doi          = {10.1109/ACCESS.2019.2895504},
  shorttitle   = {{AMOGA}},
  pages        = {17158--17173},
  journaltitle = {{IEEE} Access},
  author       = {Salihu, Ibrahim-Anka and Ibrahim, Rosziati and Ahmed, Bestoun S. and Zamli, Kamal Z. and Usman, Asmau},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software engineering, model-based testing, reverse engineering, Testing, {GUI} testing, mobile devices, program testing, Tools, Data mining, mobile computing, user interfaces, Graphical user interfaces, mobile apps, Automated testing, test automation, {AMOGA}, android apps, Android-based mobile apps, application model, crawling technique, mobile apps developers, mutation testing concept, Reverse engineering, static-dynamic approach, static-dynamic model generation strategy, test case creation, {UI} Model, user interface model},
  file         = {Full Text:~/Zotero/storage/IDFQTAPS/Salihu et al. - 2019 - AMOGA A Static-Dynamic Model Generation Strategy .pdf:application/pdf}
}

$inproceedings{seijas_model_2016,
  title     = {Model Extraction and Test Generation from {JUnit} Test Suites},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896927},
  doi       = {10.1145/2896921.2896927},
  series    = {{AST} ’16},
  pages     = {8--14},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Seijas, Pablo Lamela and Thompson, Simon and Francisco, Miguel Ángel},
  date      = {2016},
  note      = {{ZSCC}: {NoCitationData}[s0] 
event-place: New York, {NY}, {USA}},
  file      = {Accepted Version:~/Zotero/storage/68AS9K8U/Seijas et al. - 2016 - Model Extraction and Test Generation from JUnit Te.pdf:application/pdf}
}

$inproceedings{serra_effectiveness_2019,
  title     = {On the Effectiveness of Manual and Automatic Unit Test Generation: Ten Years Later},
  url       = {https://doi.org/10.1109/MSR.2019.00028},
  doi       = {10.1109/MSR.2019.00028},
  series    = {{MSR} ’19},
  pages     = {121--125},
  booktitle = {Proceedings of the 16th International Conference on Mining Software Repositories},
  publisher = {{IEEE} Press},
  author    = {Serra, Domenico and Grano, Giovanni and Palomba, Fabio and Ferrucci, Filomena and Gall, Harald C. and Bacchelli, Alberto},
  date      = {2019},
  keywords  = {software testing, automatic test case generation, empirical studies},
  file      = {Accepted Version:~/Zotero/storage/DJABBIN2/Serra et al. - 2019 - On the Effectiveness of Manual and Automatic Unit .pdf:application/pdf}
}

@inproceedings{setiani_literature_2019,
  title     = {Literature Review on Test Case Generation Approach},
  isbn      = {978-1-4503-6642-7},
  url       = {https://doi.org/10.1145/3305160.3305186},
  doi       = {10.1145/3305160.3305186},
  series    = {{ICSIM} 2019},
  pages     = {91--95},
  booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
  publisher = {Association for Computing Machinery},
  author    = {Setiani, Novi and Ferdiana, Ridi and Santosa, Paulus Insap and Hartanto, Rudy},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, software testing, Test case},
  file      = {Full Text:~/Zotero/storage/YJVICJPT/Setiani et al. - 2019 - Literature Review on Test Case Generation Approach.pdf:application/pdf}
}

$article{shahbaz_automatic_2015,
  title        = {Automatic generation of valid and invalid test data for string validation routines using web searches and regular expressions},
  volume       = {97},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2014.04.008},
  abstract     = {Classic approaches to automatic input data generation are usually driven by the goal of obtaining program coverage and the need to solve or find solutions to path constraints to achieve this. As inputs are generated with respect to the structure of the code, they can be ineffective, difficult for humans to read, and unsuitable for testing missing implementation. Furthermore, these approaches have known limitations when handling constraints that involve operations with string data types. This paper presents a novel approach for generating string test data for string validation routines, by harnessing the Internet. The technique uses program identifiers to construct web search queries for regular expressions that validate the format of a string type (such as an email address). It then performs further web searches for strings that match the regular expressions, producing examples of test cases that are both valid and realistic. Following this, our technique mutates...},
  pages        = {405--425},
  number       = {4},
  journaltitle = {Science of Computer Programming},
  author       = {Shahbaz, Muzammil and Mcminn, Phil and Stevenson, Mark},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Regular Expressions, Web Searches},
  file         = {Full Text:~/Zotero/storage/8SPAGNWS/Shahbaz et al. - 2015 - Automatic generation of valid and invalid test dat.pdf:application/pdf}
}

$article{shahbazi_black-box_2016,
  title        = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7293669/},
  doi          = {10.1109/TSE.2015.2487958},
  pages        = {361--378},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Shahbazi, Ali and Miller, James},
  urldate      = {2020-05-23},
  date         = {2016-04-01},
  keywords     = {Genetic Algorithms, software testing, Software Testing, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Biological cells, multiobjective optimization algorithm, objective functions, Power capacitors, security of data, Sociology, Statistics, Subspace constraints, Computer Science, Black-Box Testing, Random Testing, automated test case generation, Adaptive random testing, Adaptive Random Testing, Automated Test Case Generation, Benford distribution, Biological Cells, black-box string test case generation, Power Capacitors, {RT}, security risks, string distance, String Distance, string distance functions, string test cases, String Test Cases, Subspace Constraints},
  file         = {Full Text:~/Zotero/storage/JYIMT3AC/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:~/Zotero/storage/72FU8IQL/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

@article{shahbazi_black-box_2018,
  title        = {Black-box tree test case generation through diversity},
  volume       = {25},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-018-0232-y},
  abstract     = {To identify defects and security risks in many real-world applications structured test cases, including test cases structured as trees are required. A simple approach is to generate random trees as test cases [random testing ({RT})]},
  pages        = {531--568},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Shahbazi, Ali and Panahandeh, Mahsa and Miller, James},
  date         = {2018},
  keywords     = {Software testing, Random testing, Automated test case generation, Black-box testing, Structured input, Tree distance, Tree test cases, Trees},
  file         = {Full Text:~/Zotero/storage/7CEM4P43/Shahbazi et al. - 2018 - Black-box tree test case generation through divers.pdf:application/pdf}
}

$inproceedings{shamshiri_automated_2015,
  title     = {Automated Unit Test Generation for Evolving Software},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2803196},
  doi       = {10.1145/2786805.2803196},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1038--1041},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Shamshiri, Sina},
  date      = {2015},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {Genetic Algorithms, Regression Testing, Search-Based Testing, Automated Unit Test Generation},
  file      = {Full Text:~/Zotero/storage/LYYKL55U/Shamshiri - 2015 - Automated Unit Test Generation for Evolving Softwa.pdf:application/pdf}
}

$article{shamshiri_random_2018,
  title        = {Random or evolutionary search for object‐oriented test suite generation?},
  volume       = {28},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1660},
  abstract     = {An important aim in software testing is constructing a test suite with high structural code coverage, that is, ensuring that most if not all of the code under test have been executed by the test cases comprising the test suite. Several search‐based techniques have proved successful at automatically generating tests that achieve high coverage. However, despite the well‐established arguments behind using evolutionary search algorithms (eg, genetic algorithms) in preference to random search, it remains an open question whether the benefits can actually be observed in practice when generating unit test suites for object‐oriented classes. In this paper, we report an empirical study on the effects of using evolutionary algorithms (including a genetic algorithm and chemical reaction optimization) to generate test suites, compared with generating test suites incrementally with random search. We apply the {ES} unit test suite generator to 1000 classes randomly selected from the {SF}110 corpus of open‐source projects. Surprisingly, the results show that the difference is much smaller than one might expect: While evolutionary search covers more branches of the type where standard fitness functions provide guidance, we observed that, in practice, the vast majority of branches do not provide any guidance to the search. These results suggest that, although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes. This paper reports an empirical study on the effects of using evolutionary algorithms to generate test suites, compared to generating test suites incrementally with random search. We show that although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Shamshiri, Sina and Rojas, José Miguel and Gazzola, Luca and Fraser, Gordon and Mcminn, Phil and Mariani, Leonardo and Arcuri, Andrea},
  date         = {2018},
  keywords     = {Genetic Algorithms, Automated Software Testing, Automated Test Generation, Chemical Reaction Optimization, Random Search, Search‐Based Software Testing},
  file         = {Full Text:~/Zotero/storage/9FEEBZV8/Shamshiri et al. - 2018 - Random or evolutionary search for object‐oriented .pdf:application/pdf}
}

$article{sharifipour_structural_2018,
  title        = {Structural test data generation using a memetic ant colony optimization based on evolution strategies},
  volume       = {40},
  issn         = {2210-6502},
  doi          = {10.1016/j.swevo.2017.12.009},
  abstract     = {Test data generation is one of the key activities that has a significant impact on the efficiency and effectiveness of software testing. Since manual test data generation is quite inefficient and even impractical, automated test data generation has been realized to produce an appropriate subset of input data to carry out effective software testing in reasonable times. This paper presents a memetic ant colony optimization ({ACO}) algorithm for structural test data generation. The proposed approach incorporates (1+1)-evolution strategies ({ES}) to improve the search functionality of ants in local moves and enhance search exploitation. Moreover, we have introduced a novel definition of the pheromone functionality in the way that it discourages ants from choosing mostly covered paths of the program to reinforce search exploration. Given that branch coverage is considered as the coverage criterion, two fitness functions are used accordingly for our proposed algorithm. The first fitness...},
  pages        = {76--91},
  journaltitle = {Swarm and Evolutionary Computation},
  author       = {Sharifipour, Hossein and Shakeri, Mojtaba and Haghighi, Hassan},
  date         = {2018},
  keywords     = {Computer Science, Branch Coverage, Fitness Functions, Ant Colony Optimization, Automated Test Data Generation, Evolution Strategies, Pheromone Trail},
  file         = {Full Text:~/Zotero/storage/SAGH9Z3U/Sharifipour et al. - 2018 - Structural test data generation using a memetic an.pdf:application/pdf}
}

@article{shen_symbolic_2018,
  title        = {Symbolic execution based test-patterns generation algorithm for hardware Trojan detection},
  volume       = {78},
  issn         = {0167-4048},
  doi          = {10.1016/j.cose.2018.07.006},
  abstract     = {Hardware Trojan detection is a very difficult challenge. However, the combination of symbolic execution and metamorphic testing is useful for detecting hardware Trojans in Verilog code. In this paper, symbolic execution and metamorphic testing were combined to detect internal conditionally triggered hardware Trojans in the register-transfer level design. First, control flow graphs of Verilog code were generated. Next, parallel symbolic execution and satisfiability modulo theories solver generated test patterns. Finally, metamorphic testing detected the hardware Trojans. The work used Trust-Hub benchmarks in experiments.},
  pages        = {267--280},
  journaltitle = {Computers \& Security},
  author       = {Shen, Lixiang and Mu, Dejun and Cao, Guo and Qin, Maoyuan and Blackstone, Jeremy and Kastner, Ryan},
  date         = {2018},
  keywords     = {Symbolic Execution, Computer Science, Control Flow Graph, Hardware Trojan, Metamorphic Testing, Satisfiability Modulo Theory},
  file         = {Full Text:~/Zotero/storage/ULEC3HTM/Shen et al. - 2018 - Symbolic execution based test-patterns generation .pdf:application/pdf}
}

$inproceedings{silva_analyzing_2017,
  title     = {Analyzing Automatic Test Generation Tools for Refactoring Validation},
  isbn      = {978-1-5386-1548-5},
  url       = {https://doi.org/10.1109/AST.2017.9},
  doi       = {10.1109/AST.2017.9},
  series    = {{AST} ’17},
  pages     = {38--44},
  booktitle = {Proceedings of the 12th International Workshop on Automation of Software Testing},
  publisher = {{IEEE} Press},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Andrade, Wilkerson L.},
  date      = {2017},
  keywords  = {test generation, refactoring, {EvoSuite}, randoop},
  file      = {Full Text:~/Zotero/storage/ASPFCDJ6/Silva et al. - 2017 - Analyzing Automatic Test Generation Tools for Refa.pdf:application/pdf}
}

$inproceedings{silva_can_2018,
  title     = {Can Automated Test Case Generation Cope with Extract Method Validation?},
  isbn      = {978-1-4503-6503-1},
  url       = {https://doi.org/10.1145/3266237.3266274},
  doi       = {10.1145/3266237.3266274},
  series    = {{SBES} ’18},
  pages     = {152--161},
  booktitle = {Proceedings of the {XXXII} Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Machado, Patrícia D. L.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, extract method, refactoring},
  file      = {Full Text:~/Zotero/storage/73L6GL28/Silva et al. - 2018 - Can Automated Test Case Generation Cope with Extra.pdf:application/pdf}
}

$article{silva_cpn_2019,
  title        = {{CPN} simulation-based test case generation from controlled natural-language requirements},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.04.001},
  abstract     = {We propose a test generation strategy from natural language ({NL}) requirements via translation into Coloured Petri Nets ({CPN}), an extension of Petri Nets that supports model structuring and provides a mature theory and powerful tool support. This approach extends our previous work on the {NAT}2TEST framework, which involves syntactic and semantic analyses of {NL} requirements and the generation of Data-Flow Reactive Systems ({DFRS}) as an intermediate representation, from which target formal models can be obtained for the purpose of test case generation. Our contributions include automating a systematic translation of {DFRSs} into {CPN} models, an extension to deal with time aspects, besides an empirical analysis of the {CPN}-based test generation strategy. The analyses considered examples both from the literature (a vending machine and a nuclear power plant control system), and from the aerospace and the automotive domain (a priority command control system and a turn indicator control system,...},
  pages        = {111--139},
  journaltitle = {Science of Computer Programming},
  author       = {Silva, Bruno Cesar F and Carvalho, Gustavo and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Model-Based Testing, Coloured Petri Nets, Controlled Natural Language, Data-Flow Reactive System, Model Simulation},
  file         = {Full Text:~/Zotero/storage/RNE4KGVF/Silva et al. - 2019 - CPN simulation-based test case generation from con.pdf:application/pdf}
}

@article{silva_ouriques_revealing_2015,
  title        = {Revealing influence of model structure and test case profile on the prioritization of test cases in the context of model-based testing},
  volume       = {3},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-014-0015-5},
  doi          = {10.1186/s40411-014-0015-5},
  abstract     = {Test case prioritization techniques aim at defining an order of test cases that favor the achievement of a goal during test execution, such as revealing failures as earlier as possible. A number of techniques have already been proposed and investigated in the literature and experimental results have discussed whether a technique is more successful than others. However, in the context of model-based testing, only a few attempts have been made towards either proposing or experimenting test case prioritization techniques. Moreover, a number of factors that may influence on the results obtained still need to be investigated before more general conclusions can be reached.},
  pages        = {1},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Silva Ouriques, João Felipe and Cartaxo, Emanuela Gadelha and Lima Machado, Patrícia Duarte},
  urldate      = {2020-05-21},
  date         = {2015-01-29},
  note         = {{ZSCC}: 0000011},
  file         = {Full Text:~/Zotero/storage/RDCXG637/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf}
}

@article{singh_demand_2019,
  title        = {Demand based test case generation for object oriented system},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5043},
  pages        = {403--413},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Singh, R. and Bhatia, R. and Singhrova, A.},
  date         = {2019},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Program Testing, Research Article, Atm System, Contextual Demand-Based Tcg, Core Systems, Demand-Based Tcg, Flexible Approach, Monetary Cost, Object-Oriented Methods, Object-Oriented Systems, Oo Software Systems, Oo Systems, Sequence Diagrams, Test Paths},
  file         = {Full Text:~/Zotero/storage/BS5SQDWQ/Singh et al. - 2019 - Demand based test case generation for object orien.pdf:application/pdf}
}

@article{singla_natural_2016,
  title        = {Natural Computing for Automatic Test Data Generation Approach Using Spanning Tree Concepts},
  volume       = {85},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2016.05.284},
  abstract     = {The weight is assigned to all edges of graph according to a uniform policy and focus is on the leaves nodes of the Spanning Tree of Control Flow Graph of Program. If all leaves nodes of Spanning tree are covered by the test cases, then number of test cases required or testing the program can be reduced to great extent. Further the spanning tree is based on the concept of maximum spanning tree of {CFG} which helps in finding the critical paths of {CFG}. The chances of finding errors in critical are more as compare to the normal path. Covering of all the leaves nodes of Spanning Tree give guarantee for the coverage of Critical path also. Further the paper also shows that number of test cases required in case of Spanning tree is less as compare to the Dominance tree concept. For the generation of fast, unique and reliable test cases a optimization technique which is based on natural computing concept is used which is called as on Swine Influenza Models Based Optimization ({SIMBO}). The...},
  pages        = {929--939},
  journaltitle = {Procedia Computer Science},
  author       = {Singla, Sanjay and Kumar, Raj and Kumar, Dharminder},
  date         = {2016},
  keywords     = {Computer Science, Data Flow Testing, Genetic Algorithm (Ga), Particle Swarm Optimization (Pso), Swine Influenza Models Based Optimization (Simbo)},
  file         = {Full Text:~/Zotero/storage/DCL42R3X/Singla et al. - 2016 - Natural Computing for Automatic Test Data Generati.pdf:application/pdf}
}

@article{smara_acceptance_2017,
  title        = {Acceptance Test for Fault Detection in Component-based Cloud Computing and Systems},
  volume       = {70},
  issn         = {0167-739X},
  doi          = {10.1016/j.future.2016.06.030},
  abstract     = {Fault Detection is considered as one of the main challenges in large-scale dynamic environments and thus, for maintaining the reliability requirements of Cloud and Mobile Cloud systems. Most of the popular existing techniques for fault detection applied on the Cloud Computing environment in general, are based on system-monitoring despite the extreme difficulty of keeping track of all machines with their huge number in Cloud systems. In this paper, we propose a Fault Detection framework for the Component-based Cloud Computing by using Recovery Blocks’ Acceptance Test. This framework aims to construct Fail-Silent Cloud modules which have the ability of Self-Fault detection. In this, the detection process of transient hardware faults, software faults, and response-time failures is performed locally on each computing machine in the Cloud system. Background of the research issue, our mechanism, thorough analysis, and appropriate case study are presented. The efficiency and practicality...},
  pages        = {74--93},
  journaltitle = {Future Generation Computer Systems},
  author       = {Smara, Mounya and Aliouat, Makhlouf and Pathan, Al-Sakib Khan and Aliouat, Zibouda},
  date         = {2017},
  keywords     = {Computer Science, Fault Detection, Acceptance Test, {BIP} Framework, Component-Based Cloud Computing, Recovery Blocks},
  file         = {Full Text:~/Zotero/storage/JL89NLJS/Smara et al. - 2017 - Acceptance Test for Fault Detection in Component-b.pdf:application/pdf}
}

$article{son_mccfg_2019,
  title        = {{MCCFG}: an {MOF}-based multiple condition control flow graph for automatic test case generation},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-016-0687-1},
  abstract     = {Requirement-based testing ({RBT}) is widely known for the efficient testing in the limited resources. However {RBT} is difficult to generate automatic test cases},
  pages        = {2461--2470},
  issue        = {Supplement 1},
  journaltitle = {Cluster Comput},
  author       = {Son, Hyun and Park, Young and Kim, R.},
  date         = {2019},
  keywords     = {Automatic test case generation, Control flow graph ({CFG}), Coverage-based testing, Multiple condition control flow graph ({MCCFG})},
  file         = {Full Text:~/Zotero/storage/7QP44WXE/Son et al. - 2019 - MCCFG an MOF-based multiple condition control flo.pdf:application/pdf}
}

$article{suarez-cabal_incremental_2017,
  title        = {Incremental test data generation for database queries},
  volume       = {24},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-017-0212-7},
  abstract     = {Testing database applications is a complex task since it involves designing test databases with meaningful test data in order to reveal faults and, at the same time, with a small size in order to carry out the testing process in an efficient way. This paper presents an automated approach to generating test data (test relational databases and test inputs for query parameters) for a set of {SQL} queries, with the aim of covering test requirements as obtained from said queries. The test data generation follows an incremental approach where, in each increment, test data are generated to cover a test requirement by re-using test data previously generated for other test requirements. The test data generation for each test requirement is formulated as a constraint satisfaction problem, where constraints are derived from the test requirement, initial database states and previously generated test data. The generation process is fully automated and supports the execution on complex queries and databases. Evaluation is carried out on a real life application, and the results show that small-size generated test relational databases achieve high coverage scores for the queries under test in a short generating time.},
  pages        = {719--755},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Suárez-Cabal, María and Riva, Claudio and Tuya, Javier and Blanco, Raquel},
  date         = {2017},
  keywords     = {Software testing, Constraint satisfaction problem ({CSP}), Database testing, Test coverage, Test database generation},
  file         = {Full Text:~/Zotero/storage/ZQAVM4BM/Suárez-Cabal et al. - 2017 - Incremental test data generation for database quer.pdf:application/pdf}
}

@inproceedings{suresh_automated_2019,
  title     = {Automated Test Case Generation for Programmable Logic Controller Code},
  isbn      = {978-1-4503-6215-3},
  url       = {https://doi.org/10.1145/3299771.3299799},
  doi       = {10.1145/3299771.3299799},
  series    = {{ISEC}’19},
  booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
  publisher = {Association for Computing Machinery},
  author    = {Suresh, Varsha P. and Chakrabarti, Sujit and Jetley, Raoul},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test generation, Programmable Logic Controllers, Symbolic Execution},
  file      = {Full Text:~/Zotero/storage/PVCZXXF7/Suresh et al. - 2019 - Automated Test Case Generation for Programmable Lo.pdf:application/pdf}
}

$inproceedings{terragni_coverage-driven_2016,
  title     = {Coverage-Driven Test Code Generation for Concurrent Classes},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884876},
  doi       = {10.1145/2884781.2884876},
  series    = {{ICSE} ’16},
  pages     = {1121--1132},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Terragni, Valerio and Cheung, Shing-Chi},
  date      = {2016},
  note      = {{ZSCC}: 0000017 
event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, interleaving coverage criteria},
  file      = {Full Text:~/Zotero/storage/KSP5V8PG/Terragni and Cheung - 2016 - Coverage-Driven Test Code Generation for Concurren.pdf:application/pdf}
}

$article{tian_test_2016,
  title        = {Test data generation for path coverage of message-passing parallel programs based on co-evolutionary genetic algorithms},
  volume       = {23},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0173-z},
  abstract     = {Employing genetic algorithms to generate test data for path coverage has been an important method in software testing. Previous work, however, is suitable mainly for serial programs. Automatic test data generation for path coverage of message-passing parallel programs without non-determinacy is investigated in this study by using co-evolutionary genetic algorithms. This problem is first formulated as a single-objective optimization problem, and then a novel co-evolutionary genetic algorithm is proposed to tackle the formulated optimization problem. This method employs the alternate co-evolution of two kinds of populations to generate test data that meet path coverage. The proposed method is applied to seven parallel programs, and compared with the other three methods. The experimental results show that the proposed method has the best success rate and the least number of evaluated individuals and time consumption.},
  pages        = {469--500},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Tian, Tian and Gong, Dunwei},
  date         = {2016},
  keywords     = {Software testing, Co-evolutionary genetic algorithm, Parallel program, Path coverage, Test data},
  file         = {Full Text:~/Zotero/storage/85LLBZLJ/Tian and Gong - 2016 - Test data generation for path coverage of message-.pdf:application/pdf}
}

$article{tuya_coverage-aware_2016,
  title        = {Coverage-Aware Test Database Reduction},
  volume       = {42},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7384760/},
  doi          = {10.1109/TSE.2016.2519032},
  pages        = {941--959},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Tuya, Javier and de la Riva, Claudio and Suarez-Cabal, Maria Jose and Blanco, Raquel},
  urldate      = {2020-05-23},
  date         = {2016-10-01},
  keywords     = {{SQL}, test design, program testing, Scalability, database management systems, Databases, Fault detection, Minimization, Production, software tools, Benchmark testing, testing tools, coverage criterion, coverage-aware test database reduction, database benchmark, design, functional testing, information storage, {SQL} queries, test coverage of code, Test database reduction},
  file         = {Full Text:~/Zotero/storage/UCNRLNVA/Tuya et al. - 2016 - Coverage-Aware Test Database Reduction.pdf:application/pdf}
}

$article{varshney_hybrid_2018,
  title        = {A hybrid particle swarm optimization and differential evolution based test data generation algorithm for data-flow coverage using neighbourhood search strategy},
  volume       = {42},
  issn         = {03505596},
  doi          = {10.31449/inf.v42i3.1497},
  pages        = {417--438},
  number       = {3},
  journaltitle = {Informatica (Ljubljana)},
  author       = {Varshney, S. and Mehrotra, M.},
  date         = {2018},
  keywords     = {Search Based Software Testing, Particle Swarm Optimization, Data Flow Testing, Differential Evolution, Dominance Tree},
  file         = {Full Text:~/Zotero/storage/TC8DJMGF/Varshney and Mehrotra - 2018 - A hybrid particle swarm optimization and different.pdf:application/pdf}
}

$article{vivanti_detailed_2017,
  title        = {A detailed investigation of the effectiveness of whole test suite generation},
  volume       = {22},
  issn         = {13823256},
  doi          = {10.1007/s10664-015-9424-2},
  abstract     = {A common application of search-based software testing is to generate test cases for all goals defined by a coverage criterion (e.g., lines, branches, mutants). Rather than generating one test case at a time for each of these goals individually, whole test suite generation optimizes entire test suites towards satisfying all goals at the same time. There is evidence that the overall coverage achieved with this approach is superior to that of targeting individual coverage goals. Nevertheless, there remains some uncertainty on (a) whether the results generalize beyond branch coverage, (b) whether the whole test suite approach might be inferior to a more focused search for some particular coverage goals, and (c) whether generating whole test suites could be optimized by only targeting coverage goals not already covered. In this paper, we perform an in-depth analysis to study these questions. An empirical study on 100 Java classes using three different coverage criteria reveals that indeed there...},
  pages        = {852--893},
  number       = {2},
  journaltitle = {Empirical Software Engineering},
  author       = {Vivanti, Mattia and Arcuri, Andrea and Fraser, Gordon},
  date         = {2017},
  keywords     = {Search-Based Testing, Software Testing, Searching, Automated Test Generation, Unit Testing, Empirical Analysis, Evosuite, Graphics Boards},
  file         = {Full Text:~/Zotero/storage/DPKW7EZS/Vivanti et al. - 2017 - A detailed investigation of the effectiveness of w.pdf:application/pdf}
}

$article{vogel_does_2019,
  title        = {Does Diversity Improve the Test Suite Generation for Mobile Applications?},
  volume       = {11664},
  issn         = {03029743},
  doi          = {10.1007/978-3-030-27455-9_5},
  abstract     = {In search-based software engineering we often use popular heuristics with default configurations, which typically lead to suboptimal results, or we perform experiments to identify configurations on a trial-and-error basis, which may lead to better results for a specific problem. To obtain better results while avoiding trial-and-error experiments, a fitness landscape analysis is helpful in understanding the search problem, and making an informed decision about the heuristics. In this paper, we investigate the search problem of test suite generation for mobile applications (apps) using {SAPIENZ} whose heuristic is a default {NSGA}-{II}. We analyze the fitness landscape of {SAPIENZ} with respect to genotypic diversity and use the gained insights to adapt the heuristic of {SAPIENZ}. These adaptations result in {SAPIENZˆdiv} that aims for preserving the diversity of test suites during the search. To evaluate {SAPIENZˆdiv}, we perform a head-to-head comparison with {SAPIENZ} on 76 open-source apps.},
  journaltitle = {{arXiv}.org},
  author       = {Vogel, Thomas and Tran, Chinh and Grunske, Lars},
  date         = {2019},
  keywords     = {Applications Programs, Configuration Management, Configurations, Error Analysis, Fitness, Freeware, Landscape, Mobile Computing, Searching, Software Engineering, Source Code},
  file         = {Submitted Version:~/Zotero/storage/YNHHM9AJ/Vogel et al. - 2019 - Does Diversity Improve the Test Suite Generation f.pdf:application/pdf}
}

$inproceedings{vu_method_2015,
  title     = {A Method for Automated Test Data Generation from Sequence Diagrams and Object Constraint Language},
  isbn      = {978-1-4503-3843-1},
  url       = {https://doi.org/10.1145/2833258.2833294},
  doi       = {10.1145/2833258.2833294},
  series    = {{SoICT} 2015},
  pages     = {335--341},
  booktitle = {Proceedings of the Sixth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Vu, Thi–Dao and Hung, Pham Ngoc and Nguyen, Viet-Ha},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Class diagram, Model based Testing, Object Constraint Language, Sequence diagram, Test Scenario},
  file      = {Full Text:~/Zotero/storage/4P5G73EN/Vu et al. - 2015 - A Method for Automated Test Data Generation from S.pdf:application/pdf}
}

$inproceedings{wang_accelerating_2018,
  title     = {Accelerating Coverage Directed Test Generation for Functional Verification: A Neural Network-Based Framework},
  isbn      = {978-1-4503-5724-1},
  url       = {https://doi.org/10.1145/3194554.3194561},
  doi       = {10.1145/3194554.3194561},
  series    = {{GLSVLSI} ’18},
  pages     = {207--212},
  booktitle = {Proceedings of the 2018 on Great Lakes Symposium on {VLSI}},
  publisher = {Association for Computing Machinery},
  author    = {Wang, Fanchao and Zhu, Hanbin and Popli, Pranjay and Xiao, Yao and Bodgan, Paul and Nazarian, Shahin},
  date      = {2018},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {neural networks, coverage directed test generation, uvm},
  file      = {Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:~/Zotero/storage/LGID87Z6/Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:application/pdf}
}

$article{wang_automatic_2020,
  title        = {Automatic Generation of Acceptance Test Cases from Use Case Specifications: an {NLP}-based Approach},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2998503},
  abstract     = {Acceptance testing is a validation activity performed to ensure the conformance of software systems with respect to their functional requirements. In safety critical systems, it plays a crucial role since it is enforced by software standards, which mandate that each requirement be validated by such testing in a clearly traceable manner. Test engineers need to identify all the representative test execution scenarios from requirements, determine the runtime conditions that trigger these scenarios, and finally provide the input data that satisfy these conditions. Given that requirements specifications are typically large and often provided in natural language (e.g., use case specifications), the generation of acceptance test cases tends to be expensive and error-prone. In this paper, we present Use Case Modeling for System-level, Acceptance Tests Generation ({UMTG}), an approach that supports the generation of executable, system-level, acceptance test cases from requirements specifications...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel},
  date         = {2020},
  keywords     = {Unified Modeling Language, Semantics, Use Case Specifications, Computer Science, Test Pattern Generators, Embedded Systems, Natural Language Processing, Semantic Role Labeling, System Test Case Generation},
  file         = {Full Text:~/Zotero/storage/G69EZUMG/Wang et al. - 2020 - Automatic Generation of Acceptance Test Cases from.pdf:application/pdf}
}

$inproceedings{wetzlmaier_hybrid_2017,
  title     = {Hybrid Monkey Testing: Enhancing Automated {GUI} Tests with Random Test Generation},
  isbn      = {978-1-4503-5155-3},
  url       = {https://doi.org/10.1145/3121245.3121247},
  doi       = {10.1145/3121245.3121247},
  series    = {A-{TEST} 2017},
  pages     = {5--10},
  booktitle = {Proceedings of the 8th {ACM} {SIGSOFT} International Workshop on Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Wetzlmaier, Thomas and Ramler, Rudolf},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, random test generation, Software test automation},
  file      = {Full Text:~/Zotero/storage/J2DT85EQ/Wetzlmaier and Ramler - 2017 - Hybrid Monkey Testing Enhancing Automated GUI Tes.pdf:application/pdf}
}

$inproceedings{white_increasing_2015,
  title     = {Increasing the Efficiency of Search-Based Unit Test Generation Using Parameter Control},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2807556},
  doi       = {10.1145/2786805.2807556},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1042--1044},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {White, Thomas},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, genetic algorithm, search based software engineering, test suite generation, Parameter control},
  file      = {Full Text:~/Zotero/storage/PBEV3T6H/White - 2015 - Increasing the Efficiency of Search-Based Unit Tes.pdf:application/pdf}
}

$article{wu_empirical_2020,
  title        = {An Empirical Comparison of Combinatorial Testing, Random Testing and Adaptive Random Testing},
  volume       = {46},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8405609/},
  doi          = {10.1109/TSE.2018.2852744},
  pages        = {302--320},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Wu, Huayao and Nie, Changhai and Petke, Justyna and Jia, Yue and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2020-03-01},
  keywords     = {combinatorial testing, random testing, Testing, program testing, Fault detection, Software systems, test generation techniques, Subspace constraints, adaptive random testing, Analytical models, Computational efficiency, Combinatorial testing, constraint information, {CT}, different test scenarios, efficiency 96.0 percent, efficiency 98.0 percent, empirical comparison, failure rate, random test suite, test scenarios, testing setting},
  file         = {Full Text:~/Zotero/storage/KGE7A8KR/Wu et al. - 2020 - An Empirical Comparison of Combinatorial Testing, .pdf:application/pdf}
}

@article{xie_automatic_2019,
  title        = {Automatic Loop Summarization via Path Dependency Analysis},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8241837/},
  doi          = {10.1109/TSE.2017.2788018},
  pages        = {537--557},
  number       = {6},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Xie, Xiaofei and Chen, Bihuan and Zou, Liang and Liu, Yang and Le, Wei and Li, Xiaohong},
  urldate      = {2020-05-23},
  date         = {2019-06-01},
  keywords     = {test case generation, Automata, program debugging, program testing, program diagnostics, public domain software, program verification, Debugging, Benchmark testing, {PDA}, automatic loop summarization, disjunctive loop summary, Disjunctive loop summary, loop analysis framework, loop bound analysis, loop classification, loop program verification, path dependency automaton, path interleaving, path-sensitive loop effects, program analysis, program optimization, Proteus, Public domain software},
  file         = {Full Text:~/Zotero/storage/ZNKIBP8H/Xie et al. - 2019 - Automatic Loop Summarization via Path Dependency A.pdf:application/pdf}
}

$article{xing_application_2015,
  title        = {The application of iterative interval arithmetic in path-wise test data generation},
  volume       = {45},
  issn         = {0952-1976},
  doi          = {10.1016/j.engappai.2015.07.021},
  abstract     = {Research of path-wise test data generation is crucial and challenging in the area of software testing, which can be formulated as a constraint satisfaction problem. In our previous research, a look-ahead search method has been proposed as the constraint solver for path-wise test data generation. This paper analytically studies interval arithmetic of the search method in detail, which enforces arc consistency, and introduces the iterative operator to improve it, aiming at detecting infeasible paths as well as shortening generation time. Experiments were conducted to compare the iterative operator with the classical look-ahead operator {AC}-3, and to compare the test data generation method using the iterative operator with some currently existing methods. Experimental results validate the effectiveness and practical deployment of the proposed iterative method, and demonstrate that it is applicable in engineering.},
  pages        = {441--452},
  issue        = {C},
  journaltitle = {Engineering Applications of Artificial Intelligence},
  author       = {Xing, Ying and Gong, Yun-Zhan and Wang, Ya-Wen and Zhang, Xu-Zhou},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Ac-3, Applied Sciences, Arc Consistency, Constraint Satisfaction Problem, Interval Arithmetic},
  file         = {Full Text:~/Zotero/storage/84NMH5J6/Xing et al. - 2015 - The application of iterative interval arithmetic i.pdf:application/pdf}
}

$inproceedings{yamada_greedy_2016,
  title     = {Greedy Combinatorial Test Case Generation Using Unsatisfiable Cores},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970335},
  doi       = {10.1145/2970276.2970335},
  series    = {{ASE} 2016},
  pages     = {614--624},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Yamada, Akihisa and Biere, Armin and Artho, Cyrille and Kitamura, Takashi and Choi, Eun-Hye},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, Combinatorial testing, {SAT} solving},
  file      = {Full Text:~/Zotero/storage/2CRFJ7FK/Yamada et al. - 2016 - Greedy Combinatorial Test Case Generation Using Un.pdf:application/pdf}
}

$article{yang_efsm-based_2015,
  title        = {{EFSM}-Based Test Case Generation: Sequence, Data, and Oracle},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015300018},
  abstract     = {Model-based testing has been intensively and extensively studied in the past decades. Extended Finite State Machine ({EFSM}) is a widely used model of software testing in both academy and industry. This paper provides a survey on {EFSM}-based test case generation techniques in the last two decades. All techniques in {EFSM}-based test case generation are mainly classified into three parts: test sequence generation, test data generation, and test oracle construction. The key challenges, such as coverage criterion and feasibility analysis in {EFSM}-based test case generation are discussed. Finally, we summarize the research work and present several possible research areas in the future.},
  pages        = {633--667},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Yang, Rui and Chen, Zhenyu and Zhang, Zhiyi and Xu, Baowen},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Coverage Criterion, Extended Finite State Machine, Test Data, Test Oracle, Test Sequence},
  file         = {Full Text:~/Zotero/storage/JC5ARCYC/Yang et al. - 2015 - EFSM-Based Test Case Generation Sequence, Data, a.pdf:application/pdf}
}

$article{yao_constrained_2015,
  title        = {Constrained multi-objective test data generation based on set evolution},
  volume       = {9},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2014.0058},
  abstract     = {A crucial task of software testing is the generation of high-quality test data, so as to find defects and errors during various periods of software development. However, existing coverage-based testing methods seldom consider the fault finding ability of the test data. This paper establishes a constrained multi-objective model of test data generation, so that the generated test suite has better spatial distribution on the basis of satisfying statement coverage criterion, and thereby enhance its error detection ability. In addition, the authors propose a genetic algorithm ({GA}) based on set evolution to solve the model. The experimental results show that the test data generated by the proposed model have higher fault finding ability than statement coverage testing and adaptive random testing},
  pages        = {103--108},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Yao, Xiangjuan and Gong, Dunwei and Zhang, Gongjie},
  editor       = {Yao, Xiangjuan},
  date         = {2015},
  keywords     = {Genetic Algorithms, Software Testing, Constraints, Algorithms, Program Testing, (An), Computer Programs, Constrained Multiobjective Test Data Generation, Electronics and Communications Milieux (General) (Ea), Error Detection, Error Detection Ability, Faults, Random Processes, Software Development, Software Engineering (General) (Ci), Spatial Distribution, Statement Coverage Criterion, Statement Coverage Testing},
  file         = {Full Text:~/Zotero/storage/25ND3HQC/Yao et al. - 2015 - Constrained multi-objective test data generation b.pdf:application/pdf}
}

$article{yazdani_seqerloo_automatic_2019,
  title        = {Automatic test cases generation from business process models},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-018-0304-3},
  abstract     = {Traditional test case generation approaches focus on design and implementation models while a large percentage of software errors are caused by the lack of understanding in the early phases. One of the most important models in the early phases of software development is business process model which closely resembles the real world and captures the requirements precisely. The aim of this paper is to present a model-based approach to automatically generate test cases from business process models. We first model business processes and convert them to state graphs. Then, the graphs are traversed and transformed to the input format of the “Spec explorer” tool that generates the test cases. Furthermore, we conduct a study to evaluate the impact of process characterizations on the performance of the proposed method.},
  pages        = {119--132},
  number       = {1},
  journaltitle = {Requirements Eng},
  author       = {Yazdani Seqerloo, Arezoo and Amiri, Mohammad and Parsa, Saeed and Koupaee, Mahnaz},
  date         = {2019},
  keywords     = {Test case generation, Model-based testing, Business process model, Spec Explorer},
  file         = {Full Text:~/Zotero/storage/4RCUVPND/Yazdani Seqerloo et al. - 2019 - Automatic test cases generation from business proc.pdf:application/pdf}
}

@article{yenigun_advances_2016,
  title        = {Advances in test generation for testing software and systems: An introduction to selected papers from {ICTSS} 2013},
  volume       = {18},
  issn         = {14332779},
  doi          = {10.1007/s10009-015-0404-z},
  pages        = {245--249},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Yenigün, H. and Yilmaz, C. and Ulrich, A.},
  date         = {2016},
  keywords     = {Software Testing, Model-Based Testing, Test Generation},
  file         = {Full Text:~/Zotero/storage/Y2AASA7T/Yenigün et al. - 2016 - Advances in test generation for testing software a.pdf:application/pdf}
}

@article{yi_eliminating_2018,
  title        = {Eliminating Path Redundancy via Postconditioned Symbolic Execution},
  volume       = {44},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7835264/},
  doi          = {10.1109/TSE.2017.2659751},
  pages        = {25--43},
  number       = {1},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Yi, Qiuping and Yang, Zijiang and Guo, Shengjian and Wang, Chao and Liu, Jian and Zhao, Chen},
  urldate      = {2020-05-23},
  date         = {2018-01-01},
  keywords     = {Symbolic execution, Testing, program testing, program diagnostics, Software, Explosions, Redundancy, Concrete, Input variables, Syntactics, branch conditions, branching location, common path suffix, exhaustive path coverage, path explosion problem, path redundancy elimination, path suffixes, postconditioned symbolic execution, redundancy removal method, testing and debugging, testing tools, traditional symbolic execution},
  file         = {Full Text:~/Zotero/storage/MZLM4PJP/Yi et al. - 2018 - Eliminating Path Redundancy via Postconditioned Sy.pdf:application/pdf}
}

@article{yoshida_klover_2017,
  title        = {{KLOVER}: Automatic Test Generation for C and C++ Programs, Using Symbolic Execution},
  volume       = {34},
  issn         = {0740-7459},
  doi          = {10.1109/MS.2017.3571576},
  abstract     = {Fujitsu researchers have developed a methodology to automate testing of industrial-strength embedded software implemented in C or C++. The methodology's core is a program analysis technique called symbolic execution, which the researchers have customized to automate testing. The methodology generates unit-level tests, greatly reducing test generation time and cost while providing excellent test coverage.},
  pages        = {30--37},
  number       = {5},
  journaltitle = {{IEEE} Software},
  author       = {Yoshida, Hiroaki and {Guodong Li} and Kamiya, Takuki and Ghosh, Indradeep and Rajan, Sreeranga and Tokumoto, Susumu and Munakata, Kazuki and Uehara, Tadahiro},
  date         = {2017},
  keywords     = {Software Testing, Symbolic Execution, Embedded Software, Computer Science, Software Engineering, Automatic Testing, Software Development, Automatic Test Generation, C++ Languages, Klover, Payloads},
  file         = {Full Text:~/Zotero/storage/YA289N3Y/Yoshida et al. - 2017 - KLOVER Automatic Test Generation for C and C++ Pr.pdf:application/pdf}
}

$article{yousaf_automated_2019,
  title        = {Automated Model-Based Test Case Generation for Web User Interfaces ({WUI}) From Interaction Flow Modeling Language ({IFML}) Models},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8718593/},
  doi          = {10.1109/ACCESS.2019.2917674},
  pages        = {67331--67354},
  journaltitle = {{IEEE} Access},
  author       = {Yousaf, Nazish and Azam, Farooque and Butt, Wasi Haider and Anwar, Muhammad Waseem and Rashid, Muhammad},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {software engineering, model-based testing, Testing, formal verification, program testing, Computational modeling, Software, Unified modeling language, formal specification, Internet, Mobile applications, mobile computing, Navigation, user interface, user interfaces, Web 2.0, web applications, automated model-based test case generation, formal models, Formal verification, {IFML}, {IFML} models, {IFML} {UI} elements, interaction flow modeling language, {MBT}, {MBUITC}, model-based user interface test case, object management group standard, time-consuming techniques, {UI}, {UI} code, {UI} test case document, {UI} testing artifacts, User interfaces, Web user interfaces, {WUI}},
  file         = {Full Text:~/Zotero/storage/PDSTCMSH/Yousaf et al. - 2019 - Automated Model-Based Test Case Generation for Web.pdf:application/pdf}
}

@article{yu_alleviating_2019,
  title        = {Alleviating patch overfitting with automatic test generation: a study of feasibility and effectiveness for the Nopol repair system},
  volume       = {24},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-018-9619-4},
  abstract     = {Among the many different kinds of program repair techniques, one widely studied family of techniques is called test suite based repair. However, test suites are in essence input-output specifications and are thus typically inadequate for completely specifying the expected behavior of the program under repair. Consequently, the patches generated by test suite based repair techniques can just overfit to the used test suite, and fail to generalize to other tests. We deeply analyze the overfitting problem in program repair and give a classification of this problem. This classification will help the community to better understand and design techniques to defeat the overfitting problem. We further propose and evaluate an approach called {UnsatGuided}, which aims to alleviate the overfitting problem for synthesis-based repair techniques with automatic test case generation. The approach uses additional automatically generated tests to strengthen the repair constraint used by synthesis-based repair techniques. We analyze the effectiveness of {UnsatGuided}: 1) analytically with respect to alleviating two different kinds of overfitting issues},
  pages        = {33--67},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Yu, Zhongxing and Martinez, Matias and Danglot, Benjamin and Durieux, Thomas and Monperrus, Martin},
  date         = {2019},
  keywords     = {Program repair, Automatic test case generation, Patch overfitting, Synthesis-based repair},
  file         = {Submitted Version:~/Zotero/storage/RJAG4IGI/Yu et al. - 2019 - Alleviating patch overfitting with automatic test .pdf:application/pdf}
}

@article{yu_preliminary_2019,
  title        = {A preliminary study of automatic generation of credibility test cases based on immune algorithm},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-018-2427-1},
  abstract     = {As a part of software non-functional testing, credibility testing is an important means to ensure the quality of software. However, there are few researches on the credibility testing method at present. In this paper, a new method of generating Credibility test cases is proposed based on immune algorithm. By mining trustworthy requirements and combining with immune algorithm, a test case population is generated. Based on the result of test case, the Application Behavior Declaration is improved and a test case library is established. The conclusion proves that the trustworthy test cases based on immune algorithm can cover the credibility requirements and improve the testing efficiency.},
  pages        = {14867--14875},
  issue        = {Supplement 6},
  journaltitle = {Cluster Comput},
  author       = {Yu, Xuejun and Wang, Jing},
  date         = {2019},
  keywords     = {Test case automatic generation, Credibility, Immune algorithm},
  file         = {Full Text:~/Zotero/storage/IDAX6K5T/Yu and Wang - 2019 - A preliminary study of automatic generation of cre.pdf:application/pdf}
}

$article{zamli_experimental_2017,
  title        = {An experimental study of hyper-heuristic selection and acceptance mechanism for combinatorial t-way test suite generation},
  volume       = {399},
  issn         = {0020-0255},
  doi          = {10.1016/j.ins.2017.03.007},
  abstract     = {Recently, many meta-heuristic algorithms have been proposed to serve as the basis of a t-way test generation strategy (where t indicates the interaction strength) including Genetic Algorithms ({GA}), Ant Colony Optimization ({ACO}), Simulated Annealing ({SA}), Cuckoo Search ({CS}), Particle Swarm Optimization ({PSO}), and Harmony Search ({HS}). Although useful, meta-heuristic algorithms that make up these strategies often require specific domain knowledge in order to allow effective tuning before good quality solutions can be obtained. Hyper-heuristics provide an alternative methodology to meta-heuristics which permit adaptive selection and/or generation of meta-heuristics automatically during the search process. This paper describes our experience with four hyper-heuristic selection and acceptance mechanisms namely Exponential Monte Carlo with counter ({EMCQ}), Choice Function ({CF}), Improvement Selection Rules ({ISR}), and newly developed Fuzzy Inference Selection ({FIS}), using the t-way test...},
  pages        = {121--153},
  issue        = {C},
  journaltitle = {Information Sciences},
  author       = {Zamli, Kamal Z and Din, Fakhrud and Kendall, Graham and Ahmed, Bestoun S},
  date         = {2017},
  keywords     = {Software Testing, Hyper-Heuristics, Engineering, Fuzzy Inference Selection, Library \& Information Science, Meta-Heuristics, T-Way Testing},
  file         = {Full Text:~/Zotero/storage/B8WTA2HJ/Zamli et al. - 2017 - An experimental study of hyper-heuristic selection.pdf:application/pdf}
}

$article{zamli_tabu_2016,
  title        = {A Tabu Search hyper-heuristic strategy for t-way test suite generation},
  volume       = {44},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.03.021},
  abstract     = {[Display omitted] •{HHH} is the first strategy that adopts the hyper-heuristic approach for t-way test suite generation•{HHH} introduces new approach for the heuristic selection and move acceptance mechanism based on three operators (i.e. improvement operator, diversify operator, and intensify operator) that are integrated into the Tabu search {HLH}.•{HHH} outperforms existing strategies as far as optimality of test suite is concerned in many benchmarks. This paper proposes a novel hybrid t-way test generation strategy (where t indicates interaction strength), called High Level Hyper-Heuristic ({HHH}). {HHH} adopts Tabu Search as its high level meta-heuristic and leverages on the strength of four low level meta-heuristics, comprising of Teaching Learning based Optimization, Global Neighborhood Algorithm, Particle Swarm Optimization, and Cuckoo Search Algorithm. {HHH} is able to capitalize on the strengths and limit the deficiencies of each individual...},
  pages        = {57--74},
  issue        = {C},
  journaltitle = {Applied Soft Computing},
  author       = {Zamli, Kamal Z and Alkazemi, Basem Y and Kendall, Graham},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, T-Way Testing, Cuckoo Search Algorithm, Global Neighborhood Algorithm, Hyper-Heuristic, Teaching Learning Based Optimization},
  file         = {Full Text:~/Zotero/storage/Z4LGMNXL/Zamli et al. - 2016 - A Tabu Search hyper-heuristic strategy for t-way t.pdf:application/pdf}
}

$article{zhang_empirical_2017,
  title        = {An empirical study on constraint optimization techniques for test generation},
  volume       = {60},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-015-0450-5},
  abstract     = {Constraint solving is a frequent, but expensive operation with symbolic execution to generate tests for a program. To improve the efficiency of test generation using constraint solving, four optimization techniques are usually applied to existing constraint solvers, which are constraint independence, constraint set simplification, constraint caching, and expression rewriting. In this paper, we conducted an empirical study, using these four constraint optimization techniques in a well known test generation tool {KLEE} with 77 {GNU} Coreutils applications, to systematically investigate how these optimization techniques affect the efficiency of test generation. The experimental results show that these constraint optimization techniques as well as their combinations cannot improve the efficiency of test generation significantly for {ALL}-{SIZED} programs. Moreover, we studied the constraint optimization techniques with respect to two static metrics, lines of code ({LOC}) and cyclomatic complexity ({CC}), of programs. The experimental results show that the “constraint set simplification” technique can improve the efficiency of test generation significantly for the programs with high {LOC} and {CC} values. The “constraint caching” optimization technique can improve the efficiency of test generation significantly for the programs with low {LOC} and {CC} values. Finally, we propose four hybrid optimization strategies and practical guidelines based on different static metrics. 我们使用{KLEE执行了}77{个GNU} Coreutils程序,用于系统的研究4种流行的约束优化技术如何影响测试用例生成的效率。结果表明,对于所有程序,这些约束优化技术及它们的组合不能大幅提高测试用例生成的效率。 此外,我们研究了程序的两个静态指标(代码行和圈复杂度)跟约束优化技术的关系。结果表明,对于大规模及高圈复杂度程序,使用“约束集简化”技术,对于小规模及低圈复杂度程序,使用“约束缓存”技术,都可以显著提高测试生成效率。最后,基于不同的静态指标,我们提出了四种混合优化策略和指导方针。},
  pages        = {1--15},
  number       = {1},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Zhang, Zhiyi and Chen, Zhenyu and Gao, Ruizhi and Wong, Eric and Xu, Baowen},
  date         = {2017},
  keywords     = {test generation, symbolic execution, constraint solving, constraint optimization, static metric},
  file         = {Full Text:~/Zotero/storage/D6S6YXLS/Zhang et al. - 2017 - An empirical study on constraint optimization tech.pdf:application/pdf}
}

@article{zhang_uncertainty-wise_2019,
  title        = {Uncertainty-wise test case generation and minimization for Cyber-Physical Systems},
  volume       = {153},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2019.03.011},
  abstract     = {•An uncertainty-wise test case generation framework with two test case generation strategies.•A search-based test case minimization framework with four test case minimization strategies.•A methodology for designing and introducing indeterminacy sources during test execution.•A novel set of uncertainty-wise test verdicts.•Evaluation with two industrial {CPS} case studies. Cyber-Physical Systems ({CPSs}) typically operate in highly indeterminate environmental conditions, which require the development of testing methods that must explicitly consider uncertainty in test design, test generation, and test optimization. Towards this direction, we propose a set of uncertainty-wise test case generation and test case minimization strategies that rely on test ready models explicitly specifying subjective uncertainty. We propose two test case generation strategies and four test case minimization strategies based on the Uncertainty Theory and multi-objective search. These strategies...},
  pages        = {1--21},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Zhang, Man and Ali, Shaukat and Yue, Tao},
  date         = {2019},
  keywords     = {Uncertainty, Computer Science, Cyber-Physical System, Multi-Objective Search, Test Case Generation and Minimization},
  file         = {Full Text:~/Zotero/storage/KSBTPC5H/Zhang et al. - 2019 - Uncertainty-wise test case generation and minimiza.pdf:application/pdf}
}

$article{zhang_unit_2019,
  title        = {Unit Test Data Generation for C Using Rule-Directed Symbolic Execution},
  volume       = {34},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-019-1935-7},
  abstract     = {Unit testing is widely used in software development. One important activity in unit testing is automatic test data generation. Constraint-based test data generation is a technique for automatic generation of test data, which uses symbolic execution to generate constraints. Unit testing only tests functions instead of the whole program, where individual functions typically have preconditions imposed on their inputs. Conventional symbolic execution cannot detect these preconditions, let alone converting these preconditions into constraints. To overcome these limitations, we propose a novel unit test data generation approach using rule-directed symbolic execution for dealing with functions with missing input preconditions. Rule-directed symbolic execution uses predefined rules to detect preconditions in the individual function, and generates constraints for inputs based on preconditions. We introduce implicit constraints to represent preconditions, and unify implicit constraints and program constraints into integrated constraints. Test data generated based on integrated constraints can explore previously unreachable code and help developers find more functional faults and logical faults. We have implemented our approach in a tool called {CTS}-{IC}, and applied it to real-world projects. The experimental results show that rule-directed symbolic execution can find preconditions (implicit constraints) automatically from an individual function. Moreover, the unit test data generated by our approach achieves higher coverage than similar tools and efficiently mitigates missing input preconditions problems in unit testing for individual functions.},
  pages        = {670--689},
  number       = {3},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Zhang, Ming-Zhe and Gong, Yun-Zhan and Wang, Ya-Wen and Jin, Da-Hai},
  date         = {2019},
  keywords     = {symbolic execution, static analysis, automated unit testing, program constraint},
  file         = {Full Text:~/Zotero/storage/IYQD8MWV/Zhang et al. - 2019 - Unit Test Data Generation for C Using Rule-Directe.pdf:application/pdf}
}

$article{zhao_test_2015,
  title        = {Test Generation for Programs with Binary Tree Structure as Input},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015500205},
  abstract     = {Test data generation is a process of creating program inputs that satisfy specific testing criteria. Many works have been focused on test generation with respect to numeric and string data. Dynamic data structures, such as trees and linked lists, have been widely used in modern programming, but on which there are few studies presented. In general, generating a dynamic data structure is associated with a proper shape and valid values generation. It would be difficult to generate such dynamic data structures, as both shapes and values are necessary to be valid simultaneously. This paper focuses on binary tree structures and proposes a novel test generation approach that combines search based testing with constraint solving techniques. The approach creates the shapes of binary tree structures by using {GA}, and generates the values in their data fields by using constraint solving techniques. The experimental results show that the presented approach is promising and effective. Moreover, the studies investigate factors affecting the performance of the approach, and arrive at a conclusion that the test generation cost is cubic growing as the number of pointer constraints increases.},
  pages        = {1129--1151},
  number       = {7},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Zhao, Ruilian and Li, Zheng and Wang, Qian},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Binary Tree, Constraint Solving, Dynamic Data Structure, Search-Based Software Testing},
  file         = {Full Text:~/Zotero/storage/2GU26ENS/Zhao et al. - 2015 - Test Generation for Programs with Binary Tree Stru.pdf:application/pdf}
}

$inproceedings{zhao_weight-based_2018,
  title     = {A Weight-Based Approach to Combinatorial Test Generation},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195018},
  doi       = {10.1145/3183440.3195018},
  series    = {{ICSE} ’18},
  pages     = {378--379},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Zhao, Jing and Ning, G. R and Lu, H. L and Wang, Y. B and Cai, Yan and Zhang, Jian},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {combinatorial testing, test case selection, fault detection rate, weighted combinatorial coverage},
  file      = {Full Text:~/Zotero/storage/4DMRMLUD/Zhao et al. - 2018 - A Weight-Based Approach to Combinatorial Test Gene.pdf:application/pdf}
}

$inproceedings{zhong_combinatorial_2016,
  title     = {Combinatorial Generation of Structurally Complex Test Inputs for Commercial Software Applications},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2983959},
  doi       = {10.1145/2950290.2983959},
  series    = {{FSE} 2016},
  pages     = {981--986},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Zhong, Hua and Zhang, Lingming and Khurshid, Sarfraz},
  date      = {2016},
  note      = {{ZSCC}: 0000009 
event-place: New York, {NY}, {USA}},
  keywords  = {{ACTS}, Combinatorial test generation, Constraint-based test generation, Korat},
  file      = {Full Text:~/Zotero/storage/ANA8XT7M/Zhong et al. - 2016 - Combinatorial Generation of Structurally Complex T.pdf:application/pdf}
}

==> anc/ms_rejeitados_cite.tex <==
%
% Comandos gerados pelo BibDesk
%

\nocite{ahmad_a_saifan_using_2015,ahmed_constrained_2017,anbunathan_combining_2019,anielak_incremental_2015,arcuri_generating_2015,banerjee_object_2020,billes_race-driven_2015,bo_efficient_2019,chaki_regression_2015,chawla_framework_2019,chen_compiler_2019,choudhary_efficient_2017,fazli_time_2019,galeotti_inferring_2015,garnier_influence_2017,goffi_automatic_2016,gomez_impact_2016,gouw_integrating_2016,gupta_automated_2018,hosokawa_low_2017,ivo_approach_2018,jiang_systematic_2019,kutsuna_abstraction_2016,marksteiner_integrating_2019,mateen_optimization_2016,matinnejad_automated_2016,matinnejad_test_2019,mechtaev_test-equivalence_2018,mnad_automated_2016,paiva_evaluation_2017,palacios_automatic_2015,parizi_rambutans_2017,qi_parallel_2016,qusef_exploratory_2019,rosero_regression_2017,rosziati_ibrahim_reducing_2020,setiani_literature_2019,shahbazi_black-box_2018,shen_symbolic_2018,silva_ouriques_revealing_2015,singh_automated_2015,singh_demand_2019,singla_natural_2016,smara_acceptance_2017,suresh_automated_2019,xie_automatic_2019,yenigun_advances_2016,yi_eliminating_2018,yoshida_klover_2017,yu_alleviating_2019,yu_preliminary_2019,zhang_uncertainty-wise_2019}

==> anc/ms_total.bib <==

@inproceedings{afzal_veriabs_2019,
  title     = {{VeriAbs}: Verification by Abstraction and Test Generation},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00121},
  doi       = {10.1109/ASE.2019.00121},
  series    = {{ASE} ’19},
  pages     = {1138--1141},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Afzal, Mohammad and Asia, A and Chauhan, Avriti and Chimdyalwar, Bharti and Darke, Priyanka and Datar, Advaita and Kumar, Shrawan and Venkatesh, R},
  date      = {2019},
  note      = {{ZSCC}: 0000003},
  file      = {Full Text:~/Zotero/storage/LTAI3PD3/Afzal et al. - 2019 - VeriAbs Verification by Abstraction and Test Gene.pdf:application/pdf}
}

@article{ahmad_a_saifan_using_2015,
  title        = {{USING} {FORMAL} {METHODS} {FOR} {TEST} {CASE} {GENERATION} {ACCORDING} {TO} {TRANSITION}-{BASED} {COVERAGE} {CRITERIA}},
  volume       = {1},
  issn         = {2413-9351},
  doi          = {10.5455/jjcit.71-1442380075},
  abstract     = {Formal methods play an important role in increasing the quality, reliability, robustness and effectiveness of software. Also the uses of formal methods, especially in safety-critical systems, help in the early detection of software errors and failures which will reduce the cost and effort involved in software testing. The aim of this paper is to prove the role and the effectiveness of formal specification for the cruise control system ({CCS}) as a case study. A {CCS} formal model is built using Perfect formal specification language, and its correctness is validated using the Perfect Developer toolset. We develop a software testing tool in order to generate test cases using three different algorithms. These test cases are evaluated to improve their coverage and effectiveness. The results show that random test case generation with full restriction algorithm is the best in its coverage results},
  pages        = {15--30},
  number       = {1},
  journaltitle = {Jordanian journal of computers and information technology (Online)},
  author       = {{Ahmad A. Saifan} and {Wafa Bani Mustafa}},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Cruise Control System ({CCS}), Formal Method, Perfect Developer},
  file         = {Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:~/Zotero/storage/AG8MTV52/Ahmad A. Saifan and Wafa Bani Mustafa - 2015 - USING FORMAL METHODS FOR TEST CASE GENERATION ACCO.pdf:application/pdf}
}

@article{ahmed_constrained_2017,
  title        = {Constrained Interaction Testing: A Systematic Literature Study},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8102999/},
  doi          = {10.1109/ACCESS.2017.2771562},
  shorttitle   = {Constrained Interaction Testing},
  pages        = {25706--25730},
  journaltitle = {{IEEE} Access},
  author       = {Ahmed, Bestoun S. and Zamli, Kamal Z. and Afzal, Wasif and Bures, Miroslav},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Software testing, software testing, software product lines, combinatorial interaction testing, program testing, Tools, Data mining, software development management, fault detection, software fault tolerance, Systematics, Electronic mail, fault diagnosis, graphical user interfaces, Software systems, test selection, comprehensive literature study, constrained combinatorial testing, Constrained interaction testing, constrained interaction testing research, constraint test generation, graphical user interface testing, software systems, systematic literature study, test case design techniques, test generation tools, testing techniques},
  file         = {Full Text:~/Zotero/storage/IYS93QEH/Ahmed et al. - 2017 - Constrained Interaction Testing A Systematic Lite.pdf:application/pdf}
}

@article{aleti_test_2015,
  title        = {Test data generation with a Kalman filter-based adaptive genetic algorithm},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.035},
  abstract     = {•We introduce a new approach for generating test data, based on adaptive optimisation.•The adaptive optimisation framework uses feedback from the optimisation process to adjust parameter values of a genetic algorithm during the search.•Our approach is compared to a state of the art test data optimisation algorithm that does not adapt parameter values online, and a conspicuous adaptive optimisation algorithm, outperforming both methods in a wide range of problems. Software testing is a crucial part of software development. It enables quality assurance, such as correctness, completeness and high reliability of the software systems. Current state-of-the-art software testing techniques employ search-based optimisation methods, such as genetic algorithms to handle the difficult and laborious task of test data generation. Despite their general applicability, genetic algorithms have to be parameterised in order to produce results of high quality. Different parameter...},
  pages        = {343--352},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Aleti, Aldeida and Grunske, Lars},
  date         = {2015},
  keywords     = {Test Data Generation, Optimisation, Computer Science, Adaptive Parameter Control},
  file         = {Submitted Version:~/Zotero/storage/UU4F49ZP/Aleti and Grunske - 2015 - Test data generation with a Kalman filter-based ad.pdf:application/pdf}
}

@article{almansour_empirical_2020,
  title        = {An Empirical Comparison of the Efficiency and Effectiveness of Genetic Algorithms and Adaptive Random Techniques in Data-Flow Testing},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957444/},
  doi          = {10.1109/ACCESS.2020.2966433},
  pages        = {12884--12896},
  journaltitle = {{IEEE} Access},
  author       = {Almansour, Fahad M. and Alroobaea, Roobaea and Ghiduk, Ahmed S.},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software testing, software testing, test data generation, Java, program testing, search problems, genetic algorithms, Genetic algorithms, Sociology, Statistics, Subspace constraints, Convergence, Adaptive random testing, adaptive random techniques, adaptive random testing technique, {ART} technique, automatic inputs generation techniques, data-flow testing, {GA} technique, {GA}-based technique, ordinary random search techniques, {ORT} technique, test-data generation process, time 267.6 s, time 382.0 s, time 465.9 s},
  file         = {Full Text:~/Zotero/storage/QNWJMDA5/Almansour et al. - 2020 - An Empirical Comparison of the Efficiency and Effe.pdf:application/pdf}
}

@inproceedings{almasi_industrial_2017,
  title     = {An Industrial Evaluation of Unit Test Generation: Finding Real Faults in a Financial Application},
  isbn      = {978-1-5386-2717-4},
  url       = {https://doi.org/10.1109/ICSE-SEIP.2017.27},
  doi       = {10.1109/ICSE-SEIP.2017.27},
  series    = {{ICSE}-{SEIP} ’17},
  pages     = {263--272},
  booktitle = {Proceedings of the 39th International Conference on Software Engineering: Software Engineering in Practice Track},
  publisher = {{IEEE} Press},
  author    = {Almasi, M. Moein and Hemmati, Hadi and Fraser, Gordon and Arcuri, Andrea and Benefelds, Jundefinednis},
  date      = {2017},
  keywords  = {empirical software engineering, search-based testing, random testing, automated tests generation},
  file      = {Full Text:~/Zotero/storage/8FQMUYTD/Almasi et al. - 2017 - An Industrial Evaluation of Unit Test Generation .pdf:application/pdf}
}

@article{anbunathan_combining_2019,
  title        = {Combining genetic algorithm and pairwise testing for optimised test generation from {UML} {ADs}},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5207},
  pages        = {423--433},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Anbunathan, R. and Basu, A.},
  date         = {2019},
  keywords     = {Genetic Algorithms, Unified Modeling Language, Genetic Algorithm, Computer Science, Program Testing, Test Data, Pairwise Testing, Research Article, Concurrent Activities, Optimised Test Generation, Test Cases, Uml Activity Diagram},
  file         = {Full Text:~/Zotero/storage/9MGHE4KU/Anbunathan and Basu - 2019 - Combining genetic algorithm and pairwise testing f.pdf:application/pdf}
}

@article{andreasen_survey_2017,
  title        = {A Survey of Dynamic Analysis and Test Generation for {JavaScript}},
  volume       = {50},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3106739},
  doi          = {10.1145/3106739},
  pages        = {1--36},
  number       = {5},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Andreasen, Esben and Gong, Liang and Møller, Anders and Pradel, Michael and Selakovic, Marija and Sen, Koushik and Staicu, Cristian-Alexandru},
  urldate      = {2020-05-23},
  date         = {2017-11-13},
  keywords     = {Computer Science, Test Generation, Dynamic Languages, Program Analysis},
  file         = {Full Text:~/Zotero/storage/22C28USH/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf;Submitted Version:~/Zotero/storage/RIGG9HLR/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf}
}

@article{anielak_incremental_2015,
  title    = {Incremental test case generation using bounded model checking: an application to automatic rating.(Report)},
  volume   = {17},
  issn     = {1433-2779},
  doi      = {10.1007/s10009-014-0317-2},
  abstract = {Byline: Grzegorz Anielak (1), Grzegorz Jakacki (2), {SAawomir} Lasota (1) Keywords: Bounded model checking},
  pages    = {339},
  number   = {3},
  author   = {Anielak, Grzegorz and Jakacki, Grzegorz and Lasota, {SAawomir}},
  date     = {2015},
  keywords = {Computer Programming, Models, Tests},
  file     = {Full Text:~/Zotero/storage/P6L36A2R/Anielak et al. - 2015 - Incremental test case generation using bounded mod.pdf:application/pdf}
}

@article{araujo_correlating_2016,
  title        = {Correlating automatic static analysis and mutation testing: towards incremental strategies},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0031-8},
  doi          = {10.1186/s40411-016-0031-8},
  shorttitle   = {Correlating automatic static analysis and mutation testing},
  abstract     = {Traditionally, mutation testing is used as test set generation and/or test evaluation criteria once it is considered a good fault model. This paper uses mutation testing for evaluating an automated static analyzer. Since static analyzers, in general, report a substantial number of false positive warnings, the intention of this study is to define a prioritization approach of static warnings based on their correspondence with mutations. On the other hand, knowing that Mutation Test has a high application cost, another possibility is to try to identify mutations of some specific mutation operators, which an automatic static analyzer is not adequate to detect. Therefore, this information can be used to prioritize the order of incrementally applying mutation operators considering, firstly, those with no correspondence with static warnings. In both cases, contributing to the establishment of incremental strategies on using automatic static analysis or mutation testing or even a combination of them.},
  pages        = {5},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Araújo, Cláudio A. and Delamaro, Marcio E. and Maldonado, José C. and Vincenzi, Auri M. R.},
  urldate      = {2020-05-21},
  date         = {2016-11-03},
  note         = {{ZSCC}: 0000005},
  file         = {Full Text:~/Zotero/storage/ZQNPYM5U/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf}
}

@article{arcaini_decomposition-based_2019,
  title        = {Decomposition-Based Approach for Model-Based Test Generation},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8170269/},
  doi          = {10.1109/TSE.2017.2781231},
  pages        = {507--520},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  urldate      = {2020-05-23},
  date         = {2019-05-01},
  keywords     = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, Explosions, Silicon, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, decomposition-based approach, decomposition-based test generation approach, model checking, model variable dependency, model-based test generation, Presses, State Explosion Problem, testing requirement, testing technique},
  file         = {Full Text:~/Zotero/storage/9R879ZF6/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:~/Zotero/storage/CLWZLAJD/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

@article{arcaini_how_2015,
  title        = {How to Optimize the Use of {SAT} and {SMT} Solvers for Test Generation of Boolean Expressions},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxv001},
  abstract     = {In the context of automatic test generation, the use of propositional satisfiability ({SAT}) and Satisfiability Modulo Theories ({SMT}) solvers is becoming an attractive alternative to traditional algorithmic test generation methods, especially when testing Boolean expressions. The main advantages are the capability to deal with constraints over the inputs, the generation of compact test suites and the support for fault-detecting test generation methods. However, these solvers normally require more time and a greater amount of memory than classical test generation algorithms, making their applicability not always feasible in practice. In this paper, we propose several ways to optimize the {SAT}/{SMT}-based process of test generation for Boolean expressions and we compare several solving tools and propositional transformation rules. These optimizations promise to make {SAT}/{SMT}-based techniques as efficient as standard methods for testing purposes, especially when dealing with Boolean expressions, as proved by our experiments.},
  pages        = {2900--2920},
  number       = {11},
  journaltitle = {The Computer Journal},
  author       = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date         = {2015},
  keywords     = {Test Case Generation, Boolean Expression Testing, Sat Solvers, Smt Solvers},
  file         = {Submitted Version:~/Zotero/storage/7FX25ENH/Arcaini et al. - 2015 - How to Optimize the Use of SAT and SMT Solvers for.pdf:application/pdf}
}

@inproceedings{arcaini_improving_2015,
  title     = {Improving Model-Based Test Generation by Model Decomposition},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2786837},
  doi       = {10.1145/2786805.2786837},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {119--130},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
  date      = {2015},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {model-based testing, state explosion problem, Test case generation, abstraction},
  file      = {Submitted Version:~/Zotero/storage/WSRPBR5I/Arcaini et al. - 2015 - Improving Model-Based Test Generation by Model Dec.pdf:application/pdf}
}

@article{arcuri_experience_2018,
  title        = {An experience report on applying software testing academic results in industry: we need usable automated test generation},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-017-9570-9},
  abstract     = {What is the impact of software engineering research on current practices in industry? In this paper, I report on my direct experience as a {PhD}/post-doc working in software engineering research projects, and then spending the following five years as an engineer in two different companies (the first one being the same I worked in collaboration with during my post-doc). Given a background in software engineering research, what cutting-edge techniques and tools from academia did I use in my daily work when developing and testing the systems of these companies? Regarding validation and verification (my main area of research), the answer is rather short: as far as I can tell, only {FindBugs}. In this paper, I report on why this was the case, and discuss all the challenging, complex open problems we face in industry and which somehow are “neglected” in the academic circles. In particular, I will first discuss what actual tools I could use in my daily work, such as {JaCoCo} and Selenium. Then, I will discuss the main open problems I faced, particularly related to environment simulators, unit and web testing. After that, popular topics in academia are presented, such as {UML}, regression and mutation testing. Their lack of impact on the type of projects I worked on in industry is then discussed. Finally, from this industrial experience, I provide my opinions about how this situation can be improved, in particular related to how academics are evaluated, and advocate for a greater involvement into open-source projects.},
  pages        = {1959--1981},
  number       = {4},
  journaltitle = {Empir Software Eng},
  author       = {Arcuri, Andrea},
  date         = {2018},
  keywords     = {Applied research, Impact, Industry, Practice, Technology transfer},
  file         = {Submitted Version:~/Zotero/storage/693R23HX/Arcuri - 2018 - An experience report on applying software testing .pdf:application/pdf}
}

@article{arcuri_restful_2019,
  title        = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
  volume       = {28},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3293455},
  doi          = {10.1145/3293455},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Arcuri, Andrea},
  date         = {2019-01},
  note         = {{ZSCC}: 0000020},
  keywords     = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
  file         = {Full Text:~/Zotero/storage/AUHQQRM3/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:~/Zotero/storage/KRVTNYYP/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

@article{arora_agent-based_2018,
  title        = {Agent-Based Regression Test Case Generation using Class Diagram, Use cases and Activity Diagram},
  volume       = {125},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2017.12.096},
  abstract     = {In Regression testing, test case generation is a process of generating test cases from the existing test suite to ensure that modifications made in the system have not affected its existing functionality. The use of modeling based {UML} class diagram identifies changes at syntax level, whereas use cases and activity diagram identify changes at semantic level. In this research, we have used the combination of {UML} class diagram, use cases and activity diagram to identify changes at both syntax and semantics level. We compared {UML} class diagrams, use cases and activity diagrams of old and modified code to identify these changes. It is found that the use of {UML} class diagram, use cases and activity diagram results in better identification of changes and hence leads to efficient test case generation. Additionally, agents developed in Java Agent Development Environment are used to collect these changes from different stake holders in the distributed environment. The distribution of testing...},
  pages        = {747--753},
  journaltitle = {Procedia Computer Science},
  author       = {Arora, Pardeep Kumar and Bhatia, Rajesh},
  date         = {2018},
  keywords     = {Computer Science, Agent Based Testing, Regression Test Case Generation},
  file         = {Full Text:~/Zotero/storage/C6NXC2QI/Arora and Bhatia - 2018 - Agent-Based Regression Test Case Generation using .pdf:application/pdf}
}

@inproceedings{babic_fudge_2019,
  title     = {{FUDGE}: Fuzz Driver Generation at Scale},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3340456},
  doi       = {10.1145/3338906.3340456},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {975--985},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Babić, Domagoj and Bucur, Stefan and Chen, Yaohui and Ivančić, Franjo and King, Tim and Kusano, Markus and Lemieux, Caroline and Szekeres, László and Wang, Wei},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, automated test generation, program slicing, code synthesis, fuzz testing, fuzzing, software security},
  file      = {Full Text:~/Zotero/storage/2B39WCIB/Babić et al. - 2019 - FUDGE Fuzz Driver Generation at Scale.pdf:application/pdf}
}

@article{balera_algorithm_2017,
  title        = {An algorithm for combinatorial interaction testing: definitions and rigorous evaluations},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0043-z},
  doi          = {10.1186/s40411-017-0043-z},
  shorttitle   = {An algorithm for combinatorial interaction testing},
  abstract     = {Combinatorial Interaction Testing ({CIT}) approaches have drawn attention of the software testing community to generate sets of smaller, efficient, and effective test cases where they have been successful in detecting faults due to the interaction of several input parameters. Recent empirical studies show that greedy algorithms are still competitive for {CIT}. It is thus interesting to investigate new approaches to address {CIT} test case generation via greedy solutions and to perform rigorous evaluations within the greedy context.},
  pages        = {10},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Balera, Juliana M. and Santiago Júnior, Valdivino A. de},
  urldate      = {2020-05-21},
  date         = {2017-12-28},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/VDNGD2VQ/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf}
}

@article{baluda_bidirectional_2016,
  title        = {Bidirectional Symbolic Analysis for Effective Branch Testing},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7296670/},
  doi          = {10.1109/TSE.2015.2490067},
  pages        = {403--426},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Baluda, Mauro and Denaro, Giovanni and Pezze, Mauro},
  urldate      = {2020-05-23},
  date         = {2016-05-01},
  keywords     = {test case generation, symbolic execution, Testing, program testing, program diagnostics, Computational modeling, Valves, Measurement, Concrete, Analytical models, branch coverage, program analysis, bidirectional symbolic analysis, branch testing, coverage measurement, Reachability analysis, structural coverage metrics, Structural testing, symbolic reachability analysis, test objectives, test suite thoroughness measure},
  file         = {Full Text:~/Zotero/storage/B8PDL43E/Baluda et al. - 2016 - Bidirectional Symbolic Analysis for Effective Bran.pdf:application/pdf}
}

@article{banerjee_object_2020,
  title        = {Object Removal Software Test Automation},
  volume       = {8},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8957035/},
  doi          = {10.1109/ACCESS.2020.2965947},
  pages        = {12967--12975},
  journaltitle = {{IEEE} Access},
  author       = {Banerjee, Debdeep and Yu, Kevin and Aggarwal, Garima},
  urldate      = {2020-05-23},
  date         = {2020},
  keywords     = {Software engineering, software testing, image processing, Automation, Testing, computer vision, program testing, Software, Software algorithms, Image color analysis, image generation, image reconstruction, Image reconstruction, image restoration, Matlab, {MATLAB}, multimedia, algorithm quality, object removal algorithm, object removal software test automation, photoshop, {SSIM} score, structural similarity index score},
  file         = {Full Text:~/Zotero/storage/8SZI64MK/Banerjee et al. - 2020 - Object Removal Software Test Automation.pdf:application/pdf}
}

@article{bashir_improved_2017,
  title        = {Improved Genetic Algorithm to Reduce Mutation Testing Cost},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7870579/},
  doi          = {10.1109/ACCESS.2017.2678200},
  pages        = {3657--3674},
  journaltitle = {{IEEE} Access},
  author       = {Bashir, Muhammad Bilal and Nadeem, Aamer},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {test case generation, mutation testing, Testing, Java, empirical evaluation, program debugging, program testing, object-oriented programming, software fault tolerance, software maintenance, genetic algorithms, Genetic algorithms, Standards, Computer bugs, Sociology, Statistics, improved genetic algorithm, Control flow of program, control-oriented fitness function, {eMuJava} tool, fault-based testing technique, fitness information, improved adaptable mutation method, mutation score, mutation testing cost reduction, object oriented programming, object-oriented program features, object’s state, random computational cost reduction, software bug detection, state-based fitness function, suspicious mutant, two-way crossover},
  file         = {Full Text:~/Zotero/storage/G6G5VSAE/Bashir and Nadeem - 2017 - Improved Genetic Algorithm to Reduce Mutation Test.pdf:application/pdf}
}

@inproceedings{behjati_synthetic_2019,
  title     = {Synthetic Test Data Generation Using Recurrent Neural Networks: A Position Paper},
  url       = {https://doi.org/10.1109/RAISE.2019.00012},
  doi       = {10.1109/RAISE.2019.00012},
  series    = {{RAISE} ’19},
  pages     = {22--27},
  booktitle = {Proceedings of the 7th International Workshop on Realizing Artificial Intelligence Synergies in Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Behjati, Razieh and Arisholm, Erik and Bedregal, Margrethe M. and Tan, Chao},
  date      = {2019},
  keywords  = {software testing, deep learning, generative models, recurrent neural networks, synthetic data generation},
  file      = {Full Text:~/Zotero/storage/55XCEGJU/Behjati et al. - 2019 - Synthetic Test Data Generation Using Recurrent Neu.pdf:application/pdf}
}

@article{belli_exploiting_2015,
  title        = {Exploiting Model Morphology for Event-Based Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6915728/},
  doi          = {10.1109/TSE.2014.2360690},
  pages        = {113--134},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Belli, Fevzi and Beyazit, Mutlu},
  urldate      = {2020-05-23},
  date         = {2015-02-01},
  keywords     = {test generation, random testing, Testing, program testing, Production, Unified modeling language, computational complexity, Context, Analytical models, Grammar, Morphology, mutation operators, (model) morphology, equivalent mutant, event-based approach, event-based testing, fault models, formal grammars, grammar-based testing, grammars, linear time, {MBMT}, model morphology, model-based mutation testing, Model-based mutation testing, multiple mutants, mutant selection, mutants},
  file         = {Submitted Version:~/Zotero/storage/ELL6W43G/Belli and Beyazit - 2015 - Exploiting Model Morphology for Event-Based Testin.pdf:application/pdf}
}

@inproceedings{biagiola_diversity-based_2019,
  title     = {Diversity-Based Web Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338970},
  doi       = {10.1145/3338906.3338970},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {142--153},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Biagiola, Matteo and Stocco, Andrea and Ricca, Filippo and Tonella, Paolo},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test generation, diversity, web testing, page object},
  file      = {Full Text:~/Zotero/storage/GDZCP8YD/Biagiola et al. - 2019 - Diversity-Based Web Test Generation.pdf:application/pdf}
}

@article{bo_efficient_2019,
  title        = {Efficient Test Case Generation for Thread-Safe Classes},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8651494/},
  doi          = {10.1109/ACCESS.2019.2901588},
  pages        = {26984--26995},
  journaltitle = {{IEEE} Access},
  author       = {Bo, Lili and Jiang, Shujuan and Qian, Junyan and Wang, Rongcun and Wang, Xingya},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software testing, test case generation, concurrency bugs, static analysis, program debugging, program testing, program diagnostics, Computer bugs, Multiprotocol label switching, Synchronization, Test pattern generators, automatic approach, bug-driven grouping, concurrency bug, concurrency bug detection, Concurrent computing, concurrent test cases, concurrent test generation techniques, concurrent tests, coverage-guided generation, coverage-guided techniques, efficient test case generation, Instruction sets, iterative generation, thread-safe class, thread-safe classes},
  file         = {Full Text:~/Zotero/storage/VMGYHNQ7/Bo et al. - 2019 - Efficient Test Case Generation for Thread-Safe Cla.pdf:application/pdf}
}

@article{bride_tri-modal_2016,
  title        = {Tri-modal under-approximation for test generation},
  volume       = {132},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2016.07.003},
  abstract     = {This paper presents a method for under-approximating behavioural models with the guarantee that the abstract paths can be instantiated as executions of the models. This allows a model-based testing approach to operate on an abstraction of an infinite or very large behavioural model. We characterize the abstract transitions as may, must+ or must−. This allows us to benefit from Thomas Ball's result that any abstract sequence in the shape of must−*.may.must+* (a Ball chain) can be instantiated as a sequence of connected concrete transitions. We adapt Ball's work aiming at abstracting C programs to the case of event systems, where the instantiated Ball chains might not be reachable from a model's initial state because our method can abstract the control structure. We propose as a solution to this problem to symbolically explore the set of states reachable after a finite number of steps. The Ball chains that start in any of these states are reachable and instantiable. By keeping track...},
  pages        = {190--208},
  journaltitle = {Science of Computer Programming},
  author       = {Bride, Hadrien and Julliand, Jacques and Masson, Pierre-Alain},
  date         = {2016},
  keywords     = {Computer Science, Model-Based Testing, Over and Under Approximations, Predicate Abstraction, Symbolic Exploration},
  file         = {Submitted Version:~/Zotero/storage/K4X9BT5L/Bride et al. - 2016 - Tri-modal under-approximation for test generation.pdf:application/pdf}
}

@incollection{candea_automated_2019,
  location   = {Cham},
  title      = {Automated Software Test Generation: Some Challenges, Solutions, and Recent Advances},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_24},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Automated Software Test Generation},
  abstract   = {The automation of software testing promises to delegate to machines what is otherwise the most labor-intensive and expensive part of software development. The past decade has seen a resurgence in research interest for this problem, bringing about significant progress. In this article, we provide an overview of automated test generation for software, and then discuss recent developments that have had significant impact on real-life software.},
  pages      = {505--531},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Candea, George and Godefroid, Patrice},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_24},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  keywords   = {Software testing, Symbolic execution, Program analysis},
  file       = {Full Text:~/Zotero/storage/7P9RIGIZ/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf}
}

@article{chaki_regression_2015,
  title        = {Regression verification for multi-threaded programs (with extensions to locks and dynamic thread creation)},
  volume       = {47},
  issn         = {0925-9856},
  doi          = {10.1007/s10703-015-0237-0},
  abstract     = {Regression verification is the problem of deciding whether two similar programs are equivalent under an arbitrary yet equal context, given some definition of equivalence. So far this problem has only been studied for the case of single-threaded deterministic programs. We present a method for regression verification of multi-threaded programs. Specifically, we develop a proof-rule whose premise requires only to verify equivalence between sequential functions , whereas their consequents are equivalence of concurrent programs . This ability to avoid composing threads altogether when discharging premises, in a fully automatic way and for general programs, uniquely distinguishes our proof rule from others used for classical verification of concurrent programs. We also consider the effect of dynamic thread creation and synchronization primitives.},
  pages        = {287--301},
  number       = {3},
  journaltitle = {Form Methods Syst Des},
  author       = {Chaki, Sagar and Gurfinkel, Arie and Strichman, Ofer},
  date         = {2015},
  keywords     = {Multi-threaded programs, Proving equivalence of programs, Regression verification},
  file         = {Full Text:~/Zotero/storage/LHU3QWMA/Chaki et al. - 2015 - Regression verification for multi-threaded program.pdf:application/pdf}
}

@article{chatterjee_fuzzy_2019,
  title        = {A fuzzy rule-based generation algorithm in interval type-2 fuzzy logic system for fault prediction in the early phase of software development},
  volume       = {31},
  issn         = {0952-813X},
  doi          = {10.1080/0952813X.2018.1552315},
  abstract     = {Reliability, a measure of software, deals in total number of faults count up to a certain period of time. The present study aims at estimating the total number of software faults during the early phase of software life cycle. Such estimation helps in producing more reliable software as there may be a scope to take necessary corrective actions for improving the reliability within optimum time and cost by the software developers. The proposed interval type-2 fuzzy logic-based model considers reliability-relevant software metric and earlier project data as model inputs. Type-2 fuzzy sets have been used to reduce uncertainties in the vague linguistic values of the software metrics. A rule formation algorithm has been developed to overcome inconsistency in the consequent parts of large number of rules. Twenty-six software project data help to validate the model, and a comparison has been provided to analyse the proposed model's performance.},
  pages        = {369--391},
  number       = {3},
  journaltitle = {Journal of Experimental \& Theoretical Artificial Intelligence},
  author       = {Chatterjee, Subhashis and Maji, Bappa and Pham, Hoang},
  date         = {2019},
  keywords     = {Computer Science, Early Fault Prediction, Fuzzy Rule Base, Interval Type-2 Fuzzy Logic System, Software Reliability},
  file         = {Full Text:~/Zotero/storage/M8UBRTJA/Chatterjee et al. - 2019 - A fuzzy rule-based generation algorithm in interva.pdf:application/pdf}
}

@article{chawla_cloud-based_2016,
  title        = {Cloud-based automatic test data generation framework},
  volume       = {82},
  issn         = {0022-0000},
  doi          = {10.1016/j.jcss.2015.12.001},
  abstract     = {Designing test cases is one of the most crucial activities in software testing process. Manual test case design might result in inadequate testing outputs due to lack of expertise and/or skill requirements. This article delivers automatic test data generation framework by effectively utilizing soft computing technique with Apache Hadoop {MapReduce} as the parallelization framework. We have evaluated and analyzed statistically our proposed framework using real world open source libraries. The experimental results conducted on Hadoop cluster with ten nodes are effective and our framework significantly outperforms other existing cloud-based testing models. •Proposed the framework for effective cloud-based testing.•Designed and developed Hadoop {MapReduce} based automated test data generation strategy using {GA} and {PSO}.•Devised and implemented the new approach for the gbest evaluation using Pareto-optimality.•Empirical evaluation of the proposed framework.•Comparison...},
  pages        = {712--738},
  number       = {5},
  journaltitle = {Journal of Computer and System Sciences},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Engineering, Cloud Computing, Cloud-Based Testing, Mapreduce, Pareto-Optimal, Soft Computing},
  file         = {Full Text:~/Zotero/storage/Q8LL72AF/Chawla et al. - 2016 - Cloud-based automatic test data generation framewo.pdf:application/pdf}
}

@article{chawla_framework_2019,
  title        = {Framework for cloud‐based software test data generation service},
  volume       = {49},
  issn         = {0038-0644},
  doi          = {10.1002/spe.2708},
  abstract     = {This paper presents the framework of cloud‐based software test data generation service ({CSTS}) that caters to cost‐effective test data generation service in a cloud environment. In contrast to existing conventional or cloud‐based testing frameworks, {CSTS} has a number of unique benefits. First, {CSTS} is designed to facilitate test data generation in minimum time and cost. Second, unlike existing frameworks which mandates clients to opt for resources to test their jobs, {CSTS} guides customer for selecting best cluster configuration in order to minimize the cost. While the existing models do not provide any solution for trust establishment in cloud computing services, {CSTS} delivers it by implementing security mechanism with the provision of role based access control. The security mechanism proposed in this paper ensures the protection of data and code of different users. Third, {CSTS} provides a mathematical pricing model to fulfill the expectations of customers and also to maximize the net profit of service providers. Cloud service request model has also been designed that postulates service level agreements between customers and service providers. We have evaluated, compared, and analyzed our framework and have found that it outperforms other existing cloud‐based frameworks.},
  pages        = {1307--1328},
  number       = {8},
  journaltitle = {Software: Practice and Experience},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2019},
  keywords     = {Software Testing, Cloud Testing, Cloud‐Based Testing Service, Prediction And Profiling, Pricing Model, Security Model, Testing Service Framework, Trust},
  file         = {Full Text:~/Zotero/storage/KLSPM5UE/Chawla et al. - 2019 - Framework for cloud‐based software test data gener.pdf:application/pdf}
}

@article{chawla_novel_2015,
  title        = {A novel strategy for automatic test data generation using soft computing technique},
  volume       = {9},
  issn         = {2095-2228},
  doi          = {10.1007/s11704-014-3496-9},
  abstract     = {Software testing is one of the most crucial and analytical aspect to assure that developed software meets prescribed quality standards. Software development process invests at least 50\% of the total cost in software testing process. Optimum and efficacious test data design of software is an important and challenging activity due to the nonlinear structure of software. Moreover, test case type and scope determines the quality of test data. To address this issue, software testing tools should employ intelligence based soft computing techniques like particle swarm optimization ({PSO}) and genetic algorithm ({GA}) to generate smart and efficient test data automatically. This paper presents a hybrid {PSO} and {GA} based heuristic for automatic generation of test suites. In this paper, we described the design and implementation of the proposed strategy and evaluated our model by performing experiments with ten container classes from the Java standard library. We analyzed our algorithm statistically with test adequacy criterion as branch coverage. The performance adequacy criterion is taken as percentage coverage per unit time and percentage of faults detected by the generated test data. We have compared our work with the heuristic based upon {GA}, {PSO}, existing hybrid strategies based on {GA} and {PSO} and memetic algorithm. The results showed that the test case generation is efficient in our work.},
  pages        = {346--363},
  number       = {3},
  journaltitle = {Front. Comput. Sci.},
  author       = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
  date         = {2015},
  keywords     = {software testing, test data generation, genetic algorithm, particle swarm optimization, soft computing},
  file         = {Full Text:~/Zotero/storage/X4SA2KFX/Chawla et al. - 2015 - A novel strategy for automatic test data generatio.pdf:application/pdf}
}

@inproceedings{chen_compiler_2019,
  title     = {Compiler Bug Isolation via Effective Witness Test Program Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338957},
  doi       = {10.1145/3338906.3338957},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {223--234},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Chen, Junjie and Han, Jiaqi and Sun, Peiyi and Zhang, Lingming and Hao, Dan and Zhang, Lu},
  date      = {2019},
  note      = {{ZSCC}: 0000011 
event-place: New York, {NY}, {USA}},
  keywords  = {Bug Isolation, Compiler Debugging, Test Program Generation},
  file      = {Full Text:~/Zotero/storage/73A4SWQS/Chen et al. - 2019 - Compiler Bug Isolation via Effective Witness Test .pdf:application/pdf}
}

@article{constanza_perez_automatic_2018,
  title        = {Automatic Generation of Test Cases from {UML} Models},
  volume       = {21},
  issn         = {{CLEI} Electronic Journal},
  doi          = {10.19153/cleiej.21.1.3},
  abstract     = {[Context] The growing demand for high-quality software has caused the industry to incorporate processes to enable them to comply with these standards, but increasing the cost of development. A strategy to reduce this cost is to incorporate quality evaluations from early stages of software development. A technique that facilitates this evaluation is the model-based testing, which allows to generate test cases at early phases using as input the conceptual models of the system. [Objective] In this paper, we introduce {TCGen}, a tool that enables the automatic generation of abstract test cases starting from {UML} conceptual models. [Method] The design and implementation of {TCGen}, a technique that applies different testing criteria to class diagrams and state transition diagrams to generates test cases, is presented as a model-based testing approach. To do that, {TCGen} uses {UML} models, which are widely used at industry and a set of algorithms that recognize the concepts in the models in...},
  pages        = {3:1--3:22},
  number       = {1},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Constanza Pérez} and {Beatriz Marín}},
  date         = {2018},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QI7YZJ9B/Constanza Pérez and Beatriz Marín - 2018 - Automatic Generation of Test Cases from UML Models.pdf:application/pdf}
}

@article{de_matos_empirical_2016,
  title        = {An empirical study of test generation with {BETA}},
  volume       = {22},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-016-0048-1},
  doi          = {10.1186/s13173-016-0048-1},
  abstract     = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
  pages        = {8},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
  urldate      = {2020-05-21},
  date         = {2016-10-28},
  note         = {{ZSCC}: 0000002},
  keywords     = {Software Testing, Formal Methods, Empirical Evaluation, B-Method},
  file         = {Full Text:~/Zotero/storage/JMDAZPXF/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:~/Zotero/storage/YZIKDL2C/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

@inproceedings{dhok_directed_2016,
  title     = {Directed Test Generation to Detect Loop Inefficiencies},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2950360},
  doi       = {10.1145/2950290.2950360},
  series    = {{FSE} 2016},
  pages     = {895--907},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Dhok, Monika and Ramanathan, Murali Krishna},
  date      = {2016},
  note      = {{ZSCC}: 0000019 
event-place: New York, {NY}, {USA}},
  keywords  = {testing, performance, redundant traversal bugs},
  file      = {Full Text:~/Zotero/storage/IL44PT2X/Dhok and Ramanathan - 2016 - Directed Test Generation to Detect Loop Inefficien.pdf:application/pdf}
}

@inproceedings{din_fuzzy_2018,
  title     = {Fuzzy Adaptive Teaching Learning-Based Optimization Strategy for {GUI} Functional Test Cases Generation},
  isbn      = {978-1-4503-5414-1},
  url       = {https://doi.org/10.1145/3185089.3185148},
  doi       = {10.1145/3185089.3185148},
  series    = {{ICSCA} 2018},
  pages     = {92--96},
  booktitle = {Proceedings of the 2018 7th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Din, Fakhrud and Zamli, Kamal Z.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Model-based testing, {GUI} Functional Testing, Mamdani Fuzzy Inference System, Teaching Learning-based Optimization},
  file      = {Full Text:~/Zotero/storage/7GVG4YJ4/Din and Zamli - 2018 - Fuzzy Adaptive Teaching Learning-Based Optimizatio.pdf:application/pdf}
}

@article{ding_petri_2016,
  title        = {Petri net based test case generation for evolved specification},
  volume       = {59},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-016-5598-5},
  abstract     = {Model-based testing can use a model to test a concrete program’s implementation. When the model is changed due to the evolution of the specification, it is important to maintain the test suites up to date, such that it can be used for regression testing. A complete regeneration of the whole test suite from the new model, although inefficient, is still frequently used in practice. To address this problem effectively, we propose a test case reusability analysis technique to identify reusable test cases of the original test suite based on graph analysis, such that we can generate new test cases to cover only the change-related parts of the new model. The Market Information System ({MIS}) is employed to demonstrate the feasibility and effectiveness of the proposed method. Our experimental results show that the use of our method saves about 31.5\% test case generation cost.},
  pages        = {1--25},
  number       = {8},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Ding, Zuohua and Jiang, Mingyue and Chen, Haibo and Jin, Zhi and Zhou, Mengchu},
  date         = {2016},
  keywords     = {test case generation, Petri net, regression testing, evolved specification, reachability graph},
  file         = {Full Text:~/Zotero/storage/AHKSGYKQ/Ding et al. - 2016 - Petri net based test case generation for evolved s.pdf:application/pdf}
}

@inproceedings{elghondakly_comprehensive_2016,
  title     = {A Comprehensive Study for Software Testing and Test Cases Generation Paradigms},
  isbn      = {978-1-4503-4063-2},
  url       = {https://doi.org/10.1145/2896387.2896435},
  doi       = {10.1145/2896387.2896435},
  series    = {{ICC} ’16},
  booktitle = {Proceedings of the International Conference on Internet of Things and Cloud Computing},
  publisher = {Association for Computing Machinery},
  author    = {Elghondakly, Roaa and Moussa, Sherin and Badr, Nagwa},
  date      = {2016},
  note      = {{ZSCC}: 0000007 
event-place: New York, {NY}, {USA}},
  keywords  = {Software Testing, Code-based Testing, Model-based Testing, Requirements-based Testing and Test Case Generation, Search-based Testing},
  file      = {Full Text:~/Zotero/storage/P4F67L2T/Elghondakly et al. - 2016 - A Comprehensive Study for Software Testing and Tes.pdf:application/pdf}
}

@article{enoiu_automated_2016,
  title        = {Automated test generation using model checking: an industrial evaluation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-014-0355-9},
  abstract     = {In software development, testers often focus on functional testing to validate implemented programs against their specifications. In safety-critical software development, testers are also required to show that tests exercise, or cover, the structure and logic of the implementation. To achieve different types of logic coverage, various program artifacts such as decisions and conditions are required to be exercised during testing. Use of model checking for structural test generation has been proposed by several researchers. The limited application to models used in practice and the state space explosion can, however, impact model checking and hence the process of deriving tests for logic coverage. Thus, there is a need to validate these approaches against relevant industrial systems such that more knowledge is built on how to efficiently use them in practice. In this paper, we present a tool-supported approach to handle software written in the Function Block Diagram language such that logic coverage criteria can be formalized and used by a model checker to automatically generate tests. To this end, we conducted a study based on industrial use-case scenarios from Bombardier Transportation {AB}, showing how our toolbox {CompleteTest} can be applied to generate tests in software systems used in the safety-critical domain. To evaluate the approach, we applied the toolbox to 157 programs and found that it is efficient in terms of time required to generate tests that satisfy logic coverage and scales well for most of the programs.},
  pages        = {335--353},
  number       = {3},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Enoiu, Eduard and Čaušević, Adnan and Ostrand, Thomas and Weyuker, Elaine and Sundmark, Daniel and Pettersson, Paul},
  date         = {2016},
  keywords     = {Model checking, Software testing, Automated test generation, Programmable Logic Controllers, Model-based testing, {FBD}, Function Block Diagram, {IEC} 1131-3, Logic coverage safety-critical systems, {PLC}, Structured Text, Uppaal},
  file         = {Submitted Version:~/Zotero/storage/YNI8H6SX/Enoiu et al. - 2016 - Automated test generation using model checking an.pdf:application/pdf}
}

@inproceedings{ermuth_monkey_2016,
  title     = {Monkey See, Monkey Do: Effective Generation of {GUI} Tests with Inferred Macro Events},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931053},
  doi       = {10.1145/2931037.2931053},
  series    = {{ISSTA} 2016},
  pages     = {82--93},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Ermuth, Markus and Pradel, Michael},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test generation, {GUI} testing, {JavaScript}, web applications},
  file      = {Full Text:~/Zotero/storage/VB7F63LJ/Ermuth and Pradel - 2016 - Monkey See, Monkey Do Effective Generation of GUI.pdf:application/pdf}
}

@article{escobar-velasquez_enabling_2020,
  title        = {Enabling Mutant Generation for Open- and Closed-Source Android Apps},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2982638},
  abstract     = {Mutation testing has been widely used to assess the fault-detection effectiveness of a test suite, as well as to guide test case generation or prioritization. Empirical studies have shown that, while mutants are generally representative of real faults, an effective application of mutation testing requires "traditional" operators designed for programming languages to be augmented with operators specific to an application domain and/or technology. The case for Android apps is not an exception. Therefore, in this paper we describe the process we followed to create (i) a taxonomy of mutation operations and, (ii) two tools, {MDroid}+ and {MutAPK} for mutant generation of Android apps. To this end, we systematically devise a taxonomy of 262 types of Android faults grouped in 14 categories by manually analyzing 2,023 software artifacts from different sources (e.g., bug reports, commits). Then, we identified a set of 38 mutation operators, and implemented them in two tools, the first enabling...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Escobar-Velasquez, Camilo and Linares-Vasquez, Mario and Bavota, Gabriele and Tufano, Michele and Moran, Kevin Patrick and Di Penta, Massimiliano and Vendome, Christopher and Bernal-Cardenas, Carlos and Poshyvanyk, Denys},
  date         = {2020},
  keywords     = {Android, Testing, Java, Mutation Testing, Tools, Software, Taxonomy, Computer Science, Computer Bugs, Fault Taxonomy, Mobile Applications, Mutation Operators},
  file         = {Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:~/Zotero/storage/XEECBVMX/Escobar-Velasquez et al. - 2020 - Enabling Mutant Generation for Open- and Closed-So.pdf:application/pdf}
}

@article{fazli_time_2019,
  title        = {A Time and Space-Efficient Compositional Method for Prime and Test Paths Generation},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8836452/},
  doi          = {10.1109/ACCESS.2019.2941429},
  pages        = {134399--134410},
  journaltitle = {{IEEE} Access},
  author       = {Fazli, Ebrahim and Afsharchi, Mohsen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software testing, program testing, Complexity theory, Software algorithms, software tools, Approximation algorithms, computational complexity, complex programs, cyclic control flow graphs, flow graphs, Flow graphs, highly complex programs, Merging, N-path complexity, path coverage, prime path coverage, prime paths, prime test paths generation, software toolset, space-efficient compositional method, structural testing, structurally complex programs, vertex-based method},
  file         = {Full Text:~/Zotero/storage/GQGYALN4/Fazli and Afsharchi - 2019 - A Time and Space-Efficient Compositional Method fo.pdf:application/pdf}
}

@inproceedings{filho_automatic_2017,
  title     = {Automatic Generation of Search-Based Algorithms Applied to the Feature Testing of Software Product Lines},
  isbn      = {978-1-4503-5326-7},
  url       = {https://doi.org/10.1145/3131151.3131152},
  doi       = {10.1145/3131151.3131152},
  series    = {{SBES}’17},
  pages     = {114--123},
  booktitle = {Proceedings of the 31st Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Filho, Helson L. Jakubovski and Lima, Jackson A. Prado and Vergilio, Silvia R.},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Search-Based Software Engineering, Hyper-Heuristics, Software Product Line Testing},
  file      = {Full Text:~/Zotero/storage/CQKMTUH3/Filho et al. - 2017 - Automatic Generation of Search-Based Algorithms Ap.pdf:application/pdf}
}

@inproceedings{arcuri_generating_2015,
	title = {Generating {TCP}/{UDP} Network Data for Automated Unit Test Generation},
	isbn = {978-1-4503-3675-8},
	url = {https://doi.org/10.1145/2786805.2786828},
	doi = {10.1145/2786805.2786828},
	series = {{ESEC}/{FSE} 2015},
	pages = {155--165},
	booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Arcuri, Andrea and Fraser, Gordon and Galeotti, Juan Pablo},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {automated test generation, Unit testing, Java, {JUnit}},
	file = {Full Text:~/Zotero/storage/LTUXCNXA/Arcuri et al. - 2015 - Generating TCPUDP Network Data for Automated Unit.pdf:application/pdf}
}

@article{fioravanti_efficient_2015,
  title        = {Efficient generation of test data structures using constraint logic programming and program transformation},
  volume       = {25},
  issn         = {0955-792X},
  doi          = {10.1093/logcom/ext071},
  abstract     = {The goal of Bounded-Exhaustive Testing ({BET}) is the automatic generation of all test cases satisfying a given invariant, within a given size bound. When the test cases have a complex structure, the development of correct and efficient generators becomes a very challenging task. In this article we use Constraint Logic Programming ({CLP}) to systematically develop generators of structurally complex test data structures. We follow a declarative approach that allows us to separate the issue of (i) defining the test data structure in terms of its properties, from that of (ii) efficiently generating data structure instances. This separation helps establish the correctness of the developed test case generators. We rely on a symbolic representation and we take advantage of efficient search strategies provided by {CLP} systems for generating test instances. Through a running example taken from the literature on {BET}, we illustrate our test generation framework and we show that {CLP} allows us to develop easily understandable and efficient test generators. Additionally, we propose a program transformation technique whose goal is to make the evaluation of these {CLP}-based generators much more efficient and we demonstrate its effectiveness on a number of complex test data structures.},
  pages        = {1263--1283},
  number       = {6},
  journaltitle = {Journal of Logic and Computation},
  author       = {Fioravanti, Fabio and Proietti, Maurizio and Senni, Valerio},
  date         = {2015},
  keywords     = {Black - Box Testing, Bounded Exhaustive Testing, Constraint Logic Programming, Generation Of Data Structures, Program Transformation},
  file         = {Submitted Version:~/Zotero/storage/489XG8PH/Fioravanti et al. - 2015 - Efficient generation of test data structures using.pdf:application/pdf}
}

@inproceedings{fisher_making_2016,
  title     = {Making Formal Methods More Relevant to Software Engineering Students via Automated Test Generation},
  isbn      = {978-1-4503-4231-5},
  url       = {https://doi.org/10.1145/2899415.2899424},
  doi       = {10.1145/2899415.2899424},
  series    = {{ITiCSE} ’16},
  pages     = {224--229},
  booktitle = {Proceedings of the 2016 {ACM} Conference on Innovation and Technology in Computer Science Education},
  publisher = {Association for Computing Machinery},
  author    = {Fisher, Gene and Johnson, Corrigan},
  date      = {2016},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automated test generation, formal methods, software engineering education},
  file      = {Full Text:~/Zotero/storage/C7Z2SHYS/Fisher and Johnson - 2016 - Making Formal Methods More Relevant to Software En.pdf:application/pdf}
}

@article{fragal_extending_2019,
  title        = {Extending {HSI} Test Generation Method for Software Product Lines},
  volume       = {62},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxy046},
  abstract     = {Featured Finite State Machines ({FFSMs}) were proposed as a modeling formalism that represents the abstract behavior of an entire software product line ({SPL}). Several model-based testing techniques have been developed to support test case generation for {SPL} specifications, but none support the full fault coverage criterion for {SPLs} at the family-wide level. In this paper, we propose an extension of the Harmonized State Identifiers ({HSI}) method, an {FSM}-based testing method supporting full fault coverage. By extending the {HSI} method for {FFSMs}, we are able to generate a single configurable test suite for groups of {SPL} products that can be instantiated using feature constraints. We implement a graphical tool named {ConFTGen} to guide the design, validation, derivation and test case generation for state, transition and full fault coverage of {FFSMs}. Experimental results indicate a reduction of approximately 50\% on the number of test cases required to test 20 random {SPL} products. Also, we investigate the applicability of our method by applying it to a case study from the automotive domain, namely the Body Comfort System.},
  pages        = {109--129},
  number       = {1},
  journaltitle = {The Computer Journal},
  author       = {Fragal, Vanderson Hafemann and Simao, Adenilso and Mousavi, Mohammad Reza and Turker, Uraz Cengiz and Santone, Antonella},
  date         = {2019},
  keywords     = {Test Case Generation, Featured Finite State Machine, Formal Modeling, Software Product Line},
  file         = {Submitted Version:~/Zotero/storage/TJER9RAR/Fragal et al. - 2019 - Extending HSI Test Generation Method for Software .pdf:application/pdf}
}

@article{fraser_achieving_2015,
  title        = {Achieving scalable mutation-based generation of whole test suites},
  volume       = {20},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-013-9299-z},
  abstract     = {Without complete formal specification, automatically generated software tests need to be manually checked in order to detect faults. This makes it desirable to produce the strongest possible test set while keeping the number of tests as small as possible. As commonly applied coverage criteria like branch coverage are potentially weak, mutation testing has been proposed as a stronger criterion. However, mutation based test generation is hampered because usually there are simply too many mutants, and too many of these are either trivially killed or equivalent. On such mutants, any effort spent on test generation would per definition be wasted. To overcome this problem, our search-based E vo S uite test generation tool integrates two novel optimizations: First, we avoid redundant test executions on mutants by monitoring state infection conditions, and second we use whole test suite generation to optimize test suites towards killing the highest number of mutants, rather than selecting individual mutants. These optimizations allowed us to apply E vo S uite to a random sample of 100 open source projects, consisting of a total of 8,963 classes and more than two million lines of code, leading to a total of 1,380,302 mutants. The experiment demonstrates that our approach scales well, making mutation testing a viable test criterion for automated test case generation tools, and allowing us to analyze the relationship of branch coverage and mutation testing in detail.},
  pages        = {783--812},
  number       = {3},
  journaltitle = {Empir Software Eng},
  author       = {Fraser, Gordon and Arcuri, Andrea},
  date         = {2015},
  keywords     = {Unit testing, Test case generation, Mutation testing, Search-based testing, Testing classes},
  file         = {Full Text:~/Zotero/storage/G5FR28NY/Fraser and Arcuri - 2015 - Achieving scalable mutation-based generation of wh.pdf:application/pdf}
}

@article{fraser_does_2015,
  title        = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
  volume       = {24},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/2699688},
  doi          = {10.1145/2699688},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
  date         = {2015-09},
  keywords     = {automated test generation, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing, branch coverage},
  file         = {Accepted Version:~/Zotero/storage/HXQ8YEPM/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:~/Zotero/storage/P7GCW7N9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

@inproceedings{billes_race-driven_2015,
	title = {Race-Driven {UI}-Level Test Generation for {JavaScript}-Based Web Applications},
	isbn = {978-1-4503-3722-9},
	url = {https://doi.org/10.1145/2814189.2815364},
	doi = {10.1145/2814189.2815364},
	series = {{SPLASH} Companion 2015},
	pages = {81--82},
	booktitle = {Companion Proceedings of the 2015 {ACM} {SIGPLAN} International Conference on Systems, Programming, Languages and Applications: Software for Humanity},
	publisher = {Association for Computing Machinery},
	author = {Billes, Martin},
	date = {2015},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Data race, Web applications, {AJAX}, Automated testing, Event-driven, {JavaScript}},
	file = {Full Text:~/Zotero/storage/JYGJIP99/Billes - 2015 - Race-Driven UI-Level Test Generation for JavaScrip.pdf:application/pdf}
}

@inproceedings{gomez_impact_2016,
	title = {Impact of {CS} Programs on the Quality of Test Cases Generation: An Empirical Study},
	isbn = {978-1-4503-4205-6},
	url = {https://doi.org/10.1145/2889160.2889190},
	doi = {10.1145/2889160.2889190},
	series = {{ICSE} ’16},
	pages = {374--383},
	booktitle = {Proceedings of the 38th International Conference on Software Engineering Companion},
	publisher = {Association for Computing Machinery},
	author = {Gómez, Omar S. and Vegas, Sira and Juristo, Natalia},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {software testing, controlled experiment, logistic regression, software testing education},
	file = {Full Text:~/Zotero/storage/92FVIXAT/Gómez et al. - 2016 - Impact of CS Programs on the Quality of Test Cases.pdf:application/pdf}
}

@article{fraser_memetic_2015,
  title        = {A Memetic Algorithm for whole test suite generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.05.032},
  abstract     = {The generation of unit-level test cases for structural code coverage is a task well-suited to Genetic Algorithms. Method call sequences must be created that construct objects, put them into the right state and then execute uncovered code. However, the generation of primitive values, such as integers and doubles, characters that appear in strings, and arrays of primitive values, are not so straightforward. Often, small local changes are required to drive the value toward the one needed to execute some target structure. However, global searches like Genetic Algorithms tend to make larger changes that are not concentrated on any particular aspect of a test case. In this paper, we extend the Genetic Algorithm behind the {EvoSuite} test generation tool into a Memetic Algorithm, by equipping it with several local search operators. These operators are designed to efficiently optimize primitive values and other aspects of a test suite that allow the search for test cases to function more...},
  pages        = {311--327},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Fraser, Gordon and Arcuri, Andrea and Mcminn, Phil},
  date         = {2015},
  keywords     = {Search-Based Software Engineering, Computer Science, Evolutionary Testing, Object-Oriented},
  file         = {Accepted Version:~/Zotero/storage/4B8ZTQ3M/Fraser et al. - 2015 - A Memetic Algorithm for whole test suite generatio.pdf:application/pdf}
}

@article{galeotti_inferring_2015,
  title        = {Inferring Loop Invariants by Mutation, Dynamic Analysis, and Static Checking},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7105412/},
  doi          = {10.1109/TSE.2015.2431688},
  pages        = {1019--1037},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Galeotti, Juan P. and Furia, Carlo A. and May, Eva and Fraser, Gordon and Zeller, Andreas},
  urldate      = {2020-05-23},
  date         = {2015-10-01},
  keywords     = {mutation, dynamic analysis, Java, program testing, Generators, program verification, formal specification, Heuristic algorithms, Arrays, Detectors, Instruments, Prototypes, system monitoring, automatic complete correctness proofs, automatic verification, {DYNAMATE} prototype, functional properties, functional specification, inference, Java.util classes, loop invariant inference, Loop invariants, program control structures, program prover, static checking, test automatic generation},
  file         = {Full Text:~/Zotero/storage/TMMMEF8C/Galeotti et al. - 2015 - Inferring Loop Invariants by Mutation, Dynamic Ana.pdf:application/pdf}
}

@article{garnier_influence_2017,
  title        = {On the influence of program constructs on bug localization effectiveness},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0040-2},
  doi          = {10.1186/s40411-017-0040-2},
  abstract     = {Software projects often reach hundreds or thousands of files. Therefore, manually searching for code elements that should be changed to fix a failure is a difficult task. Static bug localization techniques provide cost-effective means of finding files related to the failure described in a bug report. Structured information retrieval ({IR}) has been successfully applied by techniques such as {BLUiR}, {BLUiR}+, and {AmaLgam}. However, there are significant shortcomings on how these techniques were evaluated. First, virtually all evaluations have been limited to very few projects written in only one object-oriented programming language, particularly Java. Second, it might be that particular constructs of different programming languages, such as C\#, play a role on the effectiveness of bug localization techniques. However, little is known about this phenomenon. Third, the experimental setup for most of the bug localization studies make simplistic assumptions that do not hold on real-world scenarios, thereby raising doubts about the reported effectiveness of existing techniques. In this article, we evaluate {BLUiR}, {BLUiR}+, and {AmaLgam} on 20 C\# projects, addressing the aforementioned shortcomings from previous studies. Then, we extend {AmaLgam}’s algorithm to understand if structured information retrieval can benefit from the use of a wider range of program constructs, including C\# constructs inexistent in Java. We also perform an analysis of the influence of program constructs to bug localization effectiveness using Principal Component Analysis ({PCA}). Our analysis points to Methods and Classes as the constructs that contribute the most to the effectiveness of bug localization. It also reveals a significant contribution from Properties and String literals, constructs not considered in previous studies. Finally, we evaluate the effects of changing the emphasis on particular constructs by making another extension to {AmaLgam}’s algorithm, enabling the specification of different weights for each construct. Our results show that fine-tuning these weights may increase the effectiveness of bug localization in projects structured with a specific programming language, such as C\#.},
  pages        = {6},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Garnier, Marcelo and Ferreira, Isabella and Garcia, Alessandro},
  urldate      = {2020-05-21},
  date         = {2017-09-08},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/822LNHXC/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf}
}

@article{gay_automated_2015,
  title        = {Automated Oracle Data Selection Support},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7112189/},
  doi          = {10.1109/TSE.2015.2436920},
  pages        = {1119--1137},
  number       = {11},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-11-01},
  keywords     = {Monitoring, software testing, verification, Verification, test oracle, Testing, program testing, program verification, Software, Electronic mail, Aerospace electronics, Computer crashes, Training, automated oracle data selection support, mutation analysis, oracle creation, oracle data, Oracle Data, oracle selection, Oracle Selection, specific structural coverage criteria, test oracles, Test Oracles},
  file         = {Full Text:~/Zotero/storage/6F73GAA4/Gay et al. - 2015 - Automated Oracle Data Selection Support.pdf:application/pdf}
}

@article{singh_automated_2015,
	title = {Automated Expected Output Generation: Is This a Problem That Has Been Solved?},
	volume = {40},
	issn = {0163-5948},
	url = {https://doi.org/10.1145/2830719.2830726},
	doi = {10.1145/2830719.2830726},
	pages = {1--5},
	number = {6},
	journaltitle = {{SIGSOFT} Softw. Eng. Notes},
	author = {Singh, Yogesh},
	date = {2015-11},
	keywords = {Software testing, automated test data generation, test oracle, expected output generation},
	file = {Full Text:~/Zotero/storage/39HJIWGY/Singh - 2015 - Automated Expected Output Generation Is This a Pr.pdf:application/pdf}
}

@inproceedings{gay_call_2018,
  title     = {To Call, or Not to Call: Contrasting Direct and Indirect Branch Coverage in Test Generation},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194719},
  doi       = {10.1145/3194718.3194719},
  series    = {{SBST} ’18},
  pages     = {43--50},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, branch coverage},
  file      = {Full Text:~/Zotero/storage/MNSHAX2S/Gay - 2018 - To Call, or Not to Call Contrasting Direct and In.pdf:application/pdf}
}

@inproceedings{goffi_automatic_2016,
	title = {Automatic Generation of Oracles for Exceptional Behaviors},
	isbn = {978-1-4503-4390-9},
	url = {https://doi.org/10.1145/2931037.2931061},
	doi = {10.1145/2931037.2931061},
	series = {{ISSTA} 2016},
	pages = {213--224},
	booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
	publisher = {Association for Computing Machinery},
	author = {Goffi, Alberto and Gorla, Alessandra and Ernst, Michael D. and Pezzè, Mauro},
	date = {2016},
	note = {event-place: New York, {NY}, {USA}},
	keywords = {Testing, automatic test oracle, oracle generation, oracle problem},
	file = {Full Text:~/Zotero/storage/DURPMF8T/Goffi et al. - 2016 - Automatic Generation of Oracles for Exceptional Be.pdf:application/pdf}
}

@inproceedings{gay_multifaceted_2018,
  title     = {Multifaceted Test Suite Generation Using Primary and Supporting Fitness Functions},
  isbn      = {978-1-4503-5741-8},
  url       = {https://doi.org/10.1145/3194718.3194723},
  doi       = {10.1145/3194718.3194723},
  series    = {{SBST} ’18},
  pages     = {2--5},
  booktitle = {Proceedings of the 11th International Workshop on Search-Based Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Gay, Gregory},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, adequacy criteria, search-based test generation},
  file      = {Full Text:~/Zotero/storage/486NFAYS/Gay - 2018 - Multifaceted Test Suite Generation Using Primary a.pdf:application/pdf}
}

@inproceedings{gay_one-size-fits-none_2019,
  title     = {One-Size-Fits-None? Improving Test Generation Using Context-Optimized Fitness Functions},
  url       = {https://doi.org/10.1109/SBST.2019.000-1},
  doi       = {10.1109/SBST.2019.000-1},
  series    = {{SBST} ’19},
  pages     = {3--4},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Gay, Gregory},
  date      = {2019},
  keywords  = {search-based software testing, automated test generation, search-based software engineering},
  file      = {Full Text:~/Zotero/storage/AAP36XFP/Gay - 2019 - One-Size-Fits-None Improving Test Generation Usin.pdf:application/pdf}
}

@article{gay_risks_2015,
  title        = {The Risks of Coverage-Directed Test Case Generation},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7081779/},
  doi          = {10.1109/TSE.2015.2421011},
  pages        = {803--819},
  number       = {8},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
  urldate      = {2020-05-23},
  date         = {2015-08-01},
  keywords     = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, Measurement, risk management, Standards, Computer Science, Fault Detection, Aerospace Electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risks, Software Packages, structural coverage criteria, system structure, System Testing, test automation, test oracle selection},
  file         = {Full Text:~/Zotero/storage/ZQ2E8GLT/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:~/Zotero/storage/FB5SZ32X/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

@inproceedings{semerath_graph_2018,
	title = {A Graph Solver for the Automated Generation of Consistent Domain-Specific Models},
	isbn = {978-1-4503-5638-1},
	url = {https://doi.org/10.1145/3180155.3180186},
	doi = {10.1145/3180155.3180186},
	series = {{ICSE} ’18},
	pages = {969--980},
	booktitle = {Proceedings of the 40th International Conference on Software Engineering},
	publisher = {Association for Computing Machinery},
	author = {Semeráth, Oszkár and Nagy, András Szabolcs and Varró, Dániel},
	date = {2018},
	note = {event-place: New York, {NY}, {USA}},
	file = {Full Text:~/Zotero/storage/V527GNM7/Semeráth et al. - 2018 - A Graph Solver for the Automated Generation of Con.pdf:application/pdf}
}

@inproceedings{choudhary_efficient_2017,
	title = {Efficient Detection of Thread Safety Violations via Coverage-Guided Generation of Concurrent Tests},
	isbn = {978-1-5386-3868-2},
	url = {https://doi.org/10.1109/ICSE.2017.32},
	doi = {10.1109/ICSE.2017.32},
	series = {{ICSE} ’17},
	pages = {266--277},
	booktitle = {Proceedings of the 39th International Conference on Software Engineering},
	publisher = {{IEEE} Press},
	author = {Choudhary, Ankit and Lu, Shan and Pradel, Michael},
	date = {2017},
	keywords = {test generation, concurrency, coverage},
	file = {Full Text:~/Zotero/storage/IY9QH83Y/Choudhary et al. - 2017 - Efficient Detection of Thread Safety Violations vi.pdf:application/pdf}
}

@article{geetha_devasena_automated_2016,
  title        = {Automated and Optimized Software Test Suite Generation Technique for Structural Testing},
  volume       = {26},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194016500017},
  abstract     = {Software testing consumes 50\% of total software development cost. Test case design gains central importance in testing activity with respect to quality. The manual test suite generation is a time consuming and tedious task which needs automation. Unit testing is normally done in stringent time schedules by the developers or rarely by testers. In structural testing, it is not possible to check exhaustively all possible test data and the quality of test is dependent heavily on the performance of single developer or tester. Thus automation and optimization is required in generating test data to assist developer or tester with the selection of appropriate test data. A novel hybrid technique is developed to automate the test suite generation process for branch coverage criteria using evolutionary testing. The hybrid technique applies both Genetic Algorithm ({GA}) and Particle Swarm Optimization ({PSO}) to automatically generate test data. This technique improves efficiency and effectiveness of test case generation process when compared to applying Genetic Algorithm or Particle Swarm Optimization alone. The performance of proposed technique is evaluated and is observed that hybrid technique reduces the number of iterations by 47\% when compared to {GA} and {PSO} applied separately and it reduces the execution time by 52\% than {GA} and 48\% than {PSO}.},
  pages        = {1--13},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Geetha Devasena, M. S and Gopu, G and Valarmathi, M. L},
  date         = {2016},
  keywords     = {Software Testing, Computer Science, Unit Testing, Branch Coverage Criteria, Pso, Ga},
  file         = {Full Text:~/Zotero/storage/MI4TTRFE/Geetha Devasena et al. - 2016 - Automated and Optimized Software Test Suite Genera.pdf:application/pdf}
}

@inproceedings{godio_efficient_2019,
  title     = {Efficient Test Generation Guided by Field Coverage Criteria},
  isbn      = {978-1-72812-508-4},
  url       = {https://doi.org/10.1109/ASE.2019.00019},
  doi       = {10.1109/ASE.2019.00019},
  series    = {{ASE} ’19},
  pages     = {91--101},
  booktitle = {Proceedings of the 34th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Godio, Ariel and Bengolea, Valeria and Ponzio, Pablo and Aguirre, Nazareno and Frias, Marcelo F.},
  date      = {2019},
  keywords  = {symbolic execution, field-based testing, field-exhaustive testing, transcoping},
  file      = {Full Text:~/Zotero/storage/EUCRCVMI/Godio et al. - 2019 - Efficient Test Generation Guided by Field Coverage.pdf:application/pdf}
}

@article{liu_mttool_2018,
	title = {{MTTool}: A Tool for Software Modeling and Test Generation},
	volume = {6},
	issn = {2169-3536},
	url = {https://ieeexplore.ieee.org/document/8478278/},
	doi = {10.1109/ACCESS.2018.2872774},
	shorttitle = {{MTTool}},
	pages = {56222--56237},
	journaltitle = {{IEEE} Access},
	author = {Liu, Pan and Xu, Zhenning},
	urldate = {2020-05-23},
	date = {2018},
	keywords = {test generation, model-based testing, Testing, Automata, finite state machines, program testing, Tools, Software, Unified modeling language, Software algorithms, Object oriented modeling, software tools, decomposed subexpressions, {ERE}, {ERE} model, {ERE}-based testing, extended regular expression, model-based test tools, modeling complex software behavior, {MTTool}, regular finite state machine, {RFSM}, software modeling, state-space-explosion problem, test coverage criteria, writing R language},
	file = {Full Text:~/Zotero/storage/2C3PAB4W/Liu and Xu - 2018 - MTTool A Tool for Software Modeling and Test Gene.pdf:application/pdf}
}

@article{gouw_integrating_2016,
  title        = {Integrating deductive verification and symbolic execution for abstract object creation in dynamic logic},
  volume       = {15},
  issn         = {1619-1366},
  doi          = {10.1007/s10270-014-0446-9},
  abstract     = {We present a fully abstract weakest precondition calculus and its integration with symbolic execution. Our assertion language allows both specifying and verifying properties of objects at the abstraction level of the programming language, abstracting from a specific implementation of object creation. Objects which are not (yet) created never play any role. The corresponding proof theory is discussed and justified formally by soundness theorems. The usage of the assertion language and proof rules is illustrated with an example of a linked list reachability property. All proof rules presented are fully implemented in a version of the {KeY} verification system for Java programs.},
  pages        = {1117--1140},
  number       = {4},
  journaltitle = {Softw Syst Model},
  author       = {Gouw, Stijn and Boer, Frank and Ahrendt, Wolfgang and Bubel, Richard},
  date         = {2016},
  keywords     = {Specification, Verification, Dynamic logic, Object creation, Program logic},
  file         = {Full Text:~/Zotero/storage/XQSVX45L/Gouw et al. - 2016 - Integrating deductive verification and symbolic ex.pdf:application/pdf}
}

@article{guizzo_sentinel_2020,
  title        = {Sentinel: A Hyper-Heuristic for the Generation of Mutant Reduction Strategies},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.3002496},
  abstract     = {Mutation testing is an effective approach to evaluate and strengthen software test suites, but its adoption is currently limited by the mutants' execution computational cost. Several strategies have been proposed to reduce this cost (a.k.a. mutation cost reduction strategies), however none of them has proven to be effective for all scenarios since they often need an ad-hoc manual selection and configuration depending on the software under test ({SUT}). In this paper, we propose a novel multi-objective evolutionary hyper-heuristic approach, dubbed Sentinel, to automate the generation of optimal cost reduction strategies for every new {SUT}. We evaluate Sentinel by carrying out a thorough empirical study involving 40 releases of 10 open-source real-world software systems and both baseline and state-of-the-art strategies as a benchmark for a total of 4,800 experiments, which results are evaluated with both quality indicators and statistical significance tests, following the most recent...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Guizzo, Giovani and Sarro, Federica and Krinke, Jens and Vergilio, Silvia Regina},
  date         = {2020},
  keywords     = {Software Testing, Mutation Testing, Search Based Software Testing, Computer Science, Hyper-Heuristic, Grammatical Evolution, Mutant Reduction, Search Based Software Engineering},
  file         = {Full Text:~/Zotero/storage/U38UBE9T/Guizzo et al. - 2020 - Sentinel A Hyper-Heuristic for the Generation of .pdf:application/pdf}
}

@article{guo_semantic_2016,
  title        = {A semantic approach for automated test oracle generation},
  volume       = {45},
  issn         = {1477-8424},
  doi          = {10.1016/j.cl.2016.01.006},
  abstract     = {This paper presents the design, implementation, and applications of a software testing tool, {TAO}, which allows users to specify and generate test cases and oracles in a declarative way. Extended from its previous grammar-based test generation tool, {TAO} provides a declarative notation for defining denotational semantics on each productive grammar rule, such that when a test case is generated, its expected semantics will be evaluated automatically as well, serving as its test oracle. {TAO} further provides a simple tagging mechanism to embed oracles into test cases for bridging the automation between test case generation and software testing. Two practical case studies are used to illustrate how automated oracle generation can be effectively integrated with grammar-based test generation in different testing scenarios: locating fault-inducing input patterns on Java applications},
  pages        = {204--219},
  journaltitle = {Computer Languages, Systems \& Structures},
  author       = {Guo, Hai-Feng},
  date         = {2016},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Test Oracle, Denotational Semantics},
  file         = {Full Text:~/Zotero/storage/DUVAC63M/Guo - 2016 - A semantic approach for automated test oracle gene.pdf:application/pdf}
}

@article{gupta_automated_2018,
  title        = {Automated Regression Test Case Generation for Web Application: A Survey},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3232520},
  doi          = {10.1145/3232520},
  shorttitle   = {Automated Regression Test Case Generation for Web Application},
  pages        = {1--25},
  number       = {4},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Gupta, Nishant and Yadav, Vibhash and Singh, Mayank},
  urldate      = {2020-05-23},
  date         = {2018-09-06},
  keywords     = {Regression Testing, Test Case Generation, Computer Science, Test Case Prioritization, Web Application},
  file         = {Full Text:~/Zotero/storage/A888EKCS/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf;Full Text:~/Zotero/storage/QMG3XVVD/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf}
}

@article{gupta_insight_2019,
  title        = {An Insight Into Test Case Optimization: Ideas and Trends With Future Perspectives},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8642317/},
  doi          = {10.1109/ACCESS.2019.2899471},
  shorttitle   = {An Insight Into Test Case Optimization},
  pages        = {22310--22327},
  journaltitle = {{IEEE} Access},
  author       = {Gupta, Neha and Sharma, Arun and Pachariya, Manoj Kumar},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Software testing, software engineering, test case generation, software testing, Optimization, program testing, Minimization, Software, optimisation, Software algorithms, Conferences, multi-objective optimization, minimization, Optimization techniques, prioritization, selection, test adequacy criteria, test case optimization},
  file         = {Full Text:~/Zotero/storage/6Q2VMTKP/Gupta et al. - 2019 - An Insight Into Test Case Optimization Ideas and .pdf:application/pdf}
}

@article{gutierrez_model-driven_2015,
  title        = {A Model-Driven approach for functional test case generation},
  volume       = {109},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2015.08.001},
  abstract     = {•We present an approach for early testing based on the Model-Driven paradigm.•We offer the view of a tool for solve this problem.•We present some real experiences where this approach was offered. Test phase is one of the most critical phases in software engineering life cycle to assure the final system quality. In this context, functional system test cases verify that the system under test fulfills its functional specification. Thus, these test cases are frequently designed from the different scenarios and alternatives depicted in functional requirements. The objective of this paper is to introduce a systematic process based on the Model-Driven paradigm to automate the generation of functional test cases from functional requirements. For this aim, a set of metamodels and transformations and also a specific language domain to use them is presented. The paper finishes stating learned lessons from the trenches as well as relevant future work and conclusions that...},
  pages        = {214--228},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Gutiérrez, J.J and Escalona, M.J and Mejías, M},
  date         = {2015},
  keywords     = {Computer Science, Early Testing, Model-Driven Testing, Software Quality Assurance},
  file         = {Full Text:~/Zotero/storage/IGT4KJN2/Gutiérrez et al. - 2015 - A Model-Driven approach for functional test case g.pdf:application/pdf}
}

@incollection{hahnle_deductive_2019,
  location   = {Cham},
  title      = {Deductive Software Verification: From Pen-and-Paper Proofs to Industrial Tools},
  isbn       = {978-3-319-91908-9},
  url        = {https://doi.org/10.1007/978-3-319-91908-9_18},
  series     = {Lecture Notes in Computer Science},
  shorttitle = {Deductive Software Verification},
  abstract   = {Deductive software verification aims at formally verifying that all possible behaviors of a given program satisfy formally defined, possibly complex properties, where the verification process is based on logical inference. We follow the trajectory of the field from its inception in the late 1960s via its current state to its promises for the future, from pen-and-paper proofs for programs written in small, idealized languages to highly automated proofs of complex library or system code written in mainstream languages. We take stock of the state-of-art and give a list of the most important challenges for the further development of the field of deductive software verification.},
  pages      = {345--373},
  booktitle  = {Computing and Software Science: State of the Art and Perspectives},
  publisher  = {Springer International Publishing},
  author     = {Hähnle, Reiner and Huisman, Marieke},
  editor     = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate    = {2020-05-21},
  date       = {2019},
  doi        = {10.1007/978-3-319-91908-9_18},
  note       = {{ZSCC}: {NoCitationData}[s0] },
  file       = {Full Text:~/Zotero/storage/56HKU7QP/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf}
}

@article{han_multiple_2017,
  title        = {Multiple paths test data generation based on particle swarm optimisation},
  volume       = {11},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2016.0066},
  abstract     = {Considering path coverage as the test adequacy criterion, a modified multiple paths test data generator based on particle swarm optimisation ({MMPPSO}) algorithm is proposed. During the particle swarm optimisation process, each particle tracks the individual best position and the global best position. For the multiple paths coverage problem, different fitness functions are applied to assess the individual best position and the global best position in {MMPPSO}. The weighted summation of those branch distance functions is designed as the single path fitness function. The fitness function for the individual best position is the minimum of those single path fitness functions, which guides particles converge to a specific path. The fitness function for the global best position is the summation of those single path fitness functions, which guides the population achieve multiple paths coverage and avoid the premature convergence. The experiments implemented on some benchmarks...},
  pages        = {41--47},
  number       = {2},
  journaltitle = {{IET} Software},
  author       = {Han, Xuan and Lei, Hang and Wang, Yun-Sheng},
  editor       = {Han, Xuan},
  date         = {2017},
  keywords     = {Optimization, Software, Convergence, Algorithms, Particle Swarm Optimisation, Program Testing, Path Coverage, Fitness, (An), Computer Programs, Electronics and Communications Milieux (General) (Ea), Software Engineering (General) (Ci), Benchmarks, Data Handling, Fitness Functions, Mmppso, Multiple Paths Test Data Generation, Particle Tracks, Test Adequacy Criterion},
  file         = {Full Text:~/Zotero/storage/CZ2IS24R/Han et al. - 2017 - Multiple paths test data generation based on parti.pdf:application/pdf}
}

@inproceedings{haraldsson_use_2017,
  title     = {The Use of Automatic Test Data Generation for Genetic Improvement in a Live System},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {28--31},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Haraldsson, Saemundur O. and Woodward, John R. and Brownlee, Alexander I. E.},
  date      = {2017},
  keywords  = {test data generation, search based software engineering, bug fixing, real world application},
  file      = {Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:~/Zotero/storage/2CZQRSEC/Haraldsson et al. - 2017 - The Use of Automatic Test Data Generation for Gene.pdf:application/pdf}
}

@article{hierons_generating_2015,
  title        = {Generating Complete Controllable Test Suites for Distributed Testing},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6930767/},
  doi          = {10.1109/TSE.2014.2364035},
  pages        = {279--293},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Hierons, Robert M.},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, test suite generation, Automata, checking experiment, Computer architecture, distributed processing, finite state machine, finite state machines, m-complete test suite, program debugging, program testing, Protocols, Software engineering/software/program verification, software engineering/testing and debugging, systems and software, cm-complete test suites, complete controllable test suite generation, Controllability, controllability problem, controllable testing, distributed testing, faulty {FSM}, Observability, observability problem, partial-{FSM}, Ports (Computers), standard test suite generation methods, system under test},
  file         = {Submitted Version:~/Zotero/storage/M4ME5IDV/Hierons - 2015 - Generating Complete Controllable Test Suites for D.pdf:application/pdf}
}

@article{hierons_many-objective_2020,
  title        = {Many-Objective Test Suite Generation for Software Product Lines},
  volume       = {29},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3361146},
  doi          = {10.1145/3361146},
  number       = {1},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Hierons, Robert M. and Li, Miqing and Liu, Xiaohui and Parejo, Jose Antonio and Segura, Sergio and Yao, Xin},
  date         = {2020-01},
  keywords     = {Software product line, multi-objective optimisation, test prioritisation, test selection},
  file         = {Full Text:~/Zotero/storage/UFLIZ2SD/Hierons et al. - 2020 - Many-Objective Test Suite Generation for Software .pdf:application/pdf}
}

@article{homaid_adapting_2019,
  title        = {Adapting the elitism on greedy algorithm for variable strength combinatorial test cases generation},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5005},
  pages        = {286--294},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Homaid, A.A.B.A. and Alsewari, A.A. and Zamli, K.Z. and Alsariera, Y.A.},
  date         = {2019},
  keywords     = {Computer Science, Program Testing, Combinatorial Mathematics, Elitism Mechanism, Greedy Algorithms, Iteration, Iterative Methods, Mga, Near-Optimal Test Case Set Size, Nondeterministic Polynomial Hard Problem, Research Article, Search-Based Approach, Variable Interaction Strength {CT} Strategy, Variable Strength Combinatorial Test Cases Generation, Variable Strength Modified Greedy Algorithm, Variant-Greedy Algorithm, Vs {CT} Strategy, Vs-Mgs},
  file         = {Full Text:~/Zotero/storage/PM2KK9HE/Homaid et al. - 2019 - Adapting the elitism on greedy algorithm for varia.pdf:application/pdf}
}

@article{honfi_automated_2020,
  title        = {Automated isolation for white-box test generation},
  volume       = {125},
  issn         = {0950-5849},
  doi          = {10.1016/j.infsof.2020.106319},
  abstract     = {•Generated tests reach low code coverage due to invocations to external modules.•Proposed a generic technique to automatically isolate such invocations.•Implemented tool transforms the source code and generates mocks.•Evaluated the technique on more than 38k {LoC} of open-source code.•Technique improved the coverage with 50\% on average in problematic cases. [Display omitted] Context: White-box test generation is a technique used for automatically selecting test inputs using only the code under test. However, such techniques encounter challenges when applying them to complex programs. One of the challenges is handling invocations to external modules or dependencies in the code under test. Objective: Without using proper isolation, like mocks, generated tests cannot cover all parts of the source code. Moreover, invoking external dependencies may cause unexpected side effects (e.g., accessing the file system or network). Our...},
  journaltitle = {Information and Software Technology},
  author       = {Honfi, Dávid and Micskei, Zoltán},
  date         = {2020},
  keywords     = {Testing, Business, Test Generation, Empirical Evaluation, Code Transformation, Isolation, Mocking, White-Box},
  file         = {Submitted Version:~/Zotero/storage/CXEA72FE/Honfi and Micskei - 2020 - Automated isolation for white-box test generation.pdf:application/pdf}
}

@article{hosokawa_low_2017,
  title        = {A Low Capture Power Test Generation Method Based on Capture Safe Test Vector Manipulation},
  volume       = {E100.D},
  issn         = {0916-8532},
  doi          = {10.1587/transinf.2016EDP7418},
  abstract     = {In at-speed scan testing, capture power is a serious problem because the high power dissipation that can occur when the response for a test vector is captured by flip-flops results in excessive voltage drops, known as {IR}-drops, which may cause significant capture-induced yield loss. In low capture power test generation, the test vectors that violate capture power constraints in an initial test set are defined as capture-unsafe test vectors, while faults that are detected solely by capture-unsafe test vectors are defined as unsafe faults. It is necessary to regenerate the test vectors used to detect unsafe faults in order to prevent unnecessary yield losses. In this paper, we propose a new low capture power test generation method based on fault simulation that uses capture-safe test vectors in an initial test set. Experimental results show that the use of this method reduces the number of unsafe faults by 94\% while requiring just 18\% more additional test vectors on average, and while requiring less test generation time compared with the conventional low capture power test generation method.},
  pages        = {2118--2125},
  number       = {9},
  journaltitle = {{IEICE} Transactions on Information and Systems},
  author       = {{HOSOKAWA}, Toshinori and {HIRAI}, Atsushi and {YAMAUCHI}, Yukari and {ARAI}, Masayuki},
  date         = {2017},
  keywords     = {Test Generation, Capture Safe Test Vectors, Low Power, Test Vector Synthesis, Unsafe Faults},
  file         = {Full Text:~/Zotero/storage/CIMEV9UU/HOSOKAWA et al. - 2017 - A Low Capture Power Test Generation Method Based o.pdf:application/pdf}
}

@article{hu_branch_2017,
  title        = {A Branch History Directed Heuristic Search for Effective Binary Level Dynamic Symbolic Execution},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/7932069/},
  doi          = {10.1109/ACCESS.2017.2706943},
  pages        = {8752--8762},
  journaltitle = {{IEEE} Access},
  author       = {Hu, Yan and Kong, Weiqiang and Ren, Yizhi and Choo, Kim-Kwang Raymond},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {Monitoring, test case generation, software testing, Testing, cyber-physical system, program testing, search problems, Software, Heuristic algorithms, Instruments, Dynamic symbolic execution, heuristic search, Space exploration, History, binary level dynamic symbolic execution, branch history, branch history directed heuristic search, cloud-based Internet of Things environment, core {DSE} engine, software defects},
  file         = {Full Text:~/Zotero/storage/HGZDTMVW/Hu et al. - 2017 - A Branch History Directed Heuristic Search for Eff.pdf:application/pdf}
}

@inproceedings{hui_md-art_2016,
  title     = {{MD}-{ART}: A Test Case Generation Method without Test Oracle Problem},
  isbn      = {978-1-4503-4510-1},
  url       = {https://doi.org/10.1145/2975954.2975959},
  doi       = {10.1145/2975954.2975959},
  series    = {{SCTDCP} 2016},
  pages     = {27--34},
  booktitle = {Proceedings of the 1st International Workshop on Specification, Comprehension, Testing, and Debugging of Concurrent Programs},
  publisher = {Association for Computing Machinery},
  author    = {Hui, Zhan-Wei and Huang, Song},
  date      = {2016},
  note      = {{ZSCC}: 0000003 
event-place: New York, {NY}, {USA}},
  keywords  = {metamorphic testing, adaptive random test, Metamorphic relation, test case},
  file      = {Full Text:~/Zotero/storage/G4Y8QRQ2/Hui and Huang - 2016 - MD-ART A Test Case Generation Method without Test.pdf:application/pdf}
}

@article{ipate_model_2015,
  title        = {Model Learning and Test Generation Using Cover Automata},
  volume       = {58},
  issn         = {0010-4620},
  doi          = {10.1093/comjnl/bxu032},
  abstract     = {We propose an approach which, given a state-transition model of a system, constructs, in parallel, an approximate automaton model and a test suite for the system. The approximate model construction relies on a variant of Angluin's automata learning algorithm, adapted to finite cover automata. A finite cover automaton represents an approximation of the system that only considers sequences of length up to an established upper bound ℓ. Crucially, the size of the cover automaton, which normally depends on ℓ, can be significantly lower than the size of the exact automaton model. Thus, controlling ℓ, the state explosion problem normally associated with constructing and checking state-based models can be mitigated. The proposed approach also allows for a gradual construction of the model and of the associated test suite, with complexity and time savings. Moreover, we provide automation of counterexample search, by a combination of black-box and random testing, and metrics to evaluate the quality of the produced results. The approach is presented and implemented in the context of the Event-B modeling language, but its underlying ideas and principles are much more general and can be applied to any system whose behavior can be suitably described by a state-transition model.},
  pages        = {1140--1159},
  number       = {5},
  journaltitle = {The Computer Journal},
  author       = {Ipate, Florentin and Stefanescu, Alin and Dinca, Ionut},
  date         = {2015},
  keywords     = {Formal Methods, Angluin'S Algorithm, Automata Learning, Event - B, Model - Based Testing},
  file         = {Full Text:~/Zotero/storage/J924IPXA/Ipate et al. - 2015 - Model Learning and Test Generation Using Cover Aut.pdf:application/pdf}
}

@article{ivo_approach_2018,
  title        = {An approach for applying Test-Driven Development ({TDD}) in the development of randomized algorithms},
  volume       = {6},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-018-0053-5},
  doi          = {10.1186/s40411-018-0053-5},
  abstract     = {{TDD} is a technique traditionally applied in applications with deterministic algorithms, in which the input and the expected result are known. However, the application of {TDD} with randomized algorithms have been a challenge, especially when the execution demands several random choices. The goal of this paper is to present an approach to allow the use of {TDD} in the development of randomized algorithms, and the Random Engagement for Test ({ReTest}) framework, a {JUnit} extension that provides support for the proposed approach. Furthermore, this paper present the results of a single-subject experiment carried out to assess the feasibility of the proposed approach, and a study on developer experience when using {ReTest} framework. Our results support the claim that the proposed approach is suitable for the development of randomized software using {TDD} and that the {ReTest} framework is useful and easy to use.},
  pages        = {9},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Ivo, André A. S. and Guerra, Eduardo M. and Porto, Sandy M. and Choma, Joelma and Quiles, Marcos G.},
  urldate      = {2020-05-21},
  date         = {2018-09-18},
  note         = {{ZSCC}: 0000002},
  file         = {Full Text:~/Zotero/storage/NJRB4I7X/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf}
}

@inproceedings{jaffar_optimal_2019,
  title     = {Optimal {MC}/{DC} Test Case Generation},
  url       = {https://doi.org/10.1109/ICSE-Companion.2019.00118},
  doi       = {10.1109/ICSE-Companion.2019.00118},
  series    = {{ICSE} ’19},
  pages     = {288--289},
  booktitle = {Proceedings of the 41st International Conference on Software Engineering: Companion Proceedings},
  publisher = {{IEEE} Press},
  author    = {Jaffar, Joxan and Godboley, Sangharatna and Maghareh, Rasool},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {software testing, symbolic execution, code coverage, {MC}/{DC}},
  file      = {Full Text:~/Zotero/storage/9FSDP8UC/Jaffar et al. - 2019 - Optimal MCDC Test Case Generation.pdf:application/pdf}
}

@article{jatana_particle_2020,
  title        = {Particle Swarm and Genetic Algorithm applied to mutation testing for test data generation: A comparative evaluation},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.05.004},
  abstract     = {Search based test data generation has gained popularity in recent times. Mutation testing can assist in improving the effectiveness of the generated test data. We recently proposed {PSO}-{MT} (Particle Swarm Optimization along with Mutation Testing) for generation of test data. In this paper, we fortify our proposal by applying the proposed approach on larger programs from Software-artifact Infrastructure Repository ({SIR}). {PSO} exhibits similar working characteristics with those of Genetic Algorithm ({GA}) which has extensively been applied for evolution of test data with mutation testing. The results are evaluated against comparison with {GA} used with mutation testing ({GA}-{MT}) for generation of test data which is already implemented in the literature of Search based Mutation Testing. The results depict that {PSO}-{MT} exhibits better computational efficiency than {GA}-{MT} for most of the benchmark programs. Statistical test ({MannWhitney} U-test) has been conducted to statistically analyze the...},
  pages        = {514--521},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Jatana, Nishtha and Suri, Bharti},
  date         = {2020},
  keywords     = {Test Case Generation, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Search-Based Mutation Testing, Test Case Optimization},
  file         = {Full Text:~/Zotero/storage/F2UACQ2R/Jatana and Suri - 2020 - Particle Swarm and Genetic Algorithm applied to mu.pdf:application/pdf}
}

@article{jiang_automatic_2015,
  title        = {Automatic test data generation based on reduced adaptive particle swarm optimization algorithm},
  volume       = {158},
  issn         = {0925-2312},
  doi          = {10.1016/j.neucom.2015.01.062},
  abstract     = {Software testing aims to search a set of test data in the entire search space to satisfy a certain standard of coverage. Therefore, finding an effective approach for automatic test data generation is a key issue of software testing. This paper proposes a new approach of reduced adaptive particle swarm optimization for generating the test data automatically. First, the approach reduces the particle swarm evolution equations and gets an evolution equation without velocity. Then, the approach makes an adaptive adjustment scheme based on inertia weight for the reduced evolution equation, which is different from the methods that directly act on the particle velocity in the past. The approach directly impacts on the particle position, namely actual problem solution. Next, according to the particle fitness and the particle aggregation degree, the population will be divided into three parts and inertia weight of each part will be designed accordingly. This can balance the search capabilities...},
  pages        = {109--116},
  journaltitle = {Neurocomputing},
  author       = {Jiang, Shujuan and Shi, Jiaojiao and Zhang, Yanmei and Han, Han},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Adaptive Adjustment Scheme, Inertia Weight, Particle Aggregation Degree, Particle Swarm Algorithm},
  file         = {Full Text:~/Zotero/storage/CW4HG3YP/Jiang et al. - 2015 - Automatic test data generation based on reduced ad.pdf:application/pdf}
}

@article{jiang_systematic_2019,
  title        = {A Systematic Study on Factors Impacting {GUI} Traversal-Based Test Case Generation Techniques for Android Applications},
  volume       = {68},
  issn         = {0018-9529},
  doi          = {10.1109/TR.2019.2928459},
  abstract     = {Many test case generation algorithms have been proposed to test Android apps through their graphical user interfaces. However, no systematic study on the impact of the core design elements in these algorithms on effectiveness and efficiency has been reported. This paper presents the first controlled experiment to examine three key design factors, each of which is popularly used in {GUI} traversal-based test case generation techniques. These three major factors are definition of {GUI} state equivalence, state search strategy, and waiting time strategy in between input events. The empirical results on 33 Android apps with real faults revealed interesting results. First, different choices of {GUI} state equivalence led to significant difference on failure detection rate and extent of code coverage. Second, searching the {GUI} state hierarchy randomly is as effective as searching it systematically. Last but not the least, the choices on when to fire the next input event to the app under test is immaterial so long as the length of the test session is practically long enough such as 1 h. We also found two new {GUI} state equivalence definitions that are statistically as effective as the existing best strategy for {GUI} state equivalence.},
  pages        = {913--926},
  number       = {3},
  journaltitle = {{IEEE} Transactions on Reliability},
  author       = {Jiang, Bo and Zhang, Yaoyue and Chan, Wing Kwong and Zhang, Zhenyu},
  date         = {2019},
  keywords     = {Fuzzing, Test Case Generation, Testing, Systematics, Computer Science, Search Problems, Engineering, Android App, Computer Aided Software Engineering, Controlled Experiment, Data Analysis, Design Factor, Graphical User Interfaces},
  file         = {Full Text:~/Zotero/storage/DPVZXUZI/Jiang et al. - 2019 - A Systematic Study on Factors Impacting GUI Traver.pdf:application/pdf}
}

@article{julliand_test_2018,
  title        = {Test Generation from Event System Abstractions to Cover Their States and Transitions},
  volume       = {44},
  issn         = {0361-7688},
  doi          = {10.1134/S0361768818010085},
  abstract     = {Model-based testing of event systems can take advantage of considering abstractions rather than explicit models, for controlling their size. When abstracting still a test has to be a concrete connected and reachable event sequence. This paper presents a test generation method based on computing a reachable and connected under-approximation of the abstraction of an event system. We compute the under-approximation with concrete instances of the abstract transitions, that cover all the states and transitions of the predicatebased abstraction. We propose an algorithmic method that instantiates each of the abstract transitions, and maintains for widening it a frontier of concretely reached states. We present heuristics to favour the instances connectivity. The idea is to prolong whenever possible the already reached sequences of concrete transitions, and to parameterize the order in which the states and actions occur. This concrete under-approximation ends up covering partially (at best totally) the reachable abstract transitions. The computed tests are paths of the under-approximation. The paper also reports on an implementation, which permits to provide experimental results confirming the interest of the approach with related heuristics.},
  pages        = {1--14},
  number       = {1},
  journaltitle = {Program Comput Soft},
  author       = {Julliand, J. and Kouchnarenko, O. and Masson, P. and Voiron, G.},
  date         = {2018},
  keywords     = {event systems, model-based testing from abstraction, Predicate abstraction, underapproximation},
  file         = {Full Text:~/Zotero/storage/M5P9PHTN/Julliand et al. - 2018 - Test Generation from Event System Abstractions to .pdf:application/pdf}
}

@article{kamal_z_zamli_comparative_2015,
  title        = {{COMPARATIVE} {BENCHMARKING} {OF} {CONSTRAINTS} T-{WAY} {TEST} {GENERATION} {STRATEGY} {BASED} {ON} {LATE} {ACCEPTANCE} {HILL} {CLIMBING} {ALGORITHM}},
  volume       = {1},
  issn         = {2289-8522},
  doi          = {10.15282/ijsecs.1.2015.2.0002},
  abstract     = {This paper describes the new t-way strategy based the Late Acceptance based Hill Climbing algorithm, called {LAHC}, for constraints t-way test generation. Unlike earlier competing work, {LAHC} does not require significant tuning in order to have it working. In fact, {LAHC} merely requires minor adjustment of the common controlling parameters involving iteration and population size depending on the given system configuration. Our benchmarking results have been promising as {LAHC} gives competitive results in most constraints configurations considered.},
  pages        = {15--27},
  number       = {1},
  journaltitle = {International Journal of Software Engineering and Computer Systems (Pahang)},
  author       = {{Kamal Z. Zamli} and {Abdul Rahman Alsewari} and {Basem Al-Kazemi}},
  date         = {2015},
  keywords     = {Software Testing, Artificial Intelligence, Computer Science, Optimization Algorithms},
  file         = {Full Text:~/Zotero/storage/HYTRJXHJ/Kamal Z. Zamli et al. - 2015 - COMPARATIVE BENCHMARKING OF CONSTRAINTS T-WAY TEST.pdf:application/pdf}
}

@inproceedings{kangoye_mcdc_2015,
  title     = {{MC}/{DC} Test Case Generation Approaches for Decisions},
  isbn      = {978-1-4503-3796-0},
  url       = {https://doi.org/10.1145/2811681.2811696},
  doi       = {10.1145/2811681.2811696},
  series    = {{ASWEC} ’ 15 Vol. {II}},
  pages     = {74--80},
  booktitle = {Proceedings of the {ASWEC} 2015 24th Australasian Software Engineering Conference},
  publisher = {Association for Computing Machinery},
  author    = {Kangoye, Sekou and Todoskoff, Alexis and {BARREAU}, Mihaela and {GERMANICUS}, Philippe},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, {MC}/{DC}, binary trees},
  file      = {Full Text:~/Zotero/storage/2CRHQNSI/Kangoye et al. - 2015 - MCDC Test Case Generation Approaches for Decision.pdf:application/pdf}
}

@inproceedings{khari_novel_2016,
  title     = {A Novel Approach for Software Test Data Generation Using Cuckoo Algorithm},
  isbn      = {978-1-4503-3962-9},
  url       = {https://doi.org/10.1145/2905055.2905157},
  doi       = {10.1145/2905055.2905157},
  series    = {{ICTCS} ’16},
  booktitle = {Proceedings of the Second International Conference on Information and Communication Technology for Competitive Strategies},
  publisher = {Association for Computing Machinery},
  author    = {Khari, Manju and Kumar, Prabhat},
  date      = {2016},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {Optimization, search based testing, Test data generation, Cuckoo search, Hill climbing},
  file      = {Full Text:~/Zotero/storage/Z7H5RWUI/Khari and Kumar - 2016 - A Novel Approach for Software Test Data Generation.pdf:application/pdf}
}

@article{khurana_test_2015,
  title        = {Test Case Generation and Optimization using {UML} Models and Genetic Algorithm},
  volume       = {57},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2015.07.502},
  abstract     = {Software testing plays an important role in software development because it can minimize the development cost. Software testing approaches are divided into three parts i.e. code based testing, specification based testing and model based testing. In model based testing, the testing begins at design phase. So, early detection of faults can be achieved by using this approach further reducing time, cost and efforts of the developer to a large extent. In this paper we propose a technique for generating test cases using both {UML} sequence diagram and state chart diagram. Our approach is to convert Sequence Diagram into Sequence Graph and then to convert State Chart Diagram into State chart Graph. Finally System Testing Graph ({SYTG}) is formed by combining the two Graphs. From the graphs different control flow sequences also called test cases are identified and then optimized using evolutionary Algorithm, called Genetic Algorithm. Although State chart did better at revealing unit level...},
  pages        = {996--1004},
  journaltitle = {Procedia Computer Science},
  author       = {Khurana, Namita and Chillar, R.S},
  date         = {2015},
  keywords     = {Genetic Algorithm, Computer Science, Online Voting System, Sequence Diagram, State Chart Diagram, System Testing Graph},
  file         = {Full Text:~/Zotero/storage/PIHBGNVY/Khurana and Chillar - 2015 - Test Case Generation and Optimization using UML Mo.pdf:application/pdf}
}

@inproceedings{kikuma_preparation_2019,
  title     = {Preparation Method in Automated Test Case Generation Using Machine Learning},
  isbn      = {978-1-4503-7245-9},
  url       = {https://doi.org/10.1145/3368926.3369679},
  doi       = {10.1145/3368926.3369679},
  series    = {{SoICT} 2019},
  pages     = {393--398},
  booktitle = {Proceedings of the Tenth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Kikuma, Kazuhiro and Yamada, Takeshi and Sato, Koki and Ueda, Kiyoshi},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {{CRF}, Test case automatic generation, Training data},
  file      = {Full Text:~/Zotero/storage/BFSKSLUK/Kikuma et al. - 2019 - Preparation Method in Automated Test Case Generati.pdf:application/pdf}
}

@article{kintis_detecting_2018,
  title        = {Detecting Trivial Mutant Equivalences via Compiler Optimisations},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7882714/},
  doi          = {10.1109/TSE.2017.2684805},
  pages        = {308--333},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Kintis, Marinos and Papadakis, Mike and Jia, Yue and Malevris, Nicos and Le Traon, Yves and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2018-04-01},
  keywords     = {test case generation, Optimization, mutation testing, Testing, Java, Mutation testing, program testing, program compilers, Electronic mail, Syntactics, Program processors, equivalent mutants, compiler equivalence, compiler optimisation, duplicated mutants, fault-based testing, Java mutants, Java programming language, {TCE} duplicated mutants, {TCE} equivalent mutants, trivial mutant equivalences detection},
  file         = {Full Text:~/Zotero/storage/Z5ZK6YS2/Kintis et al. - 2018 - Detecting Trivial Mutant Equivalences via Compiler.pdf:application/pdf}
}

@incollection{kordon_software_2019,
  location  = {Cham},
  title     = {Software Architecture of Modern Model Checkers},
  isbn      = {978-3-319-91908-9},
  url       = {https://doi.org/10.1007/978-3-319-91908-9_20},
  series    = {Lecture Notes in Computer Science},
  abstract  = {Automated formal verification using model checking is a mature field with many tools available. We summarize the recent trends in the design and architecture of model checking tools. An important design goal of modern model checkers is to support many input languages (front-end) and many verification strategies (back-end), and to allow arbitrary combinations of them. This widens the applicability of new verification algorithms, avoids duplicate implementation of the analysis techniques, improves quality of the tools, and eases use of verification for a newly introduced high-level specification, such as a domain specific language.},
  pages     = {393--419},
  booktitle = {Computing and Software Science: State of the Art and Perspectives},
  publisher = {Springer International Publishing},
  author    = {Kordon, Fabrice and Leuschel, Michael and van de Pol, Jaco and Thierry-Mieg, Yann},
  editor    = {Steffen, Bernhard and Woeginger, Gerhard},
  urldate   = {2020-05-21},
  date      = {2019},
  doi       = {10.1007/978-3-319-91908-9_20},
  note      = {{ZSCC}: {NoCitationData}[s0] },
  file      = {Full Text:~/Zotero/storage/QCFMKRKZ/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf}
}

@article{kutsuna_abstraction_2016,
  title        = {Abstraction and refinement of mathematical functions toward {SMT}-based test-case generation},
  volume       = {18},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-015-0389-7},
  abstract     = {We propose a novel approach for generating test cases of software that includes mathematical functions, such as trigonometric functions, logarithmic functions, functions implemented as look-up tables with non-linear interpolation, and so on. A satisfiability modulo theories ({SMT}) solver is iteratively used to generate test cases in the scheme of bounded model checking. In the proposed method, mathematical functions are abstracted so that the derived formula can be easily treated using an {SMT} solver. The abstraction is refined adaptively based on the previous counterexamples. We also propose a general method to estimate an abstraction of a mathematical function by means of sampling and machine learning. Although the method proposed in this paper addresses mainly the topic of test-case generation, it is also applicable to ordinary bounded model checking under the assumption that the abstraction should be a correct over-approximation. We evaluated the proposed method by applying it to an example of embedded control software taken from the automotive industry. The experimental results show the usefulness of the proposed method.},
  pages        = {109--120},
  number       = {1},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Kutsuna, Takuro and Ishii, Yoshinao and Yamamoto, Akihiro},
  date         = {2016},
  keywords     = {Machine Learning – Analysis},
  file         = {Full Text:~/Zotero/storage/KSJ9AKHW/Kutsuna et al. - 2016 - Abstraction and refinement of mathematical functio.pdf:application/pdf}
}

@article{lakshminarayana_p_automatic_2020,
  title        = {Automatic Generation and Optimization of Test case using Hybrid Cuckoo Search and Bee Colony Algorithm},
  volume       = {30},
  issn         = {03341860},
  doi          = {10.1515/jisys-2019-0051},
  abstract     = {Software testing is a very important technique to design the faultless software and takes approximately 60\% of resources for the software development. It is the process of executing a program or application to detect the software bugs. In software development life cycle, the testing phase takes around 60\% of cost and time. Test case generation is a method to identify the test data and satisfy the software testing criteria. Test case generation is a vital concept used in software testing, that can be derived from the user requirements specification. An automatic test case technique determines automatically where the test cases or test data generates utilizing search based optimization method. In this paper, Cuckoo Search and Bee Colony Algorithm ({CSBCA}) method is used for optimization of test cases and generation of path convergence within minimal execution time. The performance of the proposed {CSBCA} was compared with the performance of existing methods such as Particle Swarm Optimization...},
  pages        = {59--72},
  number       = {1},
  journaltitle = {Journal of intelligent systems},
  author       = {{Lakshminarayana P} and {Sureshkumar T V}},
  date         = {2020},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, Cuckoo Search Algorithm, Model-Driven Testing, Hybrid Bee Colony Algorithm, Uml Diagrams},
  file         = {Full Text:~/Zotero/storage/TG2EEBJW/Lakshminarayana P and Sureshkumar T V - 2020 - Automatic Generation and Optimization of Test case.pdf:application/pdf}
}

@article{laranjeiro_testing_2017,
  title        = {Testing data-centric services using poor quality data: from relational to {NoSQL} document databases},
  volume       = {23},
  issn         = {1678-4804},
  url          = {https://doi.org/10.1186/s13173-017-0063-x},
  doi          = {10.1186/s13173-017-0063-x},
  shorttitle   = {Testing data-centric services using poor quality data},
  abstract     = {Businesses are nowadays deploying their services online, reaching out to clients all around the world. Many times deployed as web applications or web services, these business-critical systems typically perform large amounts of database operations; thus, they are dependent on the quality of the data to provide correct service to clients. Research and practice have shown that the quality of the data in an enterprise system gradually decreases overtime, bringing in diverse reliability issues to the applications that are using the data to provide services. These issues range from simple incorrect operations to aborted operations or severe system failures. In this paper, we present an approach to test data-centric services in presence of poor quality data. The approach has been designed to consider relational and {NoSQL} database nodes used by the system under test and is based on the injection of poor quality data on the database–application interface. The results indicate the effectiveness of the approach in discovering issues, not only at the application-level, but also in the middleware being used, contributing to the development of more reliable services.},
  pages        = {14},
  number       = {1},
  journaltitle = {J Braz Comput Soc},
  author       = {Laranjeiro, Nuno and Soydemir, Seyma Nur and Ivaki, Naghmeh and Bernardino, Jorge},
  urldate      = {2020-05-21},
  date         = {2017-12-06},
  note         = {{ZSCC}: 0000001},
  file         = {Full Text:~/Zotero/storage/TU5EPEW3/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf}
}

@inproceedings{li_applying_2016,
  title     = {Applying Combinatorial Test Data Generation to Big Data Applications},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970325},
  doi       = {10.1145/2970276.2970325},
  series    = {{ASE} 2016},
  pages     = {637--647},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Li, Nan and Lei, Yu and Khan, Haider Riaz and Liu, Jingshu and Guo, Yun},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Combinatorial Testing, Adaptive Input Domain Model, Big Data Testing, Input Domain Model},
  file      = {Full Text:~/Zotero/storage/8VP5923U/Li et al. - 2016 - Applying Combinatorial Test Data Generation to Big.pdf:application/pdf}
}

@article{li_genetic_2018,
  title        = {Genetic Algorithm-based Test Generation for Software Product Line with the Integration of Fault Localization Techniques},
  volume       = {23},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-016-9494-9},
  abstract     = {In response to the highly competitive market and the pressure to cost-effectively release good-quality software, companies have adopted the concept of software product line to reduce development cost. However, testing and debugging of each product, even from the same family, is still done independently. This can be very expensive. To solve this problem, we need to explore how test cases generated for one product can be used for another product. We propose a genetic algorithm-based framework which integrates software fault localization techniques and focuses on reusing test specifications and input values whenever feasible. Case studies using four software product lines and eight fault localization techniques were conducted to demonstrate the effectiveness of our framework. Discussions on factors that may affect the effectiveness of the proposed framework is also presented. Our results indicate that test cases generated in such a way can be easily reused (with appropriate conversion) between different products of the same family and help reduce the overall testing and debugging cost.},
  pages        = {1--51},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Li, Xuelin and Wong, W. and Gao, Ruizhi and Hu, Linghuan and Hosono, Shigeru},
  date         = {2018},
  keywords     = {Test generation, Software product line, Genetic algorithm, Coverage, Debugging/fault localization, {EXAM} score},
  file         = {Full Text:~/Zotero/storage/B8PBFZ2F/Li et al. - 2018 - Genetic Algorithm-based Test Generation for Softwa.pdf:application/pdf}
}

@article{li_intelligent_2019,
  title        = {An Intelligent Fuzzing Data Generation Method Based on Deep Adversarial Learning},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8691434/},
  doi          = {10.1109/ACCESS.2019.2911121},
  pages        = {49327--49340},
  journaltitle = {{IEEE} Access},
  author       = {Li, Zhihui and Zhao, Hui and Shi, Jianqi and Huang, Yanhong and Xiong, Jiawen},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Fuzzing, Deep learning, security testing, program testing, Protocols, learning (artificial intelligence), security of data, Data models, Training, control engineering computing, Gallium nitride, industrial control, Industrial control, industrial control systems, neural nets, production engineering computing, protocols, security vulnerabilities, Wasserstein generative adversarial networks, fuzz testing, fuzzing, Automated vulnerability mining, deep adversarial learning, deep adversarial learning method, {EtherCAT} protocol, fuzzing test, {ICS} testing, industrial control protocol, industrial security, input data format, intelligent fuzzing data generation method, Modbus-{TCP} protocol, model-based fuzzing data generation, network protocol fuzzing, protocol format learning, {WGAN}-based method},
  file         = {Full Text:~/Zotero/storage/W68XFMEV/Li et al. - 2019 - An Intelligent Fuzzing Data Generation Method Base.pdf:application/pdf}
}

@article{lian_yu_test_2018,
  title        = {Test Case Generation for Boolean Expressions by Cell Covering},
  volume       = {44},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2017.2669184},
  abstract     = {This paper characterizes Boolean expression faults as changes of the topological structures in terms of shrinking and/or expanding regions in K-map. A cell-covering is a set of cells (test cases) in K-map to cover the fault regions such that faults guarantee to be detected. Minimizing cell covering can be formulated as an Integer Linear Programming ({ILP}) problem. By analyzing the structures of the constraint coefficient matrix, the original problem can be decomposed into sub-programs that can be solved instead of the original problem, and this significantly reduces the time needed for {ILP} execution. An efficient approximate algorithm with a tight theoretical bound is used to address those complex Boolean expressions by corresponding the cell-covering problem to the set-covering problem. The optimal approach and the approximate approach are combined into a hybrid process to identify test cases based on the fraction analysis on the {ILP} relaxation. The proposed approach is evaluated by three sets of Boolean expressions and the results are compared with three leading approaches with respect to test sizes, time consumption and fault detection capabilities. For most Boolean expressions encountered, the proposed approach obtains optimal solutions quickly, and produces near-optimal solutions rapidly for those rare and complex expressions.},
  pages        = {70--99},
  number       = {1},
  journaltitle = {{IEEE} Transactions on Software Engineering},
  author       = {{Lian Yu} and {Wei-Tek Tsai}},
  date         = {2018},
  keywords     = {Optimization, Testing, Software, Computer Science, Algorithm Design and Analysis, Boolean Expression Testing, Fault Detection, Approximate Algorithms, Approximation Algorithms, Cell-Covering Problem, Fault Characterization, Periodic Structures},
  file         = {Full Text:~/Zotero/storage/T58ZHB93/Lian Yu and Wei-Tek Tsai - 2018 - Test Case Generation for Boolean Expressions by Ce.pdf:application/pdf}
}

@inproceedings{lin_enhancing_2017,
  title     = {Enhancing Constraint Based Test Generation by Local Search},
  isbn      = {978-1-4503-4857-7},
  url       = {https://doi.org/10.1145/3056662.3056672},
  doi       = {10.1145/3056662.3056672},
  series    = {{ICSCA} ’17},
  pages     = {154--158},
  booktitle = {Proceedings of the 6th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Mengxiang and Hou, Xiaomei and Liu, Rui and Ge, Linyan},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, symbolic execution, constraint solving, local search},
  file      = {Full Text:~/Zotero/storage/7PQJXMXX/Lin et al. - 2017 - Enhancing Constraint Based Test Generation by Loca.pdf:application/pdf}
}

@inproceedings{lin_tca_2015,
  title     = {{TCA}: An Efficient Two-Mode Meta-Heuristic Algorithm for Combinatorial Test Generation},
  isbn      = {978-1-5090-0024-1},
  url       = {https://doi.org/10.1109/ASE.2015.61},
  doi       = {10.1109/ASE.2015.61},
  series    = {{ASE} ’15},
  pages     = {494--505},
  booktitle = {Proceedings of the 30th {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {{IEEE} Press},
  author    = {Lin, Jinkun and Luo, Chuan and Cai, Shaowei and Su, Kaile and Hao, Dan and Zhang, Lu},
  date      = {2015},
  file      = {Full Text:~/Zotero/storage/L9LEXGZZ/Lin et al. - 2015 - TCA An Efficient Two-Mode Meta-Heuristic Algorith.pdf:application/pdf}
}

@inproceedings{lin_towards_2019,
  title     = {Towards More Efficient Meta-Heuristic Algorithms for Combinatorial Test Generation},
  isbn      = {978-1-4503-5572-8},
  url       = {https://doi.org/10.1145/3338906.3338914},
  doi       = {10.1145/3338906.3338914},
  series    = {{ESEC}/{FSE} 2019},
  pages     = {212--222},
  booktitle = {Proceedings of the 2019 27th {ACM} Joint Meeting on European Software Engineering Conference and Symposium on the Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Lin, Jinkun and Cai, Shaowei and Luo, Chuan and Lin, Qingwei and Zhang, Hongyu},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {local search, Combinatorial interaction testing, covering array generation},
  file      = {Full Text:~/Zotero/storage/XW3LYARI/Lin et al. - 2019 - Towards More Efficient Meta-Heuristic Algorithms f.pdf:application/pdf}
}

@article{linda_riquelme_mofqa_2019,
  title        = {{MoFQA}: A {TDD} Process and Tool for Automatic Test Case Generation from {MDD} Models},
  volume       = {22},
  doi          = {10.19153/cleiej.22.3.4},
  abstract     = {Techniques for quality assurance have to deal with the complexity of software systems and the high probabilities of new errors appearing in any stage of the software life cycle. Software testing is a widely used approach but, due to the costs involved in this process, development teams often debate its applicability in their projects. In the endeavor to reduce the complexity of this process, this study presents an approach for software development based in Test-Driven Development ({TDD}) supported by Model-Based Testing ({MBT}) tools to allow automatic test-case generation. The approach, called {MoFQA} (Model-First Quality Assurance), consists of two main aspects: i) a method to drive software development based on testing techniques which defines steps and recom-mended practices},
  number       = {3},
  journaltitle = {{CLEI} electronic journal},
  author       = {{Linda Riquelme} and {Magalí González} and {Nathalie Aquino} and {Luca Cernuzzi}},
  date         = {2019},
  keywords     = {Software Testing, Computer Science, Acceptance Tests, Mbt, Selenium, Tdd, Web Testing},
  file         = {Full Text:~/Zotero/storage/Y9WUDIEB/Linda Riquelme et al. - 2019 - MoFQA A TDD Process and Tool for Automatic Test C.pdf:application/pdf}
}

@article{liu_automatic_2020,
  title        = {Automatic Test Case and Test Oracle Generation based on Functional Scenarios in Formal Specifications for Conformance Testing},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2999884},
  abstract     = {Testing a program to confirm whether it consistently implements its requirements specification is a necessary but time-consuming activity in software development. Automatic testing based on specifications can significantly alleviate the workload and cost, but faces a challenge of how to ensure that both the user's concerns in the specification and possible execution paths in the program are all covered. In this paper, we describe a new method, called "Vibration-Method" or simply "V-Method", for automatic generation of test cases and test oracle from model-based formal specifications, aiming to address this challenge. The proposed method is suitable for testing information systems in which rich data types are used. Supporting the principle of "divide and conquer", the method provides a specific technique for generating test cases based on functional scenarios defined in the specification, test case generation criteria, automatic test case generation algorithms, and a well-defined...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Liu, Shaoying and Nakajima, Shin},
  date         = {2020},
  keywords     = {Computer Science, Model-Based Testing, Automatic Testing, Black-Box Testing, Functional Testing, Specification-Based Testing},
  file         = {Full Text:~/Zotero/storage/8MQMMEW4/Liu and Nakajima - 2020 - Automatic Test Case and Test Oracle Generation bas.pdf:application/pdf}
}

@article{lv_test_2018,
  title        = {Test cases generation for multiple paths based on {PSO} algorithm with metamorphic relations},
  volume       = {12},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2017.0260},
  pages        = {306--317},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Lv, X.-W. and Huang, S. and Hui, Z.-W. and Ji, H.-J.},
  date         = {2018},
  keywords     = {Test Cases Generation, Computer Science, Metaheuristic Algorithm Searching, Metamorphic Relations, Multiple-Path Coverage, Multiple-Path Test Cases, Particle Swarm Optimisation, Particle Swarm Optimisation Algorithm, Path-Wise Testing, Program Testing, Pso Algorithm, Search Problems, Special Section: Search-Based Software Engineering, Test Case Generation Efficiency, Test Case Generation Method},
  file         = {Full Text:~/Zotero/storage/KXDULMNU/Lv et al. - 2018 - Test cases generation for multiple paths based on .pdf:application/pdf}
}

@inproceedings{mariani_augusto_2018,
  title     = {Augusto: Exploiting Popular Functionalities for the Generation of Semantic {GUI} Tests with Oracles},
  isbn      = {978-1-4503-5638-1},
  url       = {https://doi.org/10.1145/3180155.3180162},
  doi       = {10.1145/3180155.3180162},
  series    = {{ICSE} ’18},
  pages     = {280--290},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Mariani, Leonardo and Pezzè, Mauro and Zuddas, Daniele},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, automatic test case generation, Oracles, semantics},
  file      = {Full Text:~/Zotero/storage/CCSZC6ST/Mariani et al. - 2018 - Augusto Exploiting Popular Functionalities for th.pdf:application/pdf}
}

@inproceedings{marksteiner_integrating_2019,
  title     = {Integrating Threat Modeling and Automated Test Case Generation into Industrialized Software Security Testing},
  isbn      = {978-1-4503-7296-1},
  url       = {https://doi.org/10.1145/3360664.3362698},
  doi       = {10.1145/3360664.3362698},
  series    = {{CECC} 2019},
  booktitle = {Proceedings of the Third Central European Cybersecurity Conference},
  publisher = {Association for Computing Machinery},
  author    = {Marksteiner, Stefan and Ramler, Rudolf and Sochor, Hannes},
  date      = {2019},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {security testing, automated test case generation, cyber-physical security, {IoT} security, threat modeling},
  file      = {Submitted Version:~/Zotero/storage/7X4GAN4A/Marksteiner et al. - 2019 - Integrating Threat Modeling and Automated Test Cas.pdf:application/pdf}
}

@article{mateen_optimization_2016,
  title        = {Optimization of Test Case Generation using Genetic Algorithm ({GA})},
  volume       = {151},
  issn         = {09758887},
  doi          = {10.5120/ijca2016911703},
  abstract     = {Testing provides means pertaining to assuring software performance. The total aim of software industry is actually to make a certain start associated with high quality software for the end user. However, associated with software testing has quite a few underlying concerns, which are very important and need to pay attention on these issues. These issues are effectively generating, prioritization of test cases, etc. These issues can be overcome by paying attention and focus. Solitary of the greatest Problems in the software testing area is usually how to acquire a great proper set associated with cases to confirm software. Some other strategies and also methodologies are proposed pertaining to shipping care of most of these issues. Genetic Algorithm ({GA}) belongs to evolutionary algorithms. Evolutionary algorithms have a significant role in the automatic test generation and many researchers are focusing on it. In this study explored software testing related issues by using the {GA} approach....},
  number       = {7},
  journaltitle = {{arXiv}.org},
  author       = {Mateen, Ahmed and Nazir, Marriam and Awan, Salman},
  date         = {2016},
  keywords     = {Genetic Algorithms, Optimization, Software Testing, Software Engineering, Evolutionary Algorithms, Feasibility Studies, Neural and Evolutionary Computation, Shipping},
  file         = {Full Text:~/Zotero/storage/DZT8P6FM/Mateen et al. - 2016 - Optimization of Test Case Generation using Genetic.pdf:application/pdf}
}

@inproceedings{mathis_dynamic_2017,
  title     = {Dynamic Tainting for Automatic Test Case Generation},
  isbn      = {978-1-4503-5076-1},
  url       = {https://doi.org/10.1145/3092703.3098233},
  doi       = {10.1145/3092703.3098233},
  series    = {{ISSTA} 2017},
  pages     = {436--439},
  booktitle = {Proceedings of the 26th {ACM} {SIGSOFT} International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Mathis, Björn},
  date      = {2017},
  note      = {{ZSCC}: 0000002 
event-place: New York, {NY}, {USA}},
  keywords  = {Dynamic tainting, input generation},
  file      = {Full Text:~/Zotero/storage/EC37LZCM/Mathis - 2017 - Dynamic Tainting for Automatic Test Case Generatio.pdf:application/pdf}
}

@inproceedings{matinnejad_automated_2016,
  title     = {Automated Test Suite Generation for Time-Continuous Simulink Models},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884797},
  doi       = {10.1145/2884781.2884797},
  series    = {{ICSE} ’16},
  pages     = {595--606},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {search-based software testing, software testing, output diversity, signal features, Simulink Design Verifier ({SLDV}), simulink models, structural coverage, time-continuous behaviors},
  file      = {Submitted Version:~/Zotero/storage/88UJQENC/Matinnejad et al. - 2016 - Automated Test Suite Generation for Time-Continuou.pdf:application/pdf}
}

@article{matinnejad_test_2019,
  title        = {Test Generation and Test Prioritization for Simulink Models with Dynamic Behavior},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8305644/},
  doi          = {10.1109/TSE.2018.2811489},
  pages        = {919--944},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Matinnejad, Reza and Nejati, Shiva and Briand, Lionel C. and Bruckmann, Thomas},
  urldate      = {2020-05-23},
  date         = {2019-09-01},
  keywords     = {search-based software testing, test generation, cyber-physical systems, test oracle, code generation, random testing, Testing, program testing, Computational modeling, program compilers, program verification, Scalability, search problems, Software packages, Tools, Vehicle dynamics, output diversity, signal features, structural coverage, abstract system models, automated generation, automated verification, black-box test generation approach, computer simulation, cost driver, {CPS} domain test oracles, cyber physical systems, dynamic behavior models, industrial Simulink models, meta-heuristic search, Simulink modeling platform, Simulink models, Simulink testing approach, test budget, test output signals, test prioritization, test prioritization approach},
  file         = {Submitted Version:~/Zotero/storage/RQSNQM2F/Matinnejad et al. - 2019 - Test Generation and Test Prioritization for Simuli.pdf:application/pdf}
}

@article{matnei_filho_multi-objective_2016,
  title        = {A multi-objective test data generation approach for mutation testing of feature models},
  volume       = {4},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-016-0030-9},
  doi          = {10.1186/s40411-016-0030-9},
  abstract     = {Mutation approaches have been recently applied for feature testing of Software Product Lines ({SPLs}). The idea is to select products, associated to mutation operators that describe possible faults in the Feature Model ({FM}). In this way, the operators and mutation score can be used to evaluate and generate a test set, that is a set of {SPL} products to be tested. However, the generation of test sets to kill all the mutants with a reduced, possible minimum, number of products is a complex task.},
  pages        = {4},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Matnei Filho, Rui A. and Vergilio, Silvia R.},
  urldate      = {2020-05-21},
  date         = {2016-07-26},
  keywords     = {Mutation Testing, Software Product Line, Multi-Objective Optimization},
  file         = {Full Text:~/Zotero/storage/2GUXMBY2/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf;Springer Full Text PDF:~/Zotero/storage/3XY2QTXD/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf}
}

@article{mechtaev_test-equivalence_2018,
  title        = {Test-Equivalence Analysis for Automatic Patch Generation},
  volume       = {27},
  issn         = {1049-331X},
  url          = {https://doi.org/10.1145/3241980},
  doi          = {10.1145/3241980},
  number       = {4},
  journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
  author       = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
  date         = {2018-10},
  keywords     = {Program Repair, Program Synthesis, dynamic program analysis, Program repair, program synthesis, Computer Science, Dynamic Program Analysis},
  file         = {Full Text:~/Zotero/storage/AT8NRU76/Mechtaev et al. - 2018 - Test-Equivalence Analysis for Automatic Patch Gene.pdf:application/pdf}
}

@inproceedings{mendonca_reusing_2019,
  title     = {Reusing Test Cases on Graph Product Line Variants: Results from a State-of-the-Practice Test Data Generation Tool},
  isbn      = {978-1-4503-7648-8},
  url       = {https://doi.org/10.1145/3356317.3356318},
  doi       = {10.1145/3356317.3356318},
  series    = {{SAST} 2019},
  pages     = {52--61},
  booktitle = {Proceedings of the {IV} Brazilian Symposium on Systematic and Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Mendonça, Willian D. F. and Assunção, Wesley K. G. and Vergilio, Silvia R.},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Family of Products, Highly-configurable systems, Software Reuse, Test Coverage},
  file      = {Full Text:~/Zotero/storage/8QKZA98R/Mendonça et al. - 2019 - Reusing Test Cases on Graph Product Line Variants.pdf:application/pdf}
}

@article{menendez_benito_output_2020,
  title        = {Output Sampling for Output Diversity in Automatic Unit Test Generation},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2987377},
  abstract     = {Diverse test sets are able to expose bugs that test sets generated with structural coverage techniques cannot discover. Input-diverse test set generators have been shown to be effective for this, but also have limitations: e.g., they need to be complemented with semantic information derived from the Software Under Test. We demonstrate how to drive the test set generation process with semantic information in the form of output diversity. We present the first totally automatic output sampling for output diversity unit test set generation tool, called {OutGen}. {OutGen} transforms a program into an {SMT} formula in bit-vector arithmetic. It then applies universal hashing in order to generate an output-based diverse set of inputs. The result offers significant diversity improvements when measured as a high output uniqueness count. It achieves this by ensuring that the test set's output probability distribution is uniform, i.e. highly diverse. The use of output sampling, as opposed to any...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Menendez Benito, Hector and Boreale, Michele and Gorla, Daniele and Clark, David},
  date         = {2020},
  keywords     = {Generators, Tools, Semantics, Computer Science, Software Engineering, Unit Testing, Computer Bugs, Outgen, Output Diversity, Output Sampling, Smt Solver, Test Pattern Generators},
  file         = {Full Text:~/Zotero/storage/9NIEC6DA/Menendez Benito et al. - 2020 - Output Sampling for Output Diversity in Automatic .pdf:application/pdf}
}

@article{mirshokraie_guided_2015,
  title        = {Guided Mutation Testing for {JavaScript} Web Applications},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6960094/},
  doi          = {10.1109/TSE.2014.2371458},
  pages        = {429--444},
  number       = {5},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Mirshokraie, Shabnam and Mesbah, Ali and Pattabiraman, Karthik},
  urldate      = {2020-05-23},
  date         = {2015-05-01},
  keywords     = {mutation testing, dynamic analysis, Testing, Java, Web applications, static analysis, Mutation testing, empirical evaluation, program testing, Complexity theory, program diagnostics, Measurement, Heuristic algorithms, Instruments, mutation operators, computational cost, Performance analysis, {JavaScript}, web applications, application behaviour, equivalent mutants, function ranking, {FunctionRank}, guided mutation generation, guided mutation testing, {IEEE} Computer Society, {JavaScript} Web applications, {MUTANDIS} tool, mutation generation phase, nonequivalent mutants, program output, relative function importance, test adequacy assessment technique, test suite execution, variable selection},
  file         = {Full Text:~/Zotero/storage/HYGT5PMP/Mirshokraie et al. - 2015 - Guided Mutation Testing for JavaScript Web Applica.pdf:application/pdf}
}

@article{mirza_automated_2018,
  title        = {An Automated Functional Testing Framework for Context-Aware Applications},
  volume       = {6},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8440671/},
  doi          = {10.1109/ACCESS.2018.2865213},
  pages        = {46568--46583},
  journaltitle = {{IEEE} Access},
  author       = {Mirza, Aamir Mehmood and Khan, Muhammad Naeem Ahmed},
  urldate      = {2020-05-23},
  date         = {2018},
  keywords     = {test data generation, Testing, model transformation, program testing, Unified modeling language, mobile computing, Unified Modeling Language, Context modeling, Petri nets, Sensors, automated model transformation approach, Context-aware applications, context-aware computing, Context-aware services, context-coupled test case generation, function net, functional testing framework, keyword-based test cases, model based testing, petri net, test case execution processes, test coverage, test engineers, {UML} activity diagram},
  file         = {Full Text:~/Zotero/storage/I7IL3L2K/Mirza and Khan - 2018 - An Automated Functional Testing Framework for Cont.pdf:application/pdf}
}

@inproceedings{mnad_automated_2016,
  title     = {Automated Test Generation for Synchronous Controllers},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896924},
  doi       = {10.1145/2896921.2896924},
  series    = {{AST} ’16},
  pages     = {1--7},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Mnad, Mouna Tka and Deleuze, Christophe and Parissis, Ioannis and Launay, Jackie and Gning, Jean Baptiste},
  date      = {2016},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {software testing, automatic test data generation, constraint logic programming, synchronous approach},
  file      = {Full Text:~/Zotero/storage/LGFBFS8H/Mnad et al. - 2016 - Automated Test Generation for Synchronous Controll.pdf:application/pdf}
}

@article{moadab_automatic_2016,
  title        = {Automatic path-oriented test data generation by boundary hypercuboids},
  volume       = {28},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2015.05.002},
  abstract     = {Designing test cases and generating data are very important phases in software engineering these days. In order to generate test data, some generators such as random test data generators, data specification generators and path-oriented (Path-Wise) test data generators are employed. One of the most important problems in the path-oriented test data generator is the lack of attention given to discovering faults by the test data. In this paper an approach is proposed to generate some test data automatically so that we can realize the goal of discovering more faults in less time. The number of faults near the boundaries of the input domain is more than the center, according to the Pareto 80–20 principle the test data of this approach will be generated at 20\% of the allowable area boundary. To do this, we extracted the boundary hypercuboids and then the test data will be generated by exploiting these hypercuboids. The experimental results show that the fault detection probability and...},
  pages        = {82--97},
  number       = {1},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Moadab, Shahram and Rashidi, Hassan},
  date         = {2016},
  keywords     = {Symbolic Execution, Computer Science, Boundary Hypercuboid, Fault Detection Probability, Fault Detection Speed, Path-Oriented Testing},
  file         = {Full Text:~/Zotero/storage/U6U2TH4L/Moadab and Rashidi - 2016 - Automatic path-oriented test data generation by bo.pdf:application/pdf}
}

@article{mohi-aldeen_application_2016,
  title        = {Application of Negative Selection Algorithm ({NSA}) for test data generation of path testing},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.044},
  abstract     = {[Display omitted] Path testing is one of the areas covered in structural testing. In this process, it is a key challenge to search for a set of test data in the whole search space to satisfy path coverage. Thus, finding an efficient method for generating test data automatically is a key issue in software testing. This paper proposed a method based on Negative Selection Algorithm ({NSA}) for generating test data to satisfy the path coverage criterion. The results show that {NSA} could reduce the number of test data generated and improve the coverage percentage, as well as enhance the efficiency of the test data generation process. To evaluate the performance of the method, results from the proposed method were compared with random testing and a previous work that used Genetic Algorithm and Ant Colony Optimization. The results demonstrate that {NSA} outperforms other methods in reducing the number of test data that cover all program paths even the difficult ones....},
  pages        = {1118--1128},
  journaltitle = {Applied Soft Computing},
  author       = {Mohi-Aldeen, Shayma Mustafa and Mohamad, Radziah and Deris, Safaai},
  date         = {2016},
  keywords     = {Software Testing, Automatic Test Data Generation, Computer Science, Negative Selection Algorithm, Path Testing},
  file         = {Full Text:~/Zotero/storage/IR474KV8/Mohi-Aldeen et al. - 2016 - Application of Negative Selection Algorithm (NSA) .pdf:application/pdf}
}

@article{moitra_automating_2019,
  title        = {Automating requirements analysis and test case generation.(Report)},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-019-00316-x},
  abstract     = {Byline: Abha Moitra (1), Kit Siu (1), Andrew W. Crapo (1), Michael Durling (1), Meng Li (1), Panagiotis Manolios (2), Michael Meiners (3), Craig {McMillan} (3) Keywords: Requirements formalization},
  pages        = {341},
  number       = {3},
  journaltitle = {Requirements Engineering},
  author       = {Moitra, Abha and Siu, Kit and Crapo, Andrew W. and Durling, Michael and Li, Meng and Manolios, Panagiotis and Meiners, Michael},
  date         = {2019},
  keywords     = {Ontology, Computer Science, Software Engineering, Automated Requirements-Based Test Generation, Formal Analysis of Requirements, Formal Methods, Requirements Engineering, Requirements Formalization},
  file         = {Full Text:~/Zotero/storage/6D59L6CX/Moitra et al. - 2019 - Automating requirements analysis and test case gen.pdf:application/pdf}
}

@inproceedings{nasser_latin_2020,
  title     = {Latin Hypercube Sampling Jaya Algorithm Based Strategy for T-Way Test Suite Generation},
  isbn      = {978-1-4503-7665-5},
  url       = {https://doi.org/10.1145/3384544.3384608},
  doi       = {10.1145/3384544.3384608},
  series    = {{ICSCA} 2020},
  pages     = {105--109},
  booktitle = {Proceedings of the 2020 9th International Conference on Software and Computer Applications},
  publisher = {Association for Computing Machinery},
  author    = {Nasser, Abdullah B. and Abdul-Qawy, Antar S. H. and Abdullah, Nibras and Hujainah, Fadhl and Zamli, Kamal Z. and Ghanem, Waheed A. H. M.},
  date      = {2020},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {Jaya algorithm, Application of Jaya algorithm, Metaheuristic algorithm, Optimization algorithm, T-way Test Suite Generation},
  file      = {Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:~/Zotero/storage/9HG97X9Q/Nasser et al. - 2020 - Latin Hypercube Sampling Jaya Algorithm Based Stra.pdf:application/pdf}
}

@article{nasser_pairwise_2017,
  title        = {Pairwise test data generation based on flower pollination algorithm},
  volume       = {30},
  issn         = {01279084},
  doi          = {10.22452/mjcs.vol30no3.5},
  pages        = {242--257},
  number       = {3},
  journaltitle = {Malaysian Journal of Computer Science},
  author       = {Nasser, A.B. and Alsewari, A.A. and Tairan, N.M. and Zamli, K.Z.},
  date         = {2017},
  keywords     = {Software Testing, Search Based Software Engineering, Combinatorial Problem, Flower Pollination Algorithm, Pairwise Testing},
  file         = {Full Text:~/Zotero/storage/5D7PJS7N/Nasser et al. - 2017 - Pairwise test data generation based on flower poll.pdf:application/pdf}
}

@inproceedings{nayak_knowledge_2020,
  title     = {Knowledge Graph Based Automated Generation of Test Cases in Software Engineering},
  isbn      = {978-1-4503-7738-6},
  url       = {https://doi.org/10.1145/3371158.3371202},
  doi       = {10.1145/3371158.3371202},
  series    = {{CoDS} {COMAD} 2020},
  pages     = {289--295},
  booktitle = {Proceedings of the 7th {ACM} {IKDD} {CoDS} and 25th {COMAD}},
  publisher = {Association for Computing Machinery},
  author    = {Nayak, Anmol and Kesri, Vaibhav and Dubey, Rahul Kumar},
  date      = {2020},
  note      = {{ZSCC}: 0000001 
event-place: New York, {NY}, {USA}},
  keywords  = {Constituency Parse Tree ({CPT}), Knowledge Graph ({KG}), Named Entity Recognition ({NER}), Requirement to Test Case generation},
  file      = {Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:~/Zotero/storage/X57DUQC4/Nayak et al. - 2020 - Knowledge Graph Based Automated Generation of Test.pdf:application/pdf}
}

@article{nguena_timo_test_2016,
  title        = {Test Data Generation for Cyclic Executives with {CBMC} and Frama-C: A Case Study},
  volume       = {320},
  issn         = {1571-0661},
  doi          = {10.1016/j.entcs.2016.01.004},
  abstract     = {Testers of cyclic executive systems are required to make considerable and repetitive efforts to determine input sequences (tests) for leading a system from a start state to a target state. This task is time-consuming and it might lead testers to produce fewer tests than required},
  pages        = {35--51},
  journaltitle = {Electronic Notes in Theoretical Computer Science},
  author       = {Nguena Timo, Omer and Langelier, Guillaume},
  date         = {2016},
  keywords     = {Computer Science, Test Generation, Automotive Controllers, C Code, Cbmc, Cyclic Executive, Experimentation, Frama-C},
  file         = {Full Text:~/Zotero/storage/TM2SRHHK/Nguena Timo and Langelier - 2016 - Test Data Generation for Cyclic Executives with CB.pdf:application/pdf}
}

@article{nikravan_reasoning-based_2019,
  title        = {A reasoning-based approach to dynamic domain reduction in test data generation},
  volume       = {21},
  issn         = {14332779},
  doi          = {10.1007/s10009-018-0493-6},
  pages        = {351--364},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Nikravan, E. and Parsa, S.},
  date         = {2019},
  keywords     = {Test Data Generation, Random Testing, Directed Acyclic Graph, Euler/Venn Diagram, Reasoning},
  file         = {Full Text:~/Zotero/storage/2XNAWTU7/Nikravan and Parsa - 2019 - A reasoning-based approach to dynamic domain reduc.pdf:application/pdf}
}

@article{nogueira_test_2019,
  title        = {Test case generation, selection and coverage from natural language},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.01.003},
  abstract     = {In Model-based Testing ({MBT}), test cases are automatically generated from a formal model of the system. A disadvantage of {MBT} is that developers must deal with formal notations. This limitation is addressed in this paper, where use cases are used to model the system. In previous work, we have proposed an automatic strategy for generating test cases from use cases written in a Controlled Natural Language ({CNL}), which is an English textual notation with a well-defined grammar. Due to its precise syntax, it can be processed and translated into a formal representation for the purpose of automatic test case generation. This paper extends our previous work by proposing a state-based {CNL} for describing use case control flows enriched with state and data operations. We translate state-based use case descriptions into {CSP} processes from which test cases can be automatically generated. In addition, we show how a similar notation can be used to specify test selection via the definition of...},
  pages        = {84--110},
  journaltitle = {Science of Computer Programming},
  author       = {Nogueira, Sidney and Araujo, Hugo and Araujo, Renata and Iyoda, Juliano and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Test Generation, Natural Language, Use Case Models},
  file         = {Full Text:~/Zotero/storage/9GK5LY6U/Nogueira et al. - 2019 - Test case generation, selection and coverage from .pdf:application/pdf}
}

@article{nosrati_using_2020,
  title        = {Using likely invariants for test data generation},
  volume       = {164},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2020.110549},
  abstract     = {•New approach for improving {SB} test data generation methods, based on learning.•Branch likely invariant and path likely invariant as the basis for the method.•Enhancing the effectiveness of iterations of common {SB} test data generation methods. Various approaches have been developed to tackle the problem of automatic test data generation. Among them search-based methods use metaheuristic algorithms to guide search in the input space of the program under test. This paper presents a new approach for improving search-based test data generation methods. This approach is based on learning the relationships between program input values and program parts covered by those values. The learned relationships are used to accelerate achieving test coverage goals. We introduce the concepts of branch likely invariant and path likely invariant as the basis for the learning method. In addition, we utilize simple predicates (based on some predefined templates) over program input...},
  journaltitle = {The Journal of systems and software},
  author       = {Nosrati, M and Haghighi, H and Vahidi Asl, M},
  date         = {2020},
  keywords     = {Computer Science, Branch Likely Invariants, Metaheuristic Algorithms, Path Likely Invariants, Search-Based Test Data Generation},
  file         = {Full Text:~/Zotero/storage/KRUDQMR7/Nosrati et al. - 2020 - Using likely invariants for test data generation.pdf:application/pdf}
}

@article{paiva_evaluation_2017,
  title        = {On the evaluation of code smells and detection tools},
  volume       = {5},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-017-0041-1},
  doi          = {10.1186/s40411-017-0041-1},
  abstract     = {Code smells refer to any symptom in the source code of a program that possibly indicates a deeper problem, hindering software maintenance and evolution. Detection of code smells is challenging for developers and their informal definition leads to the implementation of multiple detection techniques and tools. This paper evaluates and compares four code smell detection tools, namely {inFusion}, {JDeodorant}, {PMD}, and {JSpIRIT}. These tools were applied to different versions of the same software systems, namely {MobileMedia} and Health Watcher, to calculate the accuracy and agreement of code smell detection tools. We calculated the accuracy of each tool in the detection of three code smells: God Class, God Method, and Feature Envy. Agreement was calculated among tools and between pairs of tools. One of our main findings is that the evaluated tools present different levels of accuracy in different contexts. For {MobileMedia}, for instance, the average recall varies from 0 to 58\% and the average precision from 0 to 100\%, while for Health Watcher the variations are 0 to 100\% and 0 to 85\%, respectively. Regarding the agreement, we found that the overall agreement between tools varies from 83 to 98\% among all tools and from 67 to 100\% between pairs of tools. We also conducted a secondary study of the evolution of code smells in both target systems and found that, in general, code smells are present from the moment of creation of a class or method in 74.4\% of the cases of {MobileMedia} and 87.5\% of Health Watcher.},
  pages        = {7},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Paiva, Thanis and Damasceno, Amanda and Figueiredo, Eduardo and Sant’Anna, Cláudio},
  urldate      = {2020-05-21},
  date         = {2017-10-06},
  note         = {{ZSCC}: {NoCitationData}[s0]},
  file         = {Full Text:~/Zotero/storage/BHBFBJ6R/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf}
}

@article{paiva_generation_2016,
  title        = {Generation of complete test suites from mealy input/output transition systems},
  volume       = {28},
  issn         = {0934-5043},
  doi          = {10.1007/s00165-015-0350-2},
  abstract     = {Model-based testing overcomes challenges in software testing by generating automated test cases from behavior models, e.g. finite state machine ({FSM}) and input/output transition system ({IOTS}). Despite the existence of methods for {IOTSs}, the problem of selection of test cases is an important and difficult topic. The current methods from {IOTSs} do not provide the same support offered by the existing theory for {FSMs}, as complete fault coverage. In this paper, we propose a test generation method for {IOTSs} based on the W method developed for {FSMs}. The basic idea is to generate a transition cover set and a characterization set and concatenate them to generate complete test suites for {IOTSs} in a bounded number of steps. The method generates test suites with complete fault coverage for a given fault domain and is targeted at a class of {IOTSs}, called mealy {IOTS}, which accepts inputs only in stable states. Results from a case study show the proposed algorithm can achieve better results than a classical method for {IOTSs}.},
  pages        = {65--78},
  number       = {1},
  journaltitle = {Form Asp Comp},
  author       = {Paiva, Sofia and Simao, Adenilso},
  date         = {2016},
  keywords     = {Test generation, Complete test suites, Fault domain, Mealy input/output transition systems},
  file         = {Full Text:~/Zotero/storage/VNYQNE7J/Paiva and Simao - 2016 - Generation of complete test suites from mealy inpu.pdf:application/pdf}
}

@article{palacios_automatic_2015,
  title        = {Automatic test case generation for {WS}-Agreements using combinatorial testing},
  volume       = {38},
  issn         = {0920-5489},
  doi          = {10.1016/j.csi.2014.10.003},
  abstract     = {In the scope of the applications developed under the service-based paradigm, Service Level Agreements ({SLAs}) are a standard mechanism used to flexibly specify the Quality of Service ({QoS}) that must be delivered. These agreements contain the conditions negotiated between the service provider and consumers as well as the potential penalties derived from the violation of such conditions. In this context, it is important to assure that the service based application ({SBA}) behaves as expected in order to avoid potential consequences like penalties or dissatisfaction between the stakeholders that have negotiated and signed the {SLA}. In this article we address the testing of {SLAs} specified using the {WS}-Agreement standard by means of applying testing techniques such as the Classification Tree Method and Combinatorial Testing to generate test cases. From the content of the individual terms of the {SLA}, we identify situations that need to be tested. We also obtain a set of constraints based...},
  pages        = {84--100},
  issue        = {C},
  journaltitle = {Computer Standards \& Interfaces},
  author       = {Palacios, Marcos and García-Fanjul, José and Tuya, Javier and Spanoudakis, George},
  date         = {2015},
  keywords     = {Software Testing, Combinatorial Testing, Computer Science, Service Based Applications, Service Level Agreements, Ws-Agreement},
  file         = {Accepted Version:~/Zotero/storage/9RASNT4Y/Palacios et al. - 2015 - Automatic test case generation for WS-Agreements u.pdf:application/pdf}
}

@inproceedings{palomba_automatic_2016,
  title     = {Automatic Test Case Generation: What If Test Code Quality Matters?},
  isbn      = {978-1-4503-4390-9},
  url       = {https://doi.org/10.1145/2931037.2931057},
  doi       = {10.1145/2931037.2931057},
  series    = {{ISSTA} 2016},
  pages     = {130--141},
  booktitle = {Proceedings of the 25th International Symposium on Software Testing and Analysis},
  publisher = {Association for Computing Machinery},
  author    = {Palomba, Fabio and Panichella, Annibale and Zaidman, Andy and Oliveto, Rocco and De Lucia, Andrea},
  date      = {2016},
  note      = {{ZSCC}: 0000042 
event-place: New York, {NY}, {USA}},
  keywords  = {many-objective optimization, branch coverage, Evolutionary testing, test code quality},
  file      = {Submitted Version:~/Zotero/storage/L2T752P7/Palomba et al. - 2016 - Automatic Test Case Generation What If Test Code .pdf:application/pdf}
}

@article{pan_program-input_2015,
  title        = {Program-input generation for testing database applications using existing database states},
  volume       = {22},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0158-y},
  abstract     = {Testing is essential for quality assurance of database applications. Achieving high code coverage of the database applications is important in testing. In practice, there may exist a copy of live databases that can be used for database application testing. Using an existing database state is desirable since it tends to be representative of real-world objects’ characteristics, helping detect faults that could cause failures in real-world settings. However, to cover a specific program-code portion (e.g., block), appropriate program inputs also need to be generated for the given existing database state. To address this issue, in this paper, we propose a novel approach that generates program inputs for achieving high code coverage of a database application, given an existing database state. Our approach uses symbolic execution to track how program inputs are transformed before appearing in the executed {SQL} queries and how the constraints on query results affect the application’s execution. One significant challenge in our problem context is the gap between program-input constraints derived from the program and from the given existing database state},
  pages        = {439--473},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Pan, Kai and Wu, Xintao and Xie, Tao},
  date         = {2015},
  keywords     = {Test generation, Dynamic symbolic execution, Database application testing},
  file         = {Full Text:~/Zotero/storage/MMMWPLTB/Pan et al. - 2015 - Program-input generation for testing database appl.pdf:application/pdf}
}

@article{panichella_automated_2018,
  title        = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
  volume       = {44},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7840029/},
  doi          = {10.1109/TSE.2017.2663435},
  pages        = {122--158},
  number       = {2},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
  urldate      = {2020-05-23},
  date         = {2018-02-01},
  keywords     = {Genetic Algorithms, Optimization, Testing, program testing, search problems, Genetic algorithms, Algorithm design and analysis, Heuristic algorithms, optimisation, Software algorithms, sorting, test sequence, Computer Science, Algorithm Design and Analysis, Evolutionary Testing, branch coverage, automated test case generation, Evolutionary testing, automatic test case generation, Automatic Test Case Generation, dynamic target selection, {DynaMOSA}, Heuristic Algorithms, many-objective optimisation, Many-Objective Optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, search-based approaches, Software Algorithms, Sorting, test input data},
  file         = {Submitted Version:~/Zotero/storage/FFUHYM3I/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:~/Zotero/storage/HCD2TYSL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

@inproceedings{panichella_beyond_2019,
  title     = {Beyond Unit-Testing in Search-Based Test Case Generation: Challenges and Opportunities},
  url       = {https://doi.org/10.1109/SBST.2019.00010},
  doi       = {10.1109/SBST.2019.00010},
  series    = {{SBST} ’19},
  pages     = {7--8},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Panichella, Annibale},
  date      = {2019},
  keywords  = {test case generation, search-based software testing, integration testing, white-box testing},
  file      = {Submitted Version:~/Zotero/storage/VZJPZJAJ/Panichella - 2019 - Beyond Unit-Testing in Search-Based Test Case Gene.pdf:application/pdf}
}

@article{parizi_rambutans_2017,
  title        = {{RAMBUTANS} : automatic {AOP}-specific test generation tool},
  volume       = {19},
  issn         = {1433-2779},
  doi          = {10.1007/s10009-016-0432-3},
  abstract     = {Aspect-oriented programming ({AOP}) is a programmatic methodology to handle better modularized code by separating crosscutting concerns from the traditional abstraction boundaries. Automated testing, as one of the most demanding needs of the software development to reduce both human effort and costs, is a delicate issue in testing aspect-oriented programs. Prior studies in the automated test generation for aspect-oriented programs have been very limited with respect to the need for both adequate tool support and capability concerning effectiveness and efficiency. This paper describes a new {AOP}-specific tool for testing aspect-oriented programs, called {RAMBUTANS} . The {RAMBUTANS} tool uses a directed random testing technique that is especially well suited for generating tests for aspectual features in {AspectJ}. The directed random aspect of the tool is parameterized by associating weights to aspects, advice, methods, and classes by controlling object and joint point creations during the test generation process. We present a comprehensive empirical evaluation of our tool against the current {AOP} test generation approaches on three industrial aspect-oriented projects. The results of the experimental and statistical tests showed that {RAMBUTANS} tool produces test suites that have higher fault-detection capability and efficiency for {AspectJ}-like programs.},
  pages        = {743--761},
  number       = {6},
  journaltitle = {Int J Softw Tools Technol Transfer},
  author       = {Parizi, Reza and Ghani, Abdul and Lee, Sai and Khan, Saif},
  date         = {2017},
  keywords     = {Software testing, Automated test generation, Aspect-oriented programming, {AspectJ}, Object-oriented programming, Testing tool},
  file         = {Full Text:~/Zotero/storage/RNS4BPFI/Parizi et al. - 2017 - RAMBUTANS  automatic AOP-specific test generation.pdf:application/pdf}
}

@article{patrick_subdomain-based_2015,
  title        = {Subdomain-based test data generation},
  volume       = {103},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2014.11.033},
  abstract     = {•We optimise subdomains for input regions that are more likely to reveal faults.•This reduces the number of test cases required to achieve a high mutation score.•Subdomains also reveal information about the behaviour of the program under test.•Information provided by subdomains helps to reduce the effort needed to create oracles. Considerable effort is required to test software thoroughly. Even with automated test data generation tools, it is still necessary to evaluate the output of each test case and identify unexpected results. Manual effort can be reduced by restricting the range of inputs testers need to consider to regions that are more likely to reveal faults, thus reducing the number of test cases overall, and therefore reducing the effort needed to create oracles. This article describes and evaluates search-based techniques, using evolution strategies and subset selection, for identifying regions of the input domain (known as subdomains) such that test...},
  pages        = {328--342},
  issue        = {C},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Patrick, Matthew and Alexander, Rob and Oriol, Manuel and Clark, John A},
  date         = {2015},
  keywords     = {Computer Science, Evolution Strategy, Input Distributions, Search Based Testing},
  file         = {Accepted Version:~/Zotero/storage/CQGPZ6NX/Patrick et al. - 2015 - Subdomain-based test data generation.pdf:application/pdf}
}

@article{petke_practical_2015,
  title        = {Practical Combinatorial Interaction Testing: Empirical Findings on Efficiency and Early Fault Detection},
  volume       = {41},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7081752/},
  doi          = {10.1109/TSE.2015.2421279},
  shorttitle   = {Practical Combinatorial Interaction Testing},
  pages        = {901--924},
  number       = {9},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Petke, Justyna and Cohen, Myra B. and Harman, Mark and Yoo, Shin},
  urldate      = {2020-05-23},
  date         = {2015-09-01},
  keywords     = {software testing, Software Testing, Testing, genetic algorithm, combinatorial interaction testing, program testing, Fault detection, software fault tolerance, genetic algorithms, Genetic algorithms, constraint handling, greedy algorithm, greedy algorithms, pairwise testing, simulated annealing, Turning, Combinatorial interaction testing, empirical studies, {CIT} test suite generation, Combinatorial Interaction Testing, early fault detection, Empirical Studies, Flexible printed circuits, Greedy algorithms, prioritisation, Prioritisation, {SA}, Simulated annealing, software system configuration space},
  file         = {Full Text:~/Zotero/storage/CLSXXVUK/Petke et al. - 2015 - Practical Combinatorial Interaction Testing Empir.pdf:application/pdf}
}

@article{petrov_using_2015,
  title        = {Using a bounded model checker for test generation: How to kill two birds with one {SMT} solver},
  volume       = {49},
  issn         = {0146-4116},
  doi          = {10.3103/S0146411615070172},
  abstract     = {Automated test generation has received a lot of attention in recent decades, because it is one possible solution to the problems inherent to software testing: the need to write tests in the first place and providing test coverage for the human factor. De facto the most promising technique to automatically generate a test is dynamic symbolic execution assisted by an automated constraint solver, e.g., an {SMT} solver. This process is very similar to bounded model checking, which also deals with generating models from source code, asserting logic properties in it, and processing the returned model. This paper describes a prototype unit test generator for C based on a working bounded model checker called Borealis and shows that these two techniques are very similar and can be easily implemented using the same basic components. The prototype test generator has been evaluated on a number of examples and has shown good results in terms of test coverage and test excessiveness.},
  pages        = {466--472},
  number       = {7},
  journaltitle = {Aut. Control Comp. Sci.},
  author       = {Petrov, M. and Gagarski, K. and Belyaev, M. and Itsykson, V.},
  date         = {2015},
  keywords     = {automated test generation, dynamic symbolic execution, bounded model checking, function contracts, satisfiability modulo theories},
  file         = {Full Text:~/Zotero/storage/WY72GC8R/Petrov et al. - 2015 - Using a bounded model checker for test generation.pdf:application/pdf}
}

@article{pill_automated_2018,
  title        = {Automated generation of (F){LTL} oracles for testing and debugging},
  volume       = {139},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2018.02.002},
  abstract     = {•Generate {FLTL} test oracles automatically.•Test oracle provides also diagnostic information on subformulae.•Polynomial {SAT} encoding.•Open-source Python implementation publicly available. For being able to draw on automated reasoning that helps us in improving the quality of some software artifact or cyber-physical system, we have to express desired system traits in precise formal requirements. Verifying that a system adheres to these requirements allows us then to gain the crucial level of confidence in its capabilities and quality. Complementing related methods like model checking or runtime monitors, for testing and most importantly debugging recognized problems, we would certainly be interested in automated oracles. These oracles would allow us to judge whether observed (test) data really adhere to desired properties, and also to derive program spectra that have been shown to be an effective reasoning basis for debugging purposes. In this paper, we show how...},
  pages        = {124--141},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Pill, Ingo and Wotawa, Franz},
  date         = {2018},
  keywords     = {Computer Science, Test Oracle, Linear Temporal Logic, {SAT}},
  file         = {Full Text:~/Zotero/storage/P8V4V6NJ/Pill and Wotawa - 2018 - Automated generation of (F)LTL oracles for testing.pdf:application/pdf}
}

@article{pradhan_transition_2019,
  title        = {Transition coverage based test case generation from state chart diagram},
  issn         = {13191578},
  doi          = {10.1016/j.jksuci.2019.05.005},
  abstract     = {State-based testing is a challenging area in the software testing field. This paper proposes a set of algorithms to generate test cases from a state chart diagram based on various coverage criteria. The objective is to find various types of state-based faults by covering states and transitions of an object. First, the state chart diagram is transformed into an intermediate graph, State Chart Intermediate Graph ({SCIG}). Then, for a given coverage criteria, traversing method is applied on {SCIG} to generate test cases. Different trees from {SCIG} based on various coverage criteria are extracted for test case generation. Various coverage criteria such as All Transition ({AT}), Round Trip Path ({RTP}) and All Transition Pair ({ATP}) are considered. We introduce algorithms for two most efficient state-based criteria, {RTP} and {ATP}. Two case studies, Stack Operation and Vending Machine Automation system, are discussed throughout the paper. We experimentally observed that (i) {AT} consumes the most test resources (ii) {ATP} can't achieve 100\% transition coverage (iii) test cases generated based on {RTP} is efficient, and it overcomes the transition explosion problem of {AT}. This analysis is beneficial in the area of semi-automatic test case generation in model-based testing.},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Pradhan, S. and Ray, M. and Swain, S.K.},
  date         = {2019},
  keywords     = {Software Testing, Coverage Criteria, State-Based Faults, Test Case, Test Suite, Uml State Chart Diagram},
  file         = {Full Text:~/Zotero/storage/UL2Y347W/Pradhan et al. - 2019 - Transition coverage based test case generation fro.pdf:application/pdf}
}

@article{preoteasa_verification_2015,
  title        = {Verification and code generation for invariant diagrams in Isabelle},
  volume       = {84},
  issn         = {2352-2208},
  doi          = {10.1016/j.jlap.2013.09.001},
  pages        = {19--36},
  number       = {1},
  journaltitle = {Journal Of Logical And Algebraic Methods In Programming},
  author       = {Preoteasa, V and Back, Rj and Eriksson, J},
  date         = {2015},
  keywords     = {Computer Science},
  file         = {Full Text:~/Zotero/storage/QUSBRFEM/Preoteasa et al. - 2015 - Verification and code generation for invariant dia.pdf:application/pdf}
}

@article{qi_parallel_2016,
  title        = {A Parallel Genetic Algorithm Based on Spark for Pairwise Test Suite Generation},
  volume       = {31},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-016-1635-5},
  abstract     = {Pairwise testing is an effective test generation technique that requires all pairs of parameter values to be covered by at least one test case. It has been proven that generating minimum test suite is an {NP}-complete problem. Genetic algorithms have been used for pairwise test suite generation by researchers. However, it is always a time-consuming process, which leads to significant limitations and obstacles for practical use of genetic algorithms towards large-scale test problems. Parallelism will be an effective way to not only enhance the computation performance but also improve the quality of the solutions. In this paper, we use Spark, a fast and general parallel computing platform, to parallelize the genetic algorithm to tackle the problem. We propose a two-phase parallelization algorithm including fitness evaluation parallelization and genetic operation parallelization. Experimental results show that our algorithm outperforms the sequential genetic algorithm and competes with other approaches in both test suite size and computational performance. As a result, our algorithm is a promising improvement of the genetic algorithm for pairwise test suite generation.},
  pages        = {417--427},
  number       = {2},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Qi, Rong-Zhi and Wang, Zhi-Jian and Li, Shui-Yan},
  date         = {2016},
  keywords     = {test generation, pairwise testing, parallel genetic algorithm, Spark},
  file         = {Full Text:~/Zotero/storage/3N9SXA9A/Qi et al. - 2016 - A Parallel Genetic Algorithm Based on Spark for Pa.pdf:application/pdf}
}

@article{qian_sxm-based_2017,
  title        = {{SXM}-Based Web Test Generation with Respect to Logic Coverage Criteria},
  volume       = {27},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194017500206},
  abstract     = {This work proposes a Web test generation approach based on Stream X-Machines ({SXMs}). It employs relation matrix to construct test paths (abstract test cases). Two algorithms are presented, one for constructing the length-of-shortest-path matrix and another for establishing the shortest-path matrix from each state to other states in the state transition diagram of a {SXM}-based specification. For revealing the pre- and post-conditions of test paths conveniently, it transforms the execution of {SXM}-based abstract test cases into that of Boolean expressions and then tests the Web application under test by using those methods regarding Boolean expressions. Thus, an algorithm is designed to achieve test set for detecting logic connective fault. For a {SXM}-based abstract test case, the user operations involved are modeled by activity diagrams to derive practical test cases. An experiment on a miniature Web application is carried out to illustrate the {SXM}-based testing with respect to {MC}/{DC}, {RC}/{DC}, {RMCC} and {GMCC} coverage and in the meanwhile to compare these four criteria on their test effectiveness and fault-detecting ability.},
  pages        = {539--573},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Qian, Zhong Sheng},
  date         = {2017},
  keywords     = {Computer Science, Logic Coverage Criteria, Relation Matrix, Sxm (Stream X-Machine), Test Path},
  file         = {Full Text:~/Zotero/storage/XJC9D5LP/Qian - 2017 - SXM-Based Web Test Generation with Respect to Logi.pdf:application/pdf}
}

@inproceedings{qiu_application_2018,
  title     = {Application of an Improved Combinatorial Test Strategy in Test Case Generation for Aviation Software},
  isbn      = {978-1-4503-6629-8},
  url       = {https://doi.org/10.1145/3301551.3301578},
  doi       = {10.1145/3301551.3301578},
  series    = {{ICIT} 2018},
  pages     = {65--69},
  booktitle = {Proceedings of the 6th International Conference on Information Technology: {IoT} and Smart City},
  publisher = {Association for Computing Machinery},
  author    = {Qiu, Xiaohan and Jing, Hua and Zhang, Wei},
  date      = {2018},
  note      = {{ZSCC}: 0000000 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, ant colony algorithm, Combinatorial test, update-{IPO} strategy},
  file      = {Full Text:~/Zotero/storage/VMSXX583/Qiu et al. - 2018 - Application of an Improved Combinatorial Test Stra.pdf:application/pdf}
}

@article{qusef_exploratory_2019,
  title        = {An Exploratory Study of the Relationship Between Software Test Smells and Fault-Proneness},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8847402/},
  doi          = {10.1109/ACCESS.2019.2943488},
  pages        = {139526--139536},
  journaltitle = {{IEEE} Access},
  author       = {Qusef, Abdallah and Elish, Mahmoud O. and Binkley, David},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {unit testing, Testing, program testing, public domain software, Tools, Software, Production, software fault tolerance, software maintenance, Licenses, Maintenance engineering, mining software repositories, software quality, Apache Ant, exploratory studies, fault-proneness, high-severity faults, History, low-severity faults, poorly designed tests, preventative maintenance efforts, production code, software test smells, Test smells, test suite, unit tests},
  file         = {Full Text:~/Zotero/storage/LMZPKXWR/Qusef et al. - 2019 - An Exploratory Study of the Relationship Between S.pdf:application/pdf}
}

@inproceedings{rau_efficient_2018,
  title     = {Efficient {GUI} Test Generation by Learning from Tests of Other Apps},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195014},
  doi       = {10.1145/3183440.3195014},
  series    = {{ICSE} ’18},
  pages     = {370--371},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Rau, Andreas and Hotzkow, Jenny and Zeller, Andreas},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  file      = {Full Text:~/Zotero/storage/IGG2NLKN/Rau et al. - 2018 - Efficient GUI Test Generation by Learning from Tes.pdf:application/pdf}
}

@article{rodrigues_using_2018,
  title        = {Using Genetic Algorithms in Test Data Generation: A Critical Systematic Mapping},
  volume       = {51},
  issn         = {0360-0300, 1557-7341},
  url          = {https://dl.acm.org/doi/10.1145/3182659},
  doi          = {10.1145/3182659},
  shorttitle   = {Using Genetic Algorithms in Test Data Generation},
  pages        = {1--23},
  number       = {2},
  journaltitle = {{ACM} Comput. Surv.},
  author       = {Rodrigues, Davi Silva and Delamaro, Márcio Eduardo and Corrêa, Cléber Gimenez and Nunes, Fátima L. S.},
  urldate      = {2020-05-23},
  date         = {2018-06-02},
  keywords     = {Genetic Algorithms, Software Testing, Test Case Generation, Test Data Generation, Systematic Mapping, Computer Science, Evolutionary Test, Scoping Study},
  file         = {Full Text:~/Zotero/storage/JSZ65Q23/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf;Full Text:~/Zotero/storage/TMR6W4WX/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf}
}

@inproceedings{rojas_is_2017,
  title     = {Is Search-Based Unit Test Generation Research Stuck in a Local Optimum?},
  isbn      = {978-1-5386-2789-1},
  series    = {{SBST} ’17},
  pages     = {51--52},
  booktitle = {Proceedings of the 10th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rojas, José Miguel and Fraser, Gordon},
  date      = {2017},
  file      = {Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:~/Zotero/storage/IP849IPA/Rojas and Fraser - 2017 - Is Search-Based Unit Test Generation Research Stuc.pdf:application/pdf}
}

@article{rojas_seeding_2016,
  title        = {Seeding strategies in search‐based unit test generation},
  volume       = {26},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1601},
  abstract     = {Search‐based techniques have been applied successfully to the task of generating unit tests for object‐oriented software. However, as for any meta‐heuristic search, the efficiency heavily depends on many factors},
  pages        = {366--401},
  number       = {5},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Rojas, José Miguel and Fraser, Gordon and Arcuri, Andrea},
  date         = {2016},
  keywords     = {Test Case Generation, Java, Junit, Search‐Based Software Engineering, Search‐Based Testing, Testing Classes},
  file         = {Full Text:~/Zotero/storage/9V5Z2UWY/Rojas et al. - 2016 - Seeding strategies in search‐based unit test gener.pdf:application/pdf}
}

@article{rosero_regression_2017,
  title        = {Regression Testing of Database Applications Under an Incremental Software Development Setting},
  volume       = {5},
  issn         = {2169-3536},
  url          = {http://ieeexplore.ieee.org/document/8027014/},
  doi          = {10.1109/ACCESS.2017.2749502},
  pages        = {18419--18428},
  journaltitle = {{IEEE} Access},
  author       = {Rosero, Raul H. and Gomez, Omar S. and Rodriguez, Glen},
  urldate      = {2020-05-23},
  date         = {2017},
  keywords     = {software engineering, Optimization, Testing, machine learning, data mining, program testing, Data mining, database management systems, Databases, Fault detection, learning (artificial intelligence), Minimization, regression analysis, Software, software development management, software metrics, unit tests, database software applications, {DB} schema, effectiveness metrics, fault detection capability, incremental software development setting, selection regression, soft computing techniques, software product, software regression testing, Software regression testing, software verification, test cases, test suite reduction},
  file         = {Full Text:~/Zotero/storage/P3F6NRWN/Rosero et al. - 2017 - Regression Testing of Database Applications Under .pdf:application/pdf}
}

@article{rosziati_ibrahim_reducing_2020,
  title        = {Reducing redundancy of test cases generation using code smell detection and refactoring},
  volume       = {32},
  issn         = {1319-1578},
  abstract     = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation. Keywords: Lazy class, Small method, Duplicate code smell, Code smell detection, Refactoring},
  pages        = {367--374},
  number       = {3},
  journaltitle = {Journal of King Saud University. Computer and information sciences},
  author       = {{Rosziati Ibrahim} and {Maryam Ahmed} and {Richi Nayak} and {Sapiee Jamel}},
  date         = {2020},
  keywords     = {Computer Science},
  file         = {Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:~/Zotero/storage/GT56W9H5/Rosziati Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:application/pdf}
}

@inproceedings{rueda_towards_2019,
  title     = {Towards Automated Test Case Generation Maturity},
  url       = {https://doi.org/10.1109/SBST.2019.00011},
  doi       = {10.1109/SBST.2019.00011},
  series    = {{SBST} ’19},
  pages     = {9--10},
  booktitle = {Proceedings of the 12th International Workshop on Search-Based Software Testing},
  publisher = {{IEEE} Press},
  author    = {Rueda, Urko and Kifetew, Fitsum and Devroey, Xavier},
  date      = {2019},
  note      = {{ZSCC}: 0000000},
  keywords  = {quality, automation, benchmarking, challenges, industry adoption, maturation},
  file      = {Submitted Version:~/Zotero/storage/HS7NUYKI/Rueda et al. - 2019 - Towards Automated Test Case Generation Maturity.pdf:application/pdf}
}

@article{ruiz_evaluating_2019,
  title        = {Evaluating user interface generation approaches: model-based versus model-driven development},
  volume       = {18},
  issn         = {16191366},
  doi          = {10.1007/s10270-018-0698-x},
  pages        = {2753--2776},
  number       = {4},
  journaltitle = {Software and Systems Modeling},
  author       = {Ruiz, J. and Serral, E. and Snoeck, M.},
  date         = {2019},
  keywords     = {Integration With Application Development, Model-Based User Interface Software Tools, Model-Driven Development, User Interface Generation},
  file         = {Full Text:~/Zotero/storage/H4DAUU8D/Ruiz et al. - 2019 - Evaluating user interface generation approaches m.pdf:application/pdf}
}

@article{saadatjoo_test-data_2019,
  title        = {Test-data generation directed by program path coverage through imperialist competitive algorithm},
  volume       = {184},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.102304},
  abstract     = {•This study applies an evolutionary algorithm ({EA}) called Imperialist Competitive Algorithm to generate test data guided by path coverage•In this study, mutation score is used to evaluate the generated test data•Considering being indeterministic of {EA}, statistical tests {ANOVA} and T-test are used to show general efficiency of proposed algorithm in test data generation Path coverage testing is an approach to ensure all paths of a program from starting node to terminal node are traversed at least once. Such testing considerably helps reveal program faults. However, disregarding iterated paths in loops, any module of a program with n decisions can have up to 2n paths. Therefore, finding adequate test data to cover all or most of such paths throughout a program with numerous modules is an {NP}-Hard problem because it requires an exhaustive search among all possible data. Another concern is determining the efficiency and adequacy of test data according to the coverage...},
  journaltitle = {Science of Computer Programming},
  author       = {Saadatjoo, Mohammad Ali and Babamir, Seyed Morteza},
  date         = {2019},
  keywords     = {Test Data Generation, Mutation Testing, Computer Science, Anova, Evolutionary Algorithm (Ea), Imperialist Competitive Algorithm (Ica), Path Coverage, Structural Testing, T-Test},
  file         = {Full Text:~/Zotero/storage/LW2KV2K2/Saadatjoo and Babamir - 2019 - Test-data generation directed by program path cove.pdf:application/pdf}
}

@article{sahin_comparisons_2016,
  title        = {Comparisons of metaheuristic algorithms and fitness functions on software test data generation},
  volume       = {49},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.09.045},
  abstract     = {[Display omitted] •This paper applies meta-heuristic algorithms to software testing problem.•Different meta-heuristics were employed to analyze their performances on test data generation.•A control parameter sensitivity analysis was performed on the algorithms.•Various fitness functions based on different coverage approaches were compared. Cost of testing activities is a major portion of the total cost of a software. In testing, generating test data is very important because the efficiency of testing is highly dependent on the data used in this phase. In search-based software testing, soft computing algorithms explore test data in order to maximize a coverage metric which can be considered as an optimization problem. In this paper, we employed some meta-heuristics (Artificial Bee Colony, Particle Swarm Optimization, Differential Evolution and Firefly Algorithms) and Random Search algorithm to solve this optimization problem. First, the dependency...},
  pages        = {1202--1214},
  journaltitle = {Applied Soft Computing},
  author       = {Sahin, Omur and Akay, Bahriye},
  date         = {2016},
  keywords     = {Software Testing, Test Data Generation, Particle Swarm Optimization, Differential Evolution, Approximation Level, Artificial Bee Colony, Branch Distance, Firefly Algorithm, Path-Based Coverage, Similarity-Based Coverage},
  file         = {Full Text:~/Zotero/storage/9MR65JDB/Sahin and Akay - 2016 - Comparisons of metaheuristic algorithms and fitnes.pdf:application/pdf}
}

@article{sahoo_pso_2020,
  title        = {{PSO} based test case generation for critical path using improved combined fitness function},
  volume       = {32},
  issn         = {1319-1578},
  doi          = {10.1016/j.jksuci.2019.09.010},
  abstract     = {Test case generation is a multi objective problem as the goal is to achieve multiple targets. In existing work, emphasis is given to generate test cases to achieve maximum path coverage. For quality testing, coverage of critical path is more important than percentage of code coverage. The objective of this paper is to generate test cases to achieve maximum path coverage with a challenge of covering a critical path, within the available test resources. At the time of automatic test case generation, a path is critical if the probability of covering the path is low. Search based techniques use metaheuristic algorithms for automated test case generator. Fitness function plays an important role in searching techniques. We propose a fitness function, Improved Combined Fitness ({ICF}) function, using Adaptive Particle Swarm Optimization ({APSO}), to generate test cases automatically based on path coverage criteria. We have conducted experiments on three well-known case studies and observed...},
  pages        = {479--490},
  number       = {4},
  journaltitle = {Journal of King Saud University - Computer and Information Sciences},
  author       = {Sahoo, Rashmi Rekha and Ray, Mitrabinda},
  date         = {2020},
  keywords     = {Computer Science, Search Based Testing, Branch Distance, Apso, Critical Path, Improved Combined Fitness Function, Pso},
  file         = {Full Text:~/Zotero/storage/CJBQHEHK/Sahoo and Ray - 2020 - PSO based test case generation for critical path u.pdf:application/pdf}
}

@article{sakti_instance_2015,
  title        = {Instance Generator and Problem Representation to Improve Object Oriented Code Coverage},
  volume       = {41},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/6926828/},
  doi          = {10.1109/TSE.2014.2363479},
  pages        = {294--313},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Sakti, Abdelilah and Pesant, Gilles and Gueheneuc, Yann-Gael},
  urldate      = {2020-05-23},
  date         = {2015-03-01},
  keywords     = {Testing, Java, static analysis, program testing, Automatic Test Data Generation, Complexity theory, Generators, Libraries, object-oriented programming, Production facilities, program diagnostics, public domain software, Search Based Software Testing, Search problems, source code, {EvoSuite}, abstraction, automated search-based software test-data generation approach, Automatic test data generation, class-under-test, diversification strategy, Diversification Strategy, encapsulation, instance generator, Java class evaluation, Java testing, Java Testing, {JTExpert}, means-of-instantiation, method call sequences, object oriented code coverage, {OOP}, open-source libraries, problem representation, search based software testing, search heuristic, search time, search-based approach, seeding strategy, Seeding Strategy, unit class testing, Unit Class Testing, unit-class testing, visibility},
  file         = {Full Text:~/Zotero/storage/MT6UW9EP/Sakti et al. - 2015 - Instance Generator and Problem Representation to I.pdf:application/pdf}
}

@article{salahirad_choosing_2019,
  title        = {Choosing the fitness function for the job: Automated generation of test suites that detect real faults},
  volume       = {29},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1701},
  abstract     = {Search‐based unit test generation, if effective at fault detection, can lower the cost of testing. Such techniques rely on fitness functions to guide the search. Ultimately, such functions represent test goals that approximate—but do not ensure—fault detection. The need to rely on approximations leads to two questions— To answer these questions, we have assessed the fault‐detection capabilities of unit test suites generated to satisfy eight white‐box fitness functions on 597 real faults from the Defects4J database. Our analysis has found that the strongest indicators of effectiveness are a high level of code coverage over the targeted class and high satisfaction of a criterion's obligations. Consequently, the branch coverage fitness function is the most effective. Our findings indicate that fitness functions that thoroughly explore system structure should be used as primary generation objectives—supported by secondary fitness functions that explore orthogonal, supporting scenarios. Our results also provide further evidence that future approaches to test generation should focus on attaining higher coverage of private code and better initialization and manipulation of class dependencies. Search‐based test generation relies on fitness functions. Which are most effective? Our analysis found that the strongest indicators of effectiveness are a high level of code coverage and high fitness. Our findings indicate that fitness functions that explore system structure should be used as primary generation objectives‐supported by secondary functions that explore targeted scenarios. Our results provide evidence that future approaches should focus on higher coverage of private code and initialization and manipulation of class dependencies.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Salahirad, Alireza and Almulla, Hussein and Gay, Gregory},
  date         = {2019},
  keywords     = {Automated Test Generation, Unit Testing, Search‐Based Software Engineering, Adequacy Criteria, Search‐Based Test Generation},
  file         = {Accepted Version:~/Zotero/storage/F3UM8MPJ/Salahirad et al. - 2019 - Choosing the fitness function for the job Automat.pdf:application/pdf}
}

@article{salihu_amoga_2019,
  title        = {{AMOGA}: A Static-Dynamic Model Generation Strategy for Mobile Apps Testing},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8630936/},
  doi          = {10.1109/ACCESS.2019.2895504},
  shorttitle   = {{AMOGA}},
  pages        = {17158--17173},
  journaltitle = {{IEEE} Access},
  author       = {Salihu, Ibrahim-Anka and Ibrahim, Rosziati and Ahmed, Bestoun S. and Zamli, Kamal Z. and Usman, Asmau},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {Static analysis, Software engineering, model-based testing, reverse engineering, Testing, {GUI} testing, mobile devices, program testing, Tools, Data mining, mobile computing, user interfaces, Graphical user interfaces, mobile apps, Automated testing, test automation, {AMOGA}, android apps, Android-based mobile apps, application model, crawling technique, mobile apps developers, mutation testing concept, Reverse engineering, static-dynamic approach, static-dynamic model generation strategy, test case creation, {UI} Model, user interface model},
  file         = {Full Text:~/Zotero/storage/IDFQTAPS/Salihu et al. - 2019 - AMOGA A Static-Dynamic Model Generation Strategy .pdf:application/pdf}
}

@inproceedings{seijas_model_2016,
  title     = {Model Extraction and Test Generation from {JUnit} Test Suites},
  isbn      = {978-1-4503-4151-6},
  url       = {https://doi.org/10.1145/2896921.2896927},
  doi       = {10.1145/2896921.2896927},
  series    = {{AST} ’16},
  pages     = {8--14},
  booktitle = {Proceedings of the 11th International Workshop on Automation of Software Test},
  publisher = {Association for Computing Machinery},
  author    = {Seijas, Pablo Lamela and Thompson, Simon and Francisco, Miguel Ángel},
  date      = {2016},
  note      = {{ZSCC}: {NoCitationData}[s0] 
event-place: New York, {NY}, {USA}},
  file      = {Accepted Version:~/Zotero/storage/68AS9K8U/Seijas et al. - 2016 - Model Extraction and Test Generation from JUnit Te.pdf:application/pdf}
}

@inproceedings{serra_effectiveness_2019,
  title     = {On the Effectiveness of Manual and Automatic Unit Test Generation: Ten Years Later},
  url       = {https://doi.org/10.1109/MSR.2019.00028},
  doi       = {10.1109/MSR.2019.00028},
  series    = {{MSR} ’19},
  pages     = {121--125},
  booktitle = {Proceedings of the 16th International Conference on Mining Software Repositories},
  publisher = {{IEEE} Press},
  author    = {Serra, Domenico and Grano, Giovanni and Palomba, Fabio and Ferrucci, Filomena and Gall, Harald C. and Bacchelli, Alberto},
  date      = {2019},
  keywords  = {software testing, automatic test case generation, empirical studies},
  file      = {Accepted Version:~/Zotero/storage/DJABBIN2/Serra et al. - 2019 - On the Effectiveness of Manual and Automatic Unit .pdf:application/pdf}
}

@inproceedings{setiani_literature_2019,
  title     = {Literature Review on Test Case Generation Approach},
  isbn      = {978-1-4503-6642-7},
  url       = {https://doi.org/10.1145/3305160.3305186},
  doi       = {10.1145/3305160.3305186},
  series    = {{ICSIM} 2019},
  pages     = {91--95},
  booktitle = {Proceedings of the 2nd International Conference on Software Engineering and Information Management},
  publisher = {Association for Computing Machinery},
  author    = {Setiani, Novi and Ferdiana, Ridi and Santosa, Paulus Insap and Hartanto, Rudy},
  date      = {2019},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, software testing, Test case},
  file      = {Full Text:~/Zotero/storage/YJVICJPT/Setiani et al. - 2019 - Literature Review on Test Case Generation Approach.pdf:application/pdf}
}

@article{shahbaz_automatic_2015,
  title        = {Automatic generation of valid and invalid test data for string validation routines using web searches and regular expressions},
  volume       = {97},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2014.04.008},
  abstract     = {Classic approaches to automatic input data generation are usually driven by the goal of obtaining program coverage and the need to solve or find solutions to path constraints to achieve this. As inputs are generated with respect to the structure of the code, they can be ineffective, difficult for humans to read, and unsuitable for testing missing implementation. Furthermore, these approaches have known limitations when handling constraints that involve operations with string data types. This paper presents a novel approach for generating string test data for string validation routines, by harnessing the Internet. The technique uses program identifiers to construct web search queries for regular expressions that validate the format of a string type (such as an email address). It then performs further web searches for strings that match the regular expressions, producing examples of test cases that are both valid and realistic. Following this, our technique mutates...},
  pages        = {405--425},
  number       = {4},
  journaltitle = {Science of Computer Programming},
  author       = {Shahbaz, Muzammil and Mcminn, Phil and Stevenson, Mark},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Regular Expressions, Web Searches},
  file         = {Full Text:~/Zotero/storage/8SPAGNWS/Shahbaz et al. - 2015 - Automatic generation of valid and invalid test dat.pdf:application/pdf}
}

@article{shahbazi_black-box_2016,
  title        = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
  volume       = {42},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7293669/},
  doi          = {10.1109/TSE.2015.2487958},
  pages        = {361--378},
  number       = {4},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Shahbazi, Ali and Miller, James},
  urldate      = {2020-05-23},
  date         = {2016-04-01},
  keywords     = {Genetic Algorithms, software testing, Software Testing, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Biological cells, multiobjective optimization algorithm, objective functions, Power capacitors, security of data, Sociology, Statistics, Subspace constraints, Computer Science, Black-Box Testing, Random Testing, automated test case generation, Adaptive random testing, Adaptive Random Testing, Automated Test Case Generation, Benford distribution, Biological Cells, black-box string test case generation, Power Capacitors, {RT}, security risks, string distance, String Distance, string distance functions, string test cases, String Test Cases, Subspace Constraints},
  file         = {Full Text:~/Zotero/storage/JYIMT3AC/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:~/Zotero/storage/72FU8IQL/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

@article{shahbazi_black-box_2018,
  title        = {Black-box tree test case generation through diversity},
  volume       = {25},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-018-0232-y},
  abstract     = {To identify defects and security risks in many real-world applications structured test cases, including test cases structured as trees are required. A simple approach is to generate random trees as test cases [random testing ({RT})]},
  pages        = {531--568},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Shahbazi, Ali and Panahandeh, Mahsa and Miller, James},
  date         = {2018},
  keywords     = {Software testing, Random testing, Automated test case generation, Black-box testing, Structured input, Tree distance, Tree test cases, Trees},
  file         = {Full Text:~/Zotero/storage/7CEM4P43/Shahbazi et al. - 2018 - Black-box tree test case generation through divers.pdf:application/pdf}
}

@inproceedings{shamshiri_automated_2015,
  title     = {Automated Unit Test Generation for Evolving Software},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2803196},
  doi       = {10.1145/2786805.2803196},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1038--1041},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Shamshiri, Sina},
  date      = {2015},
  note      = {{ZSCC}: 0000004 
event-place: New York, {NY}, {USA}},
  keywords  = {Genetic Algorithms, Regression Testing, Search-Based Testing, Automated Unit Test Generation},
  file      = {Full Text:~/Zotero/storage/LYYKL55U/Shamshiri - 2015 - Automated Unit Test Generation for Evolving Softwa.pdf:application/pdf}
}

@article{shamshiri_random_2018,
  title        = {Random or evolutionary search for object‐oriented test suite generation?},
  volume       = {28},
  issn         = {0960-0833},
  doi          = {10.1002/stvr.1660},
  abstract     = {An important aim in software testing is constructing a test suite with high structural code coverage, that is, ensuring that most if not all of the code under test have been executed by the test cases comprising the test suite. Several search‐based techniques have proved successful at automatically generating tests that achieve high coverage. However, despite the well‐established arguments behind using evolutionary search algorithms (eg, genetic algorithms) in preference to random search, it remains an open question whether the benefits can actually be observed in practice when generating unit test suites for object‐oriented classes. In this paper, we report an empirical study on the effects of using evolutionary algorithms (including a genetic algorithm and chemical reaction optimization) to generate test suites, compared with generating test suites incrementally with random search. We apply the {ES} unit test suite generator to 1000 classes randomly selected from the {SF}110 corpus of open‐source projects. Surprisingly, the results show that the difference is much smaller than one might expect: While evolutionary search covers more branches of the type where standard fitness functions provide guidance, we observed that, in practice, the vast majority of branches do not provide any guidance to the search. These results suggest that, although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes. This paper reports an empirical study on the effects of using evolutionary algorithms to generate test suites, compared to generating test suites incrementally with random search. We show that although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes.},
  pages        = {n/a--n/a},
  number       = {4},
  journaltitle = {Software Testing, Verification and Reliability},
  author       = {Shamshiri, Sina and Rojas, José Miguel and Gazzola, Luca and Fraser, Gordon and Mcminn, Phil and Mariani, Leonardo and Arcuri, Andrea},
  date         = {2018},
  keywords     = {Genetic Algorithms, Automated Software Testing, Automated Test Generation, Chemical Reaction Optimization, Random Search, Search‐Based Software Testing},
  file         = {Full Text:~/Zotero/storage/9FEEBZV8/Shamshiri et al. - 2018 - Random or evolutionary search for object‐oriented .pdf:application/pdf}
}

@article{sharifipour_structural_2018,
  title        = {Structural test data generation using a memetic ant colony optimization based on evolution strategies},
  volume       = {40},
  issn         = {2210-6502},
  doi          = {10.1016/j.swevo.2017.12.009},
  abstract     = {Test data generation is one of the key activities that has a significant impact on the efficiency and effectiveness of software testing. Since manual test data generation is quite inefficient and even impractical, automated test data generation has been realized to produce an appropriate subset of input data to carry out effective software testing in reasonable times. This paper presents a memetic ant colony optimization ({ACO}) algorithm for structural test data generation. The proposed approach incorporates (1+1)-evolution strategies ({ES}) to improve the search functionality of ants in local moves and enhance search exploitation. Moreover, we have introduced a novel definition of the pheromone functionality in the way that it discourages ants from choosing mostly covered paths of the program to reinforce search exploration. Given that branch coverage is considered as the coverage criterion, two fitness functions are used accordingly for our proposed algorithm. The first fitness...},
  pages        = {76--91},
  journaltitle = {Swarm and Evolutionary Computation},
  author       = {Sharifipour, Hossein and Shakeri, Mojtaba and Haghighi, Hassan},
  date         = {2018},
  keywords     = {Computer Science, Branch Coverage, Fitness Functions, Ant Colony Optimization, Automated Test Data Generation, Evolution Strategies, Pheromone Trail},
  file         = {Full Text:~/Zotero/storage/SAGH9Z3U/Sharifipour et al. - 2018 - Structural test data generation using a memetic an.pdf:application/pdf}
}

@article{shen_symbolic_2018,
  title        = {Symbolic execution based test-patterns generation algorithm for hardware Trojan detection},
  volume       = {78},
  issn         = {0167-4048},
  doi          = {10.1016/j.cose.2018.07.006},
  abstract     = {Hardware Trojan detection is a very difficult challenge. However, the combination of symbolic execution and metamorphic testing is useful for detecting hardware Trojans in Verilog code. In this paper, symbolic execution and metamorphic testing were combined to detect internal conditionally triggered hardware Trojans in the register-transfer level design. First, control flow graphs of Verilog code were generated. Next, parallel symbolic execution and satisfiability modulo theories solver generated test patterns. Finally, metamorphic testing detected the hardware Trojans. The work used Trust-Hub benchmarks in experiments.},
  pages        = {267--280},
  journaltitle = {Computers \& Security},
  author       = {Shen, Lixiang and Mu, Dejun and Cao, Guo and Qin, Maoyuan and Blackstone, Jeremy and Kastner, Ryan},
  date         = {2018},
  keywords     = {Symbolic Execution, Computer Science, Control Flow Graph, Hardware Trojan, Metamorphic Testing, Satisfiability Modulo Theory},
  file         = {Full Text:~/Zotero/storage/ULEC3HTM/Shen et al. - 2018 - Symbolic execution based test-patterns generation .pdf:application/pdf}
}

@inproceedings{silva_analyzing_2017,
  title     = {Analyzing Automatic Test Generation Tools for Refactoring Validation},
  isbn      = {978-1-5386-1548-5},
  url       = {https://doi.org/10.1109/AST.2017.9},
  doi       = {10.1109/AST.2017.9},
  series    = {{AST} ’17},
  pages     = {38--44},
  booktitle = {Proceedings of the 12th International Workshop on Automation of Software Testing},
  publisher = {{IEEE} Press},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Andrade, Wilkerson L.},
  date      = {2017},
  keywords  = {test generation, refactoring, {EvoSuite}, randoop},
  file      = {Full Text:~/Zotero/storage/ASPFCDJ6/Silva et al. - 2017 - Analyzing Automatic Test Generation Tools for Refa.pdf:application/pdf}
}

@inproceedings{silva_can_2018,
  title     = {Can Automated Test Case Generation Cope with Extract Method Validation?},
  isbn      = {978-1-4503-6503-1},
  url       = {https://doi.org/10.1145/3266237.3266274},
  doi       = {10.1145/3266237.3266274},
  series    = {{SBES} ’18},
  pages     = {152--161},
  booktitle = {Proceedings of the {XXXII} Brazilian Symposium on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Silva, Indy P. S. C. and Alves, Everton L. G. and Machado, Patrícia D. L.},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, extract method, refactoring},
  file      = {Full Text:~/Zotero/storage/73L6GL28/Silva et al. - 2018 - Can Automated Test Case Generation Cope with Extra.pdf:application/pdf}
}

@article{silva_cpn_2019,
  title        = {{CPN} simulation-based test case generation from controlled natural-language requirements},
  volume       = {181},
  issn         = {0167-6423},
  doi          = {10.1016/j.scico.2019.04.001},
  abstract     = {We propose a test generation strategy from natural language ({NL}) requirements via translation into Coloured Petri Nets ({CPN}), an extension of Petri Nets that supports model structuring and provides a mature theory and powerful tool support. This approach extends our previous work on the {NAT}2TEST framework, which involves syntactic and semantic analyses of {NL} requirements and the generation of Data-Flow Reactive Systems ({DFRS}) as an intermediate representation, from which target formal models can be obtained for the purpose of test case generation. Our contributions include automating a systematic translation of {DFRSs} into {CPN} models, an extension to deal with time aspects, besides an empirical analysis of the {CPN}-based test generation strategy. The analyses considered examples both from the literature (a vending machine and a nuclear power plant control system), and from the aerospace and the automotive domain (a priority command control system and a turn indicator control system,...},
  pages        = {111--139},
  journaltitle = {Science of Computer Programming},
  author       = {Silva, Bruno Cesar F and Carvalho, Gustavo and Sampaio, Augusto},
  date         = {2019},
  keywords     = {Computer Science, Model-Based Testing, Coloured Petri Nets, Controlled Natural Language, Data-Flow Reactive System, Model Simulation},
  file         = {Full Text:~/Zotero/storage/RNE4KGVF/Silva et al. - 2019 - CPN simulation-based test case generation from con.pdf:application/pdf}
}

@article{silva_ouriques_revealing_2015,
  title        = {Revealing influence of model structure and test case profile on the prioritization of test cases in the context of model-based testing},
  volume       = {3},
  issn         = {2195-1721},
  url          = {https://doi.org/10.1186/s40411-014-0015-5},
  doi          = {10.1186/s40411-014-0015-5},
  abstract     = {Test case prioritization techniques aim at defining an order of test cases that favor the achievement of a goal during test execution, such as revealing failures as earlier as possible. A number of techniques have already been proposed and investigated in the literature and experimental results have discussed whether a technique is more successful than others. However, in the context of model-based testing, only a few attempts have been made towards either proposing or experimenting test case prioritization techniques. Moreover, a number of factors that may influence on the results obtained still need to be investigated before more general conclusions can be reached.},
  pages        = {1},
  number       = {1},
  journaltitle = {J Softw Eng Res Dev},
  author       = {Silva Ouriques, João Felipe and Cartaxo, Emanuela Gadelha and Lima Machado, Patrícia Duarte},
  urldate      = {2020-05-21},
  date         = {2015-01-29},
  note         = {{ZSCC}: 0000011},
  file         = {Full Text:~/Zotero/storage/RDCXG637/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf}
}

@article{singh_demand_2019,
  title        = {Demand based test case generation for object oriented system},
  volume       = {13},
  issn         = {17518806},
  doi          = {10.1049/iet-sen.2018.5043},
  pages        = {403--413},
  number       = {5},
  journaltitle = {{IET} Software},
  author       = {Singh, R. and Bhatia, R. and Singhrova, A.},
  date         = {2019},
  keywords     = {Software Testing, Test Case Generation, Computer Science, Program Testing, Research Article, Atm System, Contextual Demand-Based Tcg, Core Systems, Demand-Based Tcg, Flexible Approach, Monetary Cost, Object-Oriented Methods, Object-Oriented Systems, Oo Software Systems, Oo Systems, Sequence Diagrams, Test Paths},
  file         = {Full Text:~/Zotero/storage/BS5SQDWQ/Singh et al. - 2019 - Demand based test case generation for object orien.pdf:application/pdf}
}

@article{singla_natural_2016,
  title        = {Natural Computing for Automatic Test Data Generation Approach Using Spanning Tree Concepts},
  volume       = {85},
  issn         = {1877-0509},
  doi          = {10.1016/j.procs.2016.05.284},
  abstract     = {The weight is assigned to all edges of graph according to a uniform policy and focus is on the leaves nodes of the Spanning Tree of Control Flow Graph of Program. If all leaves nodes of Spanning tree are covered by the test cases, then number of test cases required or testing the program can be reduced to great extent. Further the spanning tree is based on the concept of maximum spanning tree of {CFG} which helps in finding the critical paths of {CFG}. The chances of finding errors in critical are more as compare to the normal path. Covering of all the leaves nodes of Spanning Tree give guarantee for the coverage of Critical path also. Further the paper also shows that number of test cases required in case of Spanning tree is less as compare to the Dominance tree concept. For the generation of fast, unique and reliable test cases a optimization technique which is based on natural computing concept is used which is called as on Swine Influenza Models Based Optimization ({SIMBO}). The...},
  pages        = {929--939},
  journaltitle = {Procedia Computer Science},
  author       = {Singla, Sanjay and Kumar, Raj and Kumar, Dharminder},
  date         = {2016},
  keywords     = {Computer Science, Data Flow Testing, Genetic Algorithm (Ga), Particle Swarm Optimization (Pso), Swine Influenza Models Based Optimization (Simbo)},
  file         = {Full Text:~/Zotero/storage/DCL42R3X/Singla et al. - 2016 - Natural Computing for Automatic Test Data Generati.pdf:application/pdf}
}

@article{smara_acceptance_2017,
  title        = {Acceptance Test for Fault Detection in Component-based Cloud Computing and Systems},
  volume       = {70},
  issn         = {0167-739X},
  doi          = {10.1016/j.future.2016.06.030},
  abstract     = {Fault Detection is considered as one of the main challenges in large-scale dynamic environments and thus, for maintaining the reliability requirements of Cloud and Mobile Cloud systems. Most of the popular existing techniques for fault detection applied on the Cloud Computing environment in general, are based on system-monitoring despite the extreme difficulty of keeping track of all machines with their huge number in Cloud systems. In this paper, we propose a Fault Detection framework for the Component-based Cloud Computing by using Recovery Blocks’ Acceptance Test. This framework aims to construct Fail-Silent Cloud modules which have the ability of Self-Fault detection. In this, the detection process of transient hardware faults, software faults, and response-time failures is performed locally on each computing machine in the Cloud system. Background of the research issue, our mechanism, thorough analysis, and appropriate case study are presented. The efficiency and practicality...},
  pages        = {74--93},
  journaltitle = {Future Generation Computer Systems},
  author       = {Smara, Mounya and Aliouat, Makhlouf and Pathan, Al-Sakib Khan and Aliouat, Zibouda},
  date         = {2017},
  keywords     = {Computer Science, Fault Detection, Acceptance Test, {BIP} Framework, Component-Based Cloud Computing, Recovery Blocks},
  file         = {Full Text:~/Zotero/storage/JL89NLJS/Smara et al. - 2017 - Acceptance Test for Fault Detection in Component-b.pdf:application/pdf}
}

@article{son_mccfg_2019,
  title        = {{MCCFG}: an {MOF}-based multiple condition control flow graph for automatic test case generation},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-016-0687-1},
  abstract     = {Requirement-based testing ({RBT}) is widely known for the efficient testing in the limited resources. However {RBT} is difficult to generate automatic test cases},
  pages        = {2461--2470},
  issue        = {Supplement 1},
  journaltitle = {Cluster Comput},
  author       = {Son, Hyun and Park, Young and Kim, R.},
  date         = {2019},
  keywords     = {Automatic test case generation, Control flow graph ({CFG}), Coverage-based testing, Multiple condition control flow graph ({MCCFG})},
  file         = {Full Text:~/Zotero/storage/7QP44WXE/Son et al. - 2019 - MCCFG an MOF-based multiple condition control flo.pdf:application/pdf}
}

@article{suarez-cabal_incremental_2017,
  title        = {Incremental test data generation for database queries},
  volume       = {24},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-017-0212-7},
  abstract     = {Testing database applications is a complex task since it involves designing test databases with meaningful test data in order to reveal faults and, at the same time, with a small size in order to carry out the testing process in an efficient way. This paper presents an automated approach to generating test data (test relational databases and test inputs for query parameters) for a set of {SQL} queries, with the aim of covering test requirements as obtained from said queries. The test data generation follows an incremental approach where, in each increment, test data are generated to cover a test requirement by re-using test data previously generated for other test requirements. The test data generation for each test requirement is formulated as a constraint satisfaction problem, where constraints are derived from the test requirement, initial database states and previously generated test data. The generation process is fully automated and supports the execution on complex queries and databases. Evaluation is carried out on a real life application, and the results show that small-size generated test relational databases achieve high coverage scores for the queries under test in a short generating time.},
  pages        = {719--755},
  number       = {4},
  journaltitle = {Autom Softw Eng},
  author       = {Suárez-Cabal, María and Riva, Claudio and Tuya, Javier and Blanco, Raquel},
  date         = {2017},
  keywords     = {Software testing, Constraint satisfaction problem ({CSP}), Database testing, Test coverage, Test database generation},
  file         = {Full Text:~/Zotero/storage/ZQAVM4BM/Suárez-Cabal et al. - 2017 - Incremental test data generation for database quer.pdf:application/pdf}
}

@inproceedings{suresh_automated_2019,
  title     = {Automated Test Case Generation for Programmable Logic Controller Code},
  isbn      = {978-1-4503-6215-3},
  url       = {https://doi.org/10.1145/3299771.3299799},
  doi       = {10.1145/3299771.3299799},
  series    = {{ISEC}’19},
  booktitle = {Proceedings of the 12th Innovations on Software Engineering Conference (Formerly Known as India Software Engineering Conference)},
  publisher = {Association for Computing Machinery},
  author    = {Suresh, Varsha P. and Chakrabarti, Sujit and Jetley, Raoul},
  date      = {2019},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test generation, Programmable Logic Controllers, Symbolic Execution},
  file      = {Full Text:~/Zotero/storage/PVCZXXF7/Suresh et al. - 2019 - Automated Test Case Generation for Programmable Lo.pdf:application/pdf}
}

@inproceedings{terragni_coverage-driven_2016,
  title     = {Coverage-Driven Test Code Generation for Concurrent Classes},
  isbn      = {978-1-4503-3900-1},
  url       = {https://doi.org/10.1145/2884781.2884876},
  doi       = {10.1145/2884781.2884876},
  series    = {{ICSE} ’16},
  pages     = {1121--1132},
  booktitle = {Proceedings of the 38th International Conference on Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Terragni, Valerio and Cheung, Shing-Chi},
  date      = {2016},
  note      = {{ZSCC}: 0000017 
event-place: New York, {NY}, {USA}},
  keywords  = {automated test generation, interleaving coverage criteria},
  file      = {Full Text:~/Zotero/storage/KSP5V8PG/Terragni and Cheung - 2016 - Coverage-Driven Test Code Generation for Concurren.pdf:application/pdf}
}

@article{tian_test_2016,
  title        = {Test data generation for path coverage of message-passing parallel programs based on co-evolutionary genetic algorithms},
  volume       = {23},
  issn         = {0928-8910},
  doi          = {10.1007/s10515-014-0173-z},
  abstract     = {Employing genetic algorithms to generate test data for path coverage has been an important method in software testing. Previous work, however, is suitable mainly for serial programs. Automatic test data generation for path coverage of message-passing parallel programs without non-determinacy is investigated in this study by using co-evolutionary genetic algorithms. This problem is first formulated as a single-objective optimization problem, and then a novel co-evolutionary genetic algorithm is proposed to tackle the formulated optimization problem. This method employs the alternate co-evolution of two kinds of populations to generate test data that meet path coverage. The proposed method is applied to seven parallel programs, and compared with the other three methods. The experimental results show that the proposed method has the best success rate and the least number of evaluated individuals and time consumption.},
  pages        = {469--500},
  number       = {3},
  journaltitle = {Autom Softw Eng},
  author       = {Tian, Tian and Gong, Dunwei},
  date         = {2016},
  keywords     = {Software testing, Co-evolutionary genetic algorithm, Parallel program, Path coverage, Test data},
  file         = {Full Text:~/Zotero/storage/85LLBZLJ/Tian and Gong - 2016 - Test data generation for path coverage of message-.pdf:application/pdf}
}

@article{tuya_coverage-aware_2016,
  title        = {Coverage-Aware Test Database Reduction},
  volume       = {42},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/7384760/},
  doi          = {10.1109/TSE.2016.2519032},
  pages        = {941--959},
  number       = {10},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Tuya, Javier and de la Riva, Claudio and Suarez-Cabal, Maria Jose and Blanco, Raquel},
  urldate      = {2020-05-23},
  date         = {2016-10-01},
  keywords     = {{SQL}, test design, program testing, Scalability, database management systems, Databases, Fault detection, Minimization, Production, software tools, Benchmark testing, testing tools, coverage criterion, coverage-aware test database reduction, database benchmark, design, functional testing, information storage, {SQL} queries, test coverage of code, Test database reduction},
  file         = {Full Text:~/Zotero/storage/UCNRLNVA/Tuya et al. - 2016 - Coverage-Aware Test Database Reduction.pdf:application/pdf}
}

@article{varshney_hybrid_2018,
  title        = {A hybrid particle swarm optimization and differential evolution based test data generation algorithm for data-flow coverage using neighbourhood search strategy},
  volume       = {42},
  issn         = {03505596},
  doi          = {10.31449/inf.v42i3.1497},
  pages        = {417--438},
  number       = {3},
  journaltitle = {Informatica (Ljubljana)},
  author       = {Varshney, S. and Mehrotra, M.},
  date         = {2018},
  keywords     = {Search Based Software Testing, Particle Swarm Optimization, Data Flow Testing, Differential Evolution, Dominance Tree},
  file         = {Full Text:~/Zotero/storage/TC8DJMGF/Varshney and Mehrotra - 2018 - A hybrid particle swarm optimization and different.pdf:application/pdf}
}

@article{vivanti_detailed_2017,
  title        = {A detailed investigation of the effectiveness of whole test suite generation},
  volume       = {22},
  issn         = {13823256},
  doi          = {10.1007/s10664-015-9424-2},
  abstract     = {A common application of search-based software testing is to generate test cases for all goals defined by a coverage criterion (e.g., lines, branches, mutants). Rather than generating one test case at a time for each of these goals individually, whole test suite generation optimizes entire test suites towards satisfying all goals at the same time. There is evidence that the overall coverage achieved with this approach is superior to that of targeting individual coverage goals. Nevertheless, there remains some uncertainty on (a) whether the results generalize beyond branch coverage, (b) whether the whole test suite approach might be inferior to a more focused search for some particular coverage goals, and (c) whether generating whole test suites could be optimized by only targeting coverage goals not already covered. In this paper, we perform an in-depth analysis to study these questions. An empirical study on 100 Java classes using three different coverage criteria reveals that indeed there...},
  pages        = {852--893},
  number       = {2},
  journaltitle = {Empirical Software Engineering},
  author       = {Vivanti, Mattia and Arcuri, Andrea and Fraser, Gordon},
  date         = {2017},
  keywords     = {Search-Based Testing, Software Testing, Searching, Automated Test Generation, Unit Testing, Empirical Analysis, Evosuite, Graphics Boards},
  file         = {Full Text:~/Zotero/storage/DPKW7EZS/Vivanti et al. - 2017 - A detailed investigation of the effectiveness of w.pdf:application/pdf}
}

@article{vogel_does_2019,
  title        = {Does Diversity Improve the Test Suite Generation for Mobile Applications?},
  volume       = {11664},
  issn         = {03029743},
  doi          = {10.1007/978-3-030-27455-9_5},
  abstract     = {In search-based software engineering we often use popular heuristics with default configurations, which typically lead to suboptimal results, or we perform experiments to identify configurations on a trial-and-error basis, which may lead to better results for a specific problem. To obtain better results while avoiding trial-and-error experiments, a fitness landscape analysis is helpful in understanding the search problem, and making an informed decision about the heuristics. In this paper, we investigate the search problem of test suite generation for mobile applications (apps) using {SAPIENZ} whose heuristic is a default {NSGA}-{II}. We analyze the fitness landscape of {SAPIENZ} with respect to genotypic diversity and use the gained insights to adapt the heuristic of {SAPIENZ}. These adaptations result in {SAPIENZˆdiv} that aims for preserving the diversity of test suites during the search. To evaluate {SAPIENZˆdiv}, we perform a head-to-head comparison with {SAPIENZ} on 76 open-source apps.},
  journaltitle = {{arXiv}.org},
  author       = {Vogel, Thomas and Tran, Chinh and Grunske, Lars},
  date         = {2019},
  keywords     = {Applications Programs, Configuration Management, Configurations, Error Analysis, Fitness, Freeware, Landscape, Mobile Computing, Searching, Software Engineering, Source Code},
  file         = {Submitted Version:~/Zotero/storage/YNHHM9AJ/Vogel et al. - 2019 - Does Diversity Improve the Test Suite Generation f.pdf:application/pdf}
}

@inproceedings{vu_method_2015,
  title     = {A Method for Automated Test Data Generation from Sequence Diagrams and Object Constraint Language},
  isbn      = {978-1-4503-3843-1},
  url       = {https://doi.org/10.1145/2833258.2833294},
  doi       = {10.1145/2833258.2833294},
  series    = {{SoICT} 2015},
  pages     = {335--341},
  booktitle = {Proceedings of the Sixth International Symposium on Information and Communication Technology},
  publisher = {Association for Computing Machinery},
  author    = {Vu, Thi–Dao and Hung, Pham Ngoc and Nguyen, Viet-Ha},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {Test Data Generation, Class diagram, Model based Testing, Object Constraint Language, Sequence diagram, Test Scenario},
  file      = {Full Text:~/Zotero/storage/4P5G73EN/Vu et al. - 2015 - A Method for Automated Test Data Generation from S.pdf:application/pdf}
}

@inproceedings{wang_accelerating_2018,
  title     = {Accelerating Coverage Directed Test Generation for Functional Verification: A Neural Network-Based Framework},
  isbn      = {978-1-4503-5724-1},
  url       = {https://doi.org/10.1145/3194554.3194561},
  doi       = {10.1145/3194554.3194561},
  series    = {{GLSVLSI} ’18},
  pages     = {207--212},
  booktitle = {Proceedings of the 2018 on Great Lakes Symposium on {VLSI}},
  publisher = {Association for Computing Machinery},
  author    = {Wang, Fanchao and Zhu, Hanbin and Popli, Pranjay and Xiao, Yao and Bodgan, Paul and Nazarian, Shahin},
  date      = {2018},
  note      = {{ZSCC}: 0000006 
event-place: New York, {NY}, {USA}},
  keywords  = {neural networks, coverage directed test generation, uvm},
  file      = {Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:~/Zotero/storage/LGID87Z6/Wang et al. - 2018 - Accelerating Coverage Directed Test Generation for.pdf:application/pdf}
}

@article{wang_automatic_2020,
  title        = {Automatic Generation of Acceptance Test Cases from Use Case Specifications: an {NLP}-based Approach},
  issn         = {0098-5589},
  doi          = {10.1109/TSE.2020.2998503},
  abstract     = {Acceptance testing is a validation activity performed to ensure the conformance of software systems with respect to their functional requirements. In safety critical systems, it plays a crucial role since it is enforced by software standards, which mandate that each requirement be validated by such testing in a clearly traceable manner. Test engineers need to identify all the representative test execution scenarios from requirements, determine the runtime conditions that trigger these scenarios, and finally provide the input data that satisfy these conditions. Given that requirements specifications are typically large and often provided in natural language (e.g., use case specifications), the generation of acceptance test cases tends to be expensive and error-prone. In this paper, we present Use Case Modeling for System-level, Acceptance Tests Generation ({UMTG}), an approach that supports the generation of executable, system-level, acceptance test cases from requirements specifications...},
  pages        = {1--1},
  journaltitle = {{IEEE} transactions on software engineering},
  author       = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel},
  date         = {2020},
  keywords     = {Unified Modeling Language, Semantics, Use Case Specifications, Computer Science, Test Pattern Generators, Embedded Systems, Natural Language Processing, Semantic Role Labeling, System Test Case Generation},
  file         = {Full Text:~/Zotero/storage/G69EZUMG/Wang et al. - 2020 - Automatic Generation of Acceptance Test Cases from.pdf:application/pdf}
}

@inproceedings{wetzlmaier_hybrid_2017,
  title     = {Hybrid Monkey Testing: Enhancing Automated {GUI} Tests with Random Test Generation},
  isbn      = {978-1-4503-5155-3},
  url       = {https://doi.org/10.1145/3121245.3121247},
  doi       = {10.1145/3121245.3121247},
  series    = {A-{TEST} 2017},
  pages     = {5--10},
  booktitle = {Proceedings of the 8th {ACM} {SIGSOFT} International Workshop on Automated Software Testing},
  publisher = {Association for Computing Machinery},
  author    = {Wetzlmaier, Thomas and Ramler, Rudolf},
  date      = {2017},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {{GUI} testing, random test generation, Software test automation},
  file      = {Full Text:~/Zotero/storage/J2DT85EQ/Wetzlmaier and Ramler - 2017 - Hybrid Monkey Testing Enhancing Automated GUI Tes.pdf:application/pdf}
}

@inproceedings{white_increasing_2015,
  title     = {Increasing the Efficiency of Search-Based Unit Test Generation Using Parameter Control},
  isbn      = {978-1-4503-3675-8},
  url       = {https://doi.org/10.1145/2786805.2807556},
  doi       = {10.1145/2786805.2807556},
  series    = {{ESEC}/{FSE} 2015},
  pages     = {1042--1044},
  booktitle = {Proceedings of the 2015 10th Joint Meeting on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {White, Thomas},
  date      = {2015},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {testing, genetic algorithm, search based software engineering, test suite generation, Parameter control},
  file      = {Full Text:~/Zotero/storage/PBEV3T6H/White - 2015 - Increasing the Efficiency of Search-Based Unit Tes.pdf:application/pdf}
}

@article{wu_empirical_2020,
  title        = {An Empirical Comparison of Combinatorial Testing, Random Testing and Adaptive Random Testing},
  volume       = {46},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8405609/},
  doi          = {10.1109/TSE.2018.2852744},
  pages        = {302--320},
  number       = {3},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Wu, Huayao and Nie, Changhai and Petke, Justyna and Jia, Yue and Harman, Mark},
  urldate      = {2020-05-23},
  date         = {2020-03-01},
  keywords     = {combinatorial testing, random testing, Testing, program testing, Fault detection, Software systems, test generation techniques, Subspace constraints, adaptive random testing, Analytical models, Computational efficiency, Combinatorial testing, constraint information, {CT}, different test scenarios, efficiency 96.0 percent, efficiency 98.0 percent, empirical comparison, failure rate, random test suite, test scenarios, testing setting},
  file         = {Full Text:~/Zotero/storage/KGE7A8KR/Wu et al. - 2020 - An Empirical Comparison of Combinatorial Testing, .pdf:application/pdf}
}

@article{xie_automatic_2019,
  title        = {Automatic Loop Summarization via Path Dependency Analysis},
  volume       = {45},
  issn         = {0098-5589, 1939-3520, 2326-3881},
  url          = {https://ieeexplore.ieee.org/document/8241837/},
  doi          = {10.1109/TSE.2017.2788018},
  pages        = {537--557},
  number       = {6},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Xie, Xiaofei and Chen, Bihuan and Zou, Liang and Liu, Yang and Le, Wei and Li, Xiaohong},
  urldate      = {2020-05-23},
  date         = {2019-06-01},
  keywords     = {test case generation, Automata, program debugging, program testing, program diagnostics, public domain software, program verification, Debugging, Benchmark testing, {PDA}, automatic loop summarization, disjunctive loop summary, Disjunctive loop summary, loop analysis framework, loop bound analysis, loop classification, loop program verification, path dependency automaton, path interleaving, path-sensitive loop effects, program analysis, program optimization, Proteus, Public domain software},
  file         = {Full Text:~/Zotero/storage/ZNKIBP8H/Xie et al. - 2019 - Automatic Loop Summarization via Path Dependency A.pdf:application/pdf}
}

@article{xing_application_2015,
  title        = {The application of iterative interval arithmetic in path-wise test data generation},
  volume       = {45},
  issn         = {0952-1976},
  doi          = {10.1016/j.engappai.2015.07.021},
  abstract     = {Research of path-wise test data generation is crucial and challenging in the area of software testing, which can be formulated as a constraint satisfaction problem. In our previous research, a look-ahead search method has been proposed as the constraint solver for path-wise test data generation. This paper analytically studies interval arithmetic of the search method in detail, which enforces arc consistency, and introduces the iterative operator to improve it, aiming at detecting infeasible paths as well as shortening generation time. Experiments were conducted to compare the iterative operator with the classical look-ahead operator {AC}-3, and to compare the test data generation method using the iterative operator with some currently existing methods. Experimental results validate the effectiveness and practical deployment of the proposed iterative method, and demonstrate that it is applicable in engineering.},
  pages        = {441--452},
  issue        = {C},
  journaltitle = {Engineering Applications of Artificial Intelligence},
  author       = {Xing, Ying and Gong, Yun-Zhan and Wang, Ya-Wen and Zhang, Xu-Zhou},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Ac-3, Applied Sciences, Arc Consistency, Constraint Satisfaction Problem, Interval Arithmetic},
  file         = {Full Text:~/Zotero/storage/84NMH5J6/Xing et al. - 2015 - The application of iterative interval arithmetic i.pdf:application/pdf}
}

@inproceedings{yamada_greedy_2016,
  title     = {Greedy Combinatorial Test Case Generation Using Unsatisfiable Cores},
  isbn      = {978-1-4503-3845-5},
  url       = {https://doi.org/10.1145/2970276.2970335},
  doi       = {10.1145/2970276.2970335},
  series    = {{ASE} 2016},
  pages     = {614--624},
  booktitle = {Proceedings of the 31st {IEEE}/{ACM} International Conference on Automated Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Yamada, Akihisa and Biere, Armin and Artho, Cyrille and Kitamura, Takashi and Choi, Eun-Hye},
  date      = {2016},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {test case generation, Combinatorial testing, {SAT} solving},
  file      = {Full Text:~/Zotero/storage/2CRFJ7FK/Yamada et al. - 2016 - Greedy Combinatorial Test Case Generation Using Un.pdf:application/pdf}
}

@article{yang_efsm-based_2015,
  title        = {{EFSM}-Based Test Case Generation: Sequence, Data, and Oracle},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015300018},
  abstract     = {Model-based testing has been intensively and extensively studied in the past decades. Extended Finite State Machine ({EFSM}) is a widely used model of software testing in both academy and industry. This paper provides a survey on {EFSM}-based test case generation techniques in the last two decades. All techniques in {EFSM}-based test case generation are mainly classified into three parts: test sequence generation, test data generation, and test oracle construction. The key challenges, such as coverage criterion and feasibility analysis in {EFSM}-based test case generation are discussed. Finally, we summarize the research work and present several possible research areas in the future.},
  pages        = {633--667},
  number       = {4},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Yang, Rui and Chen, Zhenyu and Zhang, Zhiyi and Xu, Baowen},
  date         = {2015},
  keywords     = {Test Case Generation, Computer Science, Coverage Criterion, Extended Finite State Machine, Test Data, Test Oracle, Test Sequence},
  file         = {Full Text:~/Zotero/storage/JC5ARCYC/Yang et al. - 2015 - EFSM-Based Test Case Generation Sequence, Data, a.pdf:application/pdf}
}

@article{yao_constrained_2015,
  title        = {Constrained multi-objective test data generation based on set evolution},
  volume       = {9},
  issn         = {1751-8806},
  doi          = {10.1049/iet-sen.2014.0058},
  abstract     = {A crucial task of software testing is the generation of high-quality test data, so as to find defects and errors during various periods of software development. However, existing coverage-based testing methods seldom consider the fault finding ability of the test data. This paper establishes a constrained multi-objective model of test data generation, so that the generated test suite has better spatial distribution on the basis of satisfying statement coverage criterion, and thereby enhance its error detection ability. In addition, the authors propose a genetic algorithm ({GA}) based on set evolution to solve the model. The experimental results show that the test data generated by the proposed model have higher fault finding ability than statement coverage testing and adaptive random testing},
  pages        = {103--108},
  number       = {4},
  journaltitle = {{IET} Software},
  author       = {Yao, Xiangjuan and Gong, Dunwei and Zhang, Gongjie},
  editor       = {Yao, Xiangjuan},
  date         = {2015},
  keywords     = {Genetic Algorithms, Software Testing, Constraints, Algorithms, Program Testing, (An), Computer Programs, Constrained Multiobjective Test Data Generation, Electronics and Communications Milieux (General) (Ea), Error Detection, Error Detection Ability, Faults, Random Processes, Software Development, Software Engineering (General) (Ci), Spatial Distribution, Statement Coverage Criterion, Statement Coverage Testing},
  file         = {Full Text:~/Zotero/storage/25ND3HQC/Yao et al. - 2015 - Constrained multi-objective test data generation b.pdf:application/pdf}
}

@article{yazdani_seqerloo_automatic_2019,
  title        = {Automatic test cases generation from business process models},
  volume       = {24},
  issn         = {0947-3602},
  doi          = {10.1007/s00766-018-0304-3},
  abstract     = {Traditional test case generation approaches focus on design and implementation models while a large percentage of software errors are caused by the lack of understanding in the early phases. One of the most important models in the early phases of software development is business process model which closely resembles the real world and captures the requirements precisely. The aim of this paper is to present a model-based approach to automatically generate test cases from business process models. We first model business processes and convert them to state graphs. Then, the graphs are traversed and transformed to the input format of the “Spec explorer” tool that generates the test cases. Furthermore, we conduct a study to evaluate the impact of process characterizations on the performance of the proposed method.},
  pages        = {119--132},
  number       = {1},
  journaltitle = {Requirements Eng},
  author       = {Yazdani Seqerloo, Arezoo and Amiri, Mohammad and Parsa, Saeed and Koupaee, Mahnaz},
  date         = {2019},
  keywords     = {Test case generation, Model-based testing, Business process model, Spec Explorer},
  file         = {Full Text:~/Zotero/storage/4RCUVPND/Yazdani Seqerloo et al. - 2019 - Automatic test cases generation from business proc.pdf:application/pdf}
}

@article{yenigun_advances_2016,
  title        = {Advances in test generation for testing software and systems: An introduction to selected papers from {ICTSS} 2013},
  volume       = {18},
  issn         = {14332779},
  doi          = {10.1007/s10009-015-0404-z},
  pages        = {245--249},
  number       = {3},
  journaltitle = {International Journal on Software Tools for Technology Transfer},
  author       = {Yenigün, H. and Yilmaz, C. and Ulrich, A.},
  date         = {2016},
  keywords     = {Software Testing, Model-Based Testing, Test Generation},
  file         = {Full Text:~/Zotero/storage/Y2AASA7T/Yenigün et al. - 2016 - Advances in test generation for testing software a.pdf:application/pdf}
}

@article{yi_eliminating_2018,
  title        = {Eliminating Path Redundancy via Postconditioned Symbolic Execution},
  volume       = {44},
  issn         = {0098-5589, 1939-3520},
  url          = {http://ieeexplore.ieee.org/document/7835264/},
  doi          = {10.1109/TSE.2017.2659751},
  pages        = {25--43},
  number       = {1},
  journaltitle = {{IIEEE} Trans. Software Eng.},
  author       = {Yi, Qiuping and Yang, Zijiang and Guo, Shengjian and Wang, Chao and Liu, Jian and Zhao, Chen},
  urldate      = {2020-05-23},
  date         = {2018-01-01},
  keywords     = {Symbolic execution, Testing, program testing, program diagnostics, Software, Explosions, Redundancy, Concrete, Input variables, Syntactics, branch conditions, branching location, common path suffix, exhaustive path coverage, path explosion problem, path redundancy elimination, path suffixes, postconditioned symbolic execution, redundancy removal method, testing and debugging, testing tools, traditional symbolic execution},
  file         = {Full Text:~/Zotero/storage/MZLM4PJP/Yi et al. - 2018 - Eliminating Path Redundancy via Postconditioned Sy.pdf:application/pdf}
}

@article{yoshida_klover_2017,
  title        = {{KLOVER}: Automatic Test Generation for C and C++ Programs, Using Symbolic Execution},
  volume       = {34},
  issn         = {0740-7459},
  doi          = {10.1109/MS.2017.3571576},
  abstract     = {Fujitsu researchers have developed a methodology to automate testing of industrial-strength embedded software implemented in C or C++. The methodology's core is a program analysis technique called symbolic execution, which the researchers have customized to automate testing. The methodology generates unit-level tests, greatly reducing test generation time and cost while providing excellent test coverage.},
  pages        = {30--37},
  number       = {5},
  journaltitle = {{IEEE} Software},
  author       = {Yoshida, Hiroaki and {Guodong Li} and Kamiya, Takuki and Ghosh, Indradeep and Rajan, Sreeranga and Tokumoto, Susumu and Munakata, Kazuki and Uehara, Tadahiro},
  date         = {2017},
  keywords     = {Software Testing, Symbolic Execution, Embedded Software, Computer Science, Software Engineering, Automatic Testing, Software Development, Automatic Test Generation, C++ Languages, Klover, Payloads},
  file         = {Full Text:~/Zotero/storage/YA289N3Y/Yoshida et al. - 2017 - KLOVER Automatic Test Generation for C and C++ Pr.pdf:application/pdf}
}

@article{yousaf_automated_2019,
  title        = {Automated Model-Based Test Case Generation for Web User Interfaces ({WUI}) From Interaction Flow Modeling Language ({IFML}) Models},
  volume       = {7},
  issn         = {2169-3536},
  url          = {https://ieeexplore.ieee.org/document/8718593/},
  doi          = {10.1109/ACCESS.2019.2917674},
  pages        = {67331--67354},
  journaltitle = {{IEEE} Access},
  author       = {Yousaf, Nazish and Azam, Farooque and Butt, Wasi Haider and Anwar, Muhammad Waseem and Rashid, Muhammad},
  urldate      = {2020-05-23},
  date         = {2019},
  keywords     = {software engineering, model-based testing, Testing, formal verification, program testing, Computational modeling, Software, Unified modeling language, formal specification, Internet, Mobile applications, mobile computing, Navigation, user interface, user interfaces, Web 2.0, web applications, automated model-based test case generation, formal models, Formal verification, {IFML}, {IFML} models, {IFML} {UI} elements, interaction flow modeling language, {MBT}, {MBUITC}, model-based user interface test case, object management group standard, time-consuming techniques, {UI}, {UI} code, {UI} test case document, {UI} testing artifacts, User interfaces, Web user interfaces, {WUI}},
  file         = {Full Text:~/Zotero/storage/PDSTCMSH/Yousaf et al. - 2019 - Automated Model-Based Test Case Generation for Web.pdf:application/pdf}
}

@article{yu_alleviating_2019,
  title        = {Alleviating patch overfitting with automatic test generation: a study of feasibility and effectiveness for the Nopol repair system},
  volume       = {24},
  issn         = {1382-3256},
  doi          = {10.1007/s10664-018-9619-4},
  abstract     = {Among the many different kinds of program repair techniques, one widely studied family of techniques is called test suite based repair. However, test suites are in essence input-output specifications and are thus typically inadequate for completely specifying the expected behavior of the program under repair. Consequently, the patches generated by test suite based repair techniques can just overfit to the used test suite, and fail to generalize to other tests. We deeply analyze the overfitting problem in program repair and give a classification of this problem. This classification will help the community to better understand and design techniques to defeat the overfitting problem. We further propose and evaluate an approach called {UnsatGuided}, which aims to alleviate the overfitting problem for synthesis-based repair techniques with automatic test case generation. The approach uses additional automatically generated tests to strengthen the repair constraint used by synthesis-based repair techniques. We analyze the effectiveness of {UnsatGuided}: 1) analytically with respect to alleviating two different kinds of overfitting issues},
  pages        = {33--67},
  number       = {1},
  journaltitle = {Empir Software Eng},
  author       = {Yu, Zhongxing and Martinez, Matias and Danglot, Benjamin and Durieux, Thomas and Monperrus, Martin},
  date         = {2019},
  keywords     = {Program repair, Automatic test case generation, Patch overfitting, Synthesis-based repair},
  file         = {Submitted Version:~/Zotero/storage/RJAG4IGI/Yu et al. - 2019 - Alleviating patch overfitting with automatic test .pdf:application/pdf}
}

@article{yu_preliminary_2019,
  title        = {A preliminary study of automatic generation of credibility test cases based on immune algorithm},
  volume       = {22},
  issn         = {1386-7857},
  doi          = {10.1007/s10586-018-2427-1},
  abstract     = {As a part of software non-functional testing, credibility testing is an important means to ensure the quality of software. However, there are few researches on the credibility testing method at present. In this paper, a new method of generating Credibility test cases is proposed based on immune algorithm. By mining trustworthy requirements and combining with immune algorithm, a test case population is generated. Based on the result of test case, the Application Behavior Declaration is improved and a test case library is established. The conclusion proves that the trustworthy test cases based on immune algorithm can cover the credibility requirements and improve the testing efficiency.},
  pages        = {14867--14875},
  issue        = {Supplement 6},
  journaltitle = {Cluster Comput},
  author       = {Yu, Xuejun and Wang, Jing},
  date         = {2019},
  keywords     = {Test case automatic generation, Credibility, Immune algorithm},
  file         = {Full Text:~/Zotero/storage/IDAX6K5T/Yu and Wang - 2019 - A preliminary study of automatic generation of cre.pdf:application/pdf}
}

@article{zamli_experimental_2017,
  title        = {An experimental study of hyper-heuristic selection and acceptance mechanism for combinatorial t-way test suite generation},
  volume       = {399},
  issn         = {0020-0255},
  doi          = {10.1016/j.ins.2017.03.007},
  abstract     = {Recently, many meta-heuristic algorithms have been proposed to serve as the basis of a t-way test generation strategy (where t indicates the interaction strength) including Genetic Algorithms ({GA}), Ant Colony Optimization ({ACO}), Simulated Annealing ({SA}), Cuckoo Search ({CS}), Particle Swarm Optimization ({PSO}), and Harmony Search ({HS}). Although useful, meta-heuristic algorithms that make up these strategies often require specific domain knowledge in order to allow effective tuning before good quality solutions can be obtained. Hyper-heuristics provide an alternative methodology to meta-heuristics which permit adaptive selection and/or generation of meta-heuristics automatically during the search process. This paper describes our experience with four hyper-heuristic selection and acceptance mechanisms namely Exponential Monte Carlo with counter ({EMCQ}), Choice Function ({CF}), Improvement Selection Rules ({ISR}), and newly developed Fuzzy Inference Selection ({FIS}), using the t-way test...},
  pages        = {121--153},
  issue        = {C},
  journaltitle = {Information Sciences},
  author       = {Zamli, Kamal Z and Din, Fakhrud and Kendall, Graham and Ahmed, Bestoun S},
  date         = {2017},
  keywords     = {Software Testing, Hyper-Heuristics, Engineering, Fuzzy Inference Selection, Library \& Information Science, Meta-Heuristics, T-Way Testing},
  file         = {Full Text:~/Zotero/storage/B8WTA2HJ/Zamli et al. - 2017 - An experimental study of hyper-heuristic selection.pdf:application/pdf}
}

@article{zamli_tabu_2016,
  title        = {A Tabu Search hyper-heuristic strategy for t-way test suite generation},
  volume       = {44},
  issn         = {1568-4946},
  doi          = {10.1016/j.asoc.2016.03.021},
  abstract     = {[Display omitted] •{HHH} is the first strategy that adopts the hyper-heuristic approach for t-way test suite generation•{HHH} introduces new approach for the heuristic selection and move acceptance mechanism based on three operators (i.e. improvement operator, diversify operator, and intensify operator) that are integrated into the Tabu search {HLH}.•{HHH} outperforms existing strategies as far as optimality of test suite is concerned in many benchmarks. This paper proposes a novel hybrid t-way test generation strategy (where t indicates interaction strength), called High Level Hyper-Heuristic ({HHH}). {HHH} adopts Tabu Search as its high level meta-heuristic and leverages on the strength of four low level meta-heuristics, comprising of Teaching Learning based Optimization, Global Neighborhood Algorithm, Particle Swarm Optimization, and Cuckoo Search Algorithm. {HHH} is able to capitalize on the strengths and limit the deficiencies of each individual...},
  pages        = {57--74},
  issue        = {C},
  journaltitle = {Applied Soft Computing},
  author       = {Zamli, Kamal Z and Alkazemi, Basem Y and Kendall, Graham},
  date         = {2016},
  keywords     = {Software Testing, Particle Swarm Optimization, Computer Science, T-Way Testing, Cuckoo Search Algorithm, Global Neighborhood Algorithm, Hyper-Heuristic, Teaching Learning Based Optimization},
  file         = {Full Text:~/Zotero/storage/Z4LGMNXL/Zamli et al. - 2016 - A Tabu Search hyper-heuristic strategy for t-way t.pdf:application/pdf}
}

@article{zhang_empirical_2017,
  title        = {An empirical study on constraint optimization techniques for test generation},
  volume       = {60},
  issn         = {1674-733X},
  doi          = {10.1007/s11432-015-0450-5},
  abstract     = {Constraint solving is a frequent, but expensive operation with symbolic execution to generate tests for a program. To improve the efficiency of test generation using constraint solving, four optimization techniques are usually applied to existing constraint solvers, which are constraint independence, constraint set simplification, constraint caching, and expression rewriting. In this paper, we conducted an empirical study, using these four constraint optimization techniques in a well known test generation tool {KLEE} with 77 {GNU} Coreutils applications, to systematically investigate how these optimization techniques affect the efficiency of test generation. The experimental results show that these constraint optimization techniques as well as their combinations cannot improve the efficiency of test generation significantly for {ALL}-{SIZED} programs. Moreover, we studied the constraint optimization techniques with respect to two static metrics, lines of code ({LOC}) and cyclomatic complexity ({CC}), of programs. The experimental results show that the “constraint set simplification” technique can improve the efficiency of test generation significantly for the programs with high {LOC} and {CC} values. The “constraint caching” optimization technique can improve the efficiency of test generation significantly for the programs with low {LOC} and {CC} values. Finally, we propose four hybrid optimization strategies and practical guidelines based on different static metrics. 我们使用{KLEE执行了}77{个GNU} Coreutils程序,用于系统的研究4种流行的约束优化技术如何影响测试用例生成的效率。结果表明,对于所有程序,这些约束优化技术及它们的组合不能大幅提高测试用例生成的效率。 此外,我们研究了程序的两个静态指标(代码行和圈复杂度)跟约束优化技术的关系。结果表明,对于大规模及高圈复杂度程序,使用“约束集简化”技术,对于小规模及低圈复杂度程序,使用“约束缓存”技术,都可以显著提高测试生成效率。最后,基于不同的静态指标,我们提出了四种混合优化策略和指导方针。},
  pages        = {1--15},
  number       = {1},
  journaltitle = {Sci. China Inf. Sci.},
  author       = {Zhang, Zhiyi and Chen, Zhenyu and Gao, Ruizhi and Wong, Eric and Xu, Baowen},
  date         = {2017},
  keywords     = {test generation, symbolic execution, constraint solving, constraint optimization, static metric},
  file         = {Full Text:~/Zotero/storage/D6S6YXLS/Zhang et al. - 2017 - An empirical study on constraint optimization tech.pdf:application/pdf}
}

@article{zhang_uncertainty-wise_2019,
  title        = {Uncertainty-wise test case generation and minimization for Cyber-Physical Systems},
  volume       = {153},
  issn         = {0164-1212},
  doi          = {10.1016/j.jss.2019.03.011},
  abstract     = {•An uncertainty-wise test case generation framework with two test case generation strategies.•A search-based test case minimization framework with four test case minimization strategies.•A methodology for designing and introducing indeterminacy sources during test execution.•A novel set of uncertainty-wise test verdicts.•Evaluation with two industrial {CPS} case studies. Cyber-Physical Systems ({CPSs}) typically operate in highly indeterminate environmental conditions, which require the development of testing methods that must explicitly consider uncertainty in test design, test generation, and test optimization. Towards this direction, we propose a set of uncertainty-wise test case generation and test case minimization strategies that rely on test ready models explicitly specifying subjective uncertainty. We propose two test case generation strategies and four test case minimization strategies based on the Uncertainty Theory and multi-objective search. These strategies...},
  pages        = {1--21},
  journaltitle = {The Journal of Systems \& Software},
  author       = {Zhang, Man and Ali, Shaukat and Yue, Tao},
  date         = {2019},
  keywords     = {Uncertainty, Computer Science, Cyber-Physical System, Multi-Objective Search, Test Case Generation and Minimization},
  file         = {Full Text:~/Zotero/storage/KSBTPC5H/Zhang et al. - 2019 - Uncertainty-wise test case generation and minimiza.pdf:application/pdf}
}

@article{zhang_unit_2019,
  title        = {Unit Test Data Generation for C Using Rule-Directed Symbolic Execution},
  volume       = {34},
  issn         = {1000-9000},
  doi          = {10.1007/s11390-019-1935-7},
  abstract     = {Unit testing is widely used in software development. One important activity in unit testing is automatic test data generation. Constraint-based test data generation is a technique for automatic generation of test data, which uses symbolic execution to generate constraints. Unit testing only tests functions instead of the whole program, where individual functions typically have preconditions imposed on their inputs. Conventional symbolic execution cannot detect these preconditions, let alone converting these preconditions into constraints. To overcome these limitations, we propose a novel unit test data generation approach using rule-directed symbolic execution for dealing with functions with missing input preconditions. Rule-directed symbolic execution uses predefined rules to detect preconditions in the individual function, and generates constraints for inputs based on preconditions. We introduce implicit constraints to represent preconditions, and unify implicit constraints and program constraints into integrated constraints. Test data generated based on integrated constraints can explore previously unreachable code and help developers find more functional faults and logical faults. We have implemented our approach in a tool called {CTS}-{IC}, and applied it to real-world projects. The experimental results show that rule-directed symbolic execution can find preconditions (implicit constraints) automatically from an individual function. Moreover, the unit test data generated by our approach achieves higher coverage than similar tools and efficiently mitigates missing input preconditions problems in unit testing for individual functions.},
  pages        = {670--689},
  number       = {3},
  journaltitle = {J. Comput. Sci. Technol.},
  author       = {Zhang, Ming-Zhe and Gong, Yun-Zhan and Wang, Ya-Wen and Jin, Da-Hai},
  date         = {2019},
  keywords     = {symbolic execution, static analysis, automated unit testing, program constraint},
  file         = {Full Text:~/Zotero/storage/IYQD8MWV/Zhang et al. - 2019 - Unit Test Data Generation for C Using Rule-Directe.pdf:application/pdf}
}

@article{zhao_test_2015,
  title        = {Test Generation for Programs with Binary Tree Structure as Input},
  volume       = {25},
  issn         = {0218-1940},
  doi          = {10.1142/S0218194015500205},
  abstract     = {Test data generation is a process of creating program inputs that satisfy specific testing criteria. Many works have been focused on test generation with respect to numeric and string data. Dynamic data structures, such as trees and linked lists, have been widely used in modern programming, but on which there are few studies presented. In general, generating a dynamic data structure is associated with a proper shape and valid values generation. It would be difficult to generate such dynamic data structures, as both shapes and values are necessary to be valid simultaneously. This paper focuses on binary tree structures and proposes a novel test generation approach that combines search based testing with constraint solving techniques. The approach creates the shapes of binary tree structures by using {GA}, and generates the values in their data fields by using constraint solving techniques. The experimental results show that the presented approach is promising and effective. Moreover, the studies investigate factors affecting the performance of the approach, and arrive at a conclusion that the test generation cost is cubic growing as the number of pointer constraints increases.},
  pages        = {1129--1151},
  number       = {7},
  journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
  author       = {Zhao, Ruilian and Li, Zheng and Wang, Qian},
  date         = {2015},
  keywords     = {Test Data Generation, Computer Science, Binary Tree, Constraint Solving, Dynamic Data Structure, Search-Based Software Testing},
  file         = {Full Text:~/Zotero/storage/2GU26ENS/Zhao et al. - 2015 - Test Generation for Programs with Binary Tree Stru.pdf:application/pdf}
}

@inproceedings{zhao_weight-based_2018,
  title     = {A Weight-Based Approach to Combinatorial Test Generation},
  isbn      = {978-1-4503-5663-3},
  url       = {https://doi.org/10.1145/3183440.3195018},
  doi       = {10.1145/3183440.3195018},
  series    = {{ICSE} ’18},
  pages     = {378--379},
  booktitle = {Proceedings of the 40th International Conference on Software Engineering: Companion Proceeedings},
  publisher = {Association for Computing Machinery},
  author    = {Zhao, Jing and Ning, G. R and Lu, H. L and Wang, Y. B and Cai, Yan and Zhang, Jian},
  date      = {2018},
  note      = {event-place: New York, {NY}, {USA}},
  keywords  = {combinatorial testing, test case selection, fault detection rate, weighted combinatorial coverage},
  file      = {Full Text:~/Zotero/storage/4DMRMLUD/Zhao et al. - 2018 - A Weight-Based Approach to Combinatorial Test Gene.pdf:application/pdf}
}

@inproceedings{zhong_combinatorial_2016,
  title     = {Combinatorial Generation of Structurally Complex Test Inputs for Commercial Software Applications},
  isbn      = {978-1-4503-4218-6},
  url       = {https://doi.org/10.1145/2950290.2983959},
  doi       = {10.1145/2950290.2983959},
  series    = {{FSE} 2016},
  pages     = {981--986},
  booktitle = {Proceedings of the 2016 24th {ACM} {SIGSOFT} International Symposium on Foundations of Software Engineering},
  publisher = {Association for Computing Machinery},
  author    = {Zhong, Hua and Zhang, Lingming and Khurshid, Sarfraz},
  date      = {2016},
  note      = {{ZSCC}: 0000009 
event-place: New York, {NY}, {USA}},
  keywords  = {{ACTS}, Combinatorial test generation, Constraint-based test generation, Korat},
  file      = {Full Text:~/Zotero/storage/ANA8XT7M/Zhong et al. - 2016 - Combinatorial Generation of Structurally Complex T.pdf:application/pdf}
}

==> anc/periodicos.bib <==

@article{de_matos_empirical_2016,
	title = {An empirical study of test generation with {BETA}},
	volume = {22},
	issn = {1678-4804},
	url = {https://doi.org/10.1186/s13173-016-0048-1},
	doi = {10.1186/s13173-016-0048-1},
	abstract = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
	pages = {8},
	number = {1},
	journaltitle = {J Braz Comput Soc},
	author = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
	urldate = {2020-05-21},
	date = {2016-10-28},
	langid = {english},
	keywords = {Software Testing, Formal Methods, B-Method, Empirical Evaluation},
	file = {Full Text:/Users/marcos/Zotero/storage/9Y54QQGQ/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/KHND4P4T/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LICSKW8P/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/SXWQ5J7P/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/7FR9XQPB/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/KLKFDKD6/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/Z9KWJ9U7/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/3IFS74VZ/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/W45JEQTT/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

@article{matnei_filho_multi-objective_2016,
	title = {A multi-objective test data generation approach for mutation testing of feature models},
	volume = {4},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-016-0030-9},
	doi = {10.1186/s40411-016-0030-9},
	abstract = {Mutation approaches have been recently applied for feature testing of Software Product Lines ({SPLs}). The idea is to select products, associated to mutation operators that describe possible faults in the Feature Model ({FM}). In this way, the operators and mutation score can be used to evaluate and generate a test set, that is a set of {SPL} products to be tested. However, the generation of test sets to kill all the mutants with a reduced, possible minimum, number of products is a complex task.},
	pages = {4},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Matnei Filho, Rui A. and Vergilio, Silvia R.},
	urldate = {2020-05-21},
	date = {2016-07-26},
	langid = {english},
	keywords = {Mutation Testing, Software Product Line, Multi-Objective Optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/XN5GVQW4/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/C8EQIBN5/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf}
}

@article{panichella_automated_2018,
	title = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
	volume = {44},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7840029/},
	doi = {10.1109/TSE.2017.2663435},
	pages = {122--158},
	number = {2},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
	urldate = {2020-05-23},
	date = {2018-02-01},
	keywords = {Genetic Algorithms, branch coverage, Optimization, automated test case generation, Evolutionary testing, Testing, automatic test case generation, program testing, search problems, Genetic algorithms, Algorithm design and analysis, dynamic target selection, {DynaMOSA}, Heuristic algorithms, many-objective optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, optimisation, search-based approaches, Software algorithms, sorting, Sorting, test input data, test sequence, Computer Science, Algorithm Design and Analysis, Automatic Test Case Generation, Evolutionary Testing, Heuristic Algorithms, Many-Objective Optimisation, Software Algorithms},
	file = {Submitted Version:/Users/marcos/Zotero/storage/LUEDMZY5/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/36MA9UKC/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/2PXDGPPL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

@article{arcaini_decomposition-based_2019,
	title = {Decomposition-Based Approach for Model-Based Test Generation},
	volume = {45},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8170269/},
	doi = {10.1109/TSE.2017.2781231},
	pages = {507--520},
	number = {5},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	urldate = {2020-05-23},
	date = {2019-05-01},
	keywords = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, decomposition-based approach, decomposition-based test generation approach, Explosions, model checking, model variable dependency, model-based test generation, Presses, Silicon, testing requirement, testing technique, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, State Explosion Problem},
	file = {Full Text:/Users/marcos/Zotero/storage/5JZA75CQ/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/WKST6ZZ2/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/L859VTXM/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

@article{shahbazi_black-box_2016,
	title = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
	volume = {42},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7293669/},
	doi = {10.1109/TSE.2015.2487958},
	pages = {361--378},
	number = {4},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Shahbazi, Ali and Miller, James},
	urldate = {2020-05-23},
	date = {2016-04-01},
	keywords = {Genetic Algorithms, software testing, Software Testing, automated test case generation, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Adaptive random testing, Benford distribution, Biological cells, black-box string test case generation, multiobjective optimization algorithm, objective functions, Power capacitors, {RT}, security of data, security risks, Sociology, Statistics, string distance, string distance functions, string test cases, Subspace constraints, Computer Science, Black-Box Testing, Adaptive Random Testing, Automated Test Case Generation, Biological Cells, Power Capacitors, Random Testing, String Distance, String Test Cases, Subspace Constraints},
	file = {Full Text:/Users/marcos/Zotero/storage/JG5NF68X/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/V552QE73/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/58QPHCH2/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

@article{andreasen_survey_2017,
	title = {A Survey of Dynamic Analysis and Test Generation for {JavaScript}},
	volume = {50},
	issn = {0360-0300, 1557-7341},
	url = {https://dl.acm.org/doi/10.1145/3106739},
	doi = {10.1145/3106739},
	pages = {1--36},
	number = {5},
	journaltitle = {{ACM} Comput. Surv.},
	author = {Andreasen, Esben and Gong, Liang and Møller, Anders and Pradel, Michael and Selakovic, Marija and Sen, Koushik and Staicu, Cristian-Alexandru},
	urldate = {2020-05-23},
	date = {2017-11-13},
	langid = {english},
	keywords = {Computer Science, Test Generation, Dynamic Languages, Program Analysis},
	file = {Full Text:/Users/marcos/Zotero/storage/9BQTG27H/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/8BY46GWH/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf}
}

@article{rodrigues_using_2018,
	title = {Using Genetic Algorithms in Test Data Generation: A Critical Systematic Mapping},
	volume = {51},
	issn = {0360-0300, 1557-7341},
	url = {https://dl.acm.org/doi/10.1145/3182659},
	doi = {10.1145/3182659},
	shorttitle = {Using Genetic Algorithms in Test Data Generation},
	pages = {1--23},
	number = {2},
	journaltitle = {{ACM} Comput. Surv.},
	author = {Rodrigues, Davi Silva and Delamaro, Márcio Eduardo and Corrêa, Cléber Gimenez and Nunes, Fátima L. S.},
	urldate = {2020-05-23},
	date = {2018-06-02},
	langid = {english},
	keywords = {Genetic Algorithms, Software Testing, Test Case Generation, Test Data Generation, Systematic Mapping, Computer Science, Evolutionary Test, Scoping Study},
	file = {Full Text:/Users/marcos/Zotero/storage/NX3K3DMJ/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LDH4WVSD/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf}
}

@article{gupta_automated_2018,
	title = {Automated Regression Test Case Generation for Web Application: A Survey},
	volume = {51},
	issn = {0360-0300, 1557-7341},
	url = {https://dl.acm.org/doi/10.1145/3232520},
	doi = {10.1145/3232520},
	shorttitle = {Automated Regression Test Case Generation for Web Application},
	pages = {1--25},
	number = {4},
	journaltitle = {{ACM} Comput. Surv.},
	author = {Gupta, Nishant and Yadav, Vibhash and Singh, Mayank},
	urldate = {2020-05-23},
	date = {2018-09-06},
	langid = {english},
	keywords = {Regression Testing, Test Case Generation, Computer Science, Test Case Prioritization, Web Application},
	file = {Full Text:/Users/marcos/Zotero/storage/2XPTLKWC/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/FADPSU7Z/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf}
}

@article{gay_risks_2015,
	title = {The Risks of Coverage-Directed Test Case Generation},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7081779/},
	doi = {10.1109/TSE.2015.2421011},
	pages = {803--819},
	number = {8},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
	urldate = {2020-05-23},
	date = {2015-08-01},
	keywords = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, Measurement, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risk management, risks, Standards, structural coverage criteria, system structure, System Testing, test automation, test oracle selection, Computer Science, Aerospace Electronics, Fault Detection, Software Packages},
	file = {Full Text:/Users/marcos/Zotero/storage/CPFN6VMZ/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IDFBV97U/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ALF49B7C/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

@article{fraser_does_2015,
	title = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
	volume = {24},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/2699688},
	doi = {10.1145/2699688},
	number = {4},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
	date = {2015-09},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {automated test generation, branch coverage, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Accepted Version:/Users/marcos/Zotero/storage/2EXJES4Q/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/IGVIZPG9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/MHNKZ5Y8/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

@article{mechtaev_test-equivalence_2018,
	title = {Test-Equivalence Analysis for Automatic Patch Generation},
	volume = {27},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3241980},
	doi = {10.1145/3241980},
	number = {4},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
	date = {2018-10},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {Program Repair, Program Synthesis, dynamic program analysis, Program repair, program synthesis, Computer Science, Dynamic Program Analysis},
	file = {Full Text:/Users/marcos/Zotero/storage/MFFYFY4V/Mechtaev et al. - 2018 - Test-Equivalence Analysis for Automatic Patch Gene.pdf:application/pdf}
}

@article{arcuri_restful_2019,
	title = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
	volume = {28},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3293455},
	doi = {10.1145/3293455},
	number = {1},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Arcuri, Andrea},
	date = {2019-01},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Full Text:/Users/marcos/Zotero/storage/3VIPSNFK/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IUVKP3W6/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/JSMYG9EC/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

@article{lv_test_2018,
	title = {Test cases generation for multiple paths based on {PSO} algorithm with metamorphic relations},
	volume = {12},
	issn = {17518806},
	doi = {10.1049/iet-sen.2017.0260},
	pages = {306--317},
	number = {4},
	journaltitle = {{IET} Software},
	author = {Lv, X.-W. and Huang, S. and Hui, Z.-W. and Ji, H.-J.},
	date = {2018},
	keywords = {Test Cases Generation, Computer Science, Metaheuristic Algorithm Searching, Metamorphic Relations, Multiple-Path Coverage, Multiple-Path Test Cases, Particle Swarm Optimisation, Particle Swarm Optimisation Algorithm, Path-Wise Testing, Program Testing, Pso Algorithm, Search Problems, Special Section: Search-Based Software Engineering, Test Case Generation Efficiency, Test Case Generation Method},
	file = {Full Text:/Users/marcos/Zotero/storage/JG89JJ93/Lv et al. - 2018 - Test cases generation for multiple paths based on .pdf:application/pdf}
}

@article{gouw_integrating_2016,
	title = {Integrating deductive verification and symbolic execution for abstract object creation in dynamic logic},
	volume = {15},
	issn = {1619-1366},
	doi = {10.1007/s10270-014-0446-9},
	abstract = {We present a fully abstract weakest precondition calculus and its integration with symbolic execution. Our assertion language allows both specifying and verifying properties of objects at the abstraction level of the programming language, abstracting from a specific implementation of object creation. Objects which are not (yet) created never play any role. The corresponding proof theory is discussed and justified formally by soundness theorems. The usage of the assertion language and proof rules is illustrated with an example of a linked list reachability property. All proof rules presented are fully implemented in a version of the {KeY} verification system for Java programs.},
	pages = {1117--1140},
	number = {4},
	journaltitle = {Softw Syst Model},
	author = {Gouw, Stijn and Boer, Frank and Ahrendt, Wolfgang and Bubel, Richard},
	date = {2016},
	note = {Place: Berlin/Heidelberg},
	keywords = {Specification, Verification, Dynamic logic, Object creation, Program logic},
	file = {Full Text:/Users/marcos/Zotero/storage/XN3FZ9K3/Gouw et al. - 2016 - Integrating deductive verification and symbolic ex.pdf:application/pdf}
}

@article{saadatjoo_test-data_2019,
	title = {Test-data generation directed by program path coverage through imperialist competitive algorithm},
	volume = {184},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2019.102304},
	abstract = {•This study applies an evolutionary algorithm ({EA}) called Imperialist Competitive Algorithm to generate test data guided by path coverage•In this study, mutation score is used to evaluate the generated test data•Considering being indeterministic of {EA}, statistical tests {ANOVA} and T-test are used to show general efficiency of proposed algorithm in test data generation Path coverage testing is an approach to ensure all paths of a program from starting node to terminal node are traversed at least once. Such testing considerably helps reveal program faults. However, disregarding iterated paths in loops, any module of a program with n decisions can have up to 2n paths. Therefore, finding adequate test data to cover all or most of such paths throughout a program with numerous modules is an {NP}-Hard problem because it requires an exhaustive search among all possible data. Another concern is determining the efficiency and adequacy of test data according to the coverage...},
	journaltitle = {Science of Computer Programming},
	author = {Saadatjoo, Mohammad Ali and Babamir, Seyed Morteza},
	date = {2019},
	keywords = {Test Data Generation, Mutation Testing, Computer Science, Anova, Evolutionary Algorithm (Ea), Imperialist Competitive Algorithm (Ica), Path Coverage, Structural Testing, T-Test},
	file = {Full Text:/Users/marcos/Zotero/storage/D34LUXV2/Saadatjoo and Babamir - 2019 - Test-data generation directed by program path cove.pdf:application/pdf}
}

@article{zhang_empirical_2017,
	title = {An empirical study on constraint optimization techniques for test generation},
	volume = {60},
	issn = {1674-733X},
	doi = {10.1007/s11432-015-0450-5},
	abstract = {Constraint solving is a frequent, but expensive operation with symbolic execution to generate tests for a program. To improve the efficiency of test generation using constraint solving, four optimization techniques are usually applied to existing constraint solvers, which are constraint independence, constraint set simplification, constraint caching, and expression rewriting. In this paper, we conducted an empirical study, using these four constraint optimization techniques in a well known test generation tool {KLEE} with 77 {GNU} Coreutils applications, to systematically investigate how these optimization techniques affect the efficiency of test generation. The experimental results show that these constraint optimization techniques as well as their combinations cannot improve the efficiency of test generation significantly for {ALL}-{SIZED} programs. Moreover, we studied the constraint optimization techniques with respect to two static metrics, lines of code ({LOC}) and cyclomatic complexity ({CC}), of programs. The experimental results show that the “constraint set simplification” technique can improve the efficiency of test generation significantly for the programs with high {LOC} and {CC} values. The “constraint caching” optimization technique can improve the efficiency of test generation significantly for the programs with low {LOC} and {CC} values. Finally, we propose four hybrid optimization strategies and practical guidelines based on different static metrics. 我们使用{KLEE执行了}77{个GNU} Coreutils程序,用于系统的研究4种流行的约束优化技术如何影响测试用例生成的效率。结果表明,对于所有程序,这些约束优化技术及它们的组合不能大幅提高测试用例生成的效率。 此外,我们研究了程序的两个静态指标(代码行和圈复杂度)跟约束优化技术的关系。结果表明,对于大规模及高圈复杂度程序,使用“约束集简化”技术,对于小规模及低圈复杂度程序,使用“约束缓存”技术,都可以显著提高测试生成效率。最后,基于不同的静态指标,我们提出了四种混合优化策略和指导方针。},
	pages = {1--15},
	number = {1},
	journaltitle = {Sci. China Inf. Sci.},
	author = {Zhang, Zhiyi and Chen, Zhenyu and Gao, Ruizhi and Wong, Eric and Xu, Baowen},
	date = {2017},
	note = {Place: Beijing},
	keywords = {test generation, symbolic execution, constraint solving, constraint optimization, static metric},
	file = {Full Text:/Users/marcos/Zotero/storage/7CDRAZBK/Zhang et al. - 2017 - An empirical study on constraint optimization tech.pdf:application/pdf}
}

@article{vogel_does_2019,
	title = {Does Diversity Improve the Test Suite Generation for Mobile Applications?},
	volume = {11664},
	issn = {03029743},
	doi = {10.1007/978-3-030-27455-9_5},
	abstract = {In search-based software engineering we often use popular heuristics with default configurations, which typically lead to suboptimal results, or we perform experiments to identify configurations on a trial-and-error basis, which may lead to better results for a specific problem. To obtain better results while avoiding trial-and-error experiments, a fitness landscape analysis is helpful in understanding the search problem, and making an informed decision about the heuristics. In this paper, we investigate the search problem of test suite generation for mobile applications (apps) using {SAPIENZ} whose heuristic is a default {NSGA}-{II}. We analyze the fitness landscape of {SAPIENZ} with respect to genotypic diversity and use the gained insights to adapt the heuristic of {SAPIENZ}. These adaptations result in {SAPIENZ}{\textasciicircum}div that aims for preserving the diversity of test suites during the search. To evaluate {SAPIENZ}{\textasciicircum}div, we perform a head-to-head comparison with {SAPIENZ} on 76 open-source apps.},
	journaltitle = {{arXiv}.org},
	author = {Vogel, Thomas and Tran, Chinh and Grunske, Lars},
	date = {2019},
	note = {Place: Ithaca},
	keywords = {Applications Programs, Configuration Management, Configurations, Error Analysis, Fitness, Freeware, Landscape, Mobile Computing, Searching, Software Engineering, Source Code},
	file = {Submitted Version:/Users/marcos/Zotero/storage/FNPK22TP/Vogel et al. - 2019 - Does Diversity Improve the Test Suite Generation f.pdf:application/pdf}
}

@article{li_genetic_2018,
	title = {Genetic Algorithm-based Test Generation for Software Product Line with the Integration of Fault Localization Techniques},
	volume = {23},
	issn = {1382-3256},
	doi = {10.1007/s10664-016-9494-9},
	abstract = {In response to the highly competitive market and the pressure to cost-effectively release good-quality software, companies have adopted the concept of software product line to reduce development cost. However, testing and debugging of each product, even from the same family, is still done independently. This can be very expensive. To solve this problem, we need to explore how test cases generated for one product can be used for another product. We propose a genetic algorithm-based framework which integrates software fault localization techniques and focuses on reusing test specifications and input values whenever feasible. Case studies using four software product lines and eight fault localization techniques were conducted to demonstrate the effectiveness of our framework. Discussions on factors that may affect the effectiveness of the proposed framework is also presented. Our results indicate that test cases generated in such a way can be easily reused (with appropriate conversion) between different products of the same family and help reduce the overall testing and debugging cost.},
	pages = {1--51},
	number = {1},
	journaltitle = {Empir Software Eng},
	author = {Li, Xuelin and Wong, W. and Gao, Ruizhi and Hu, Linghuan and Hosono, Shigeru},
	date = {2018},
	note = {Place: New York},
	keywords = {Test generation, Software product line, Genetic algorithm, Coverage, Debugging/fault localization, {EXAM} score},
	file = {Full Text:/Users/marcos/Zotero/storage/L6J8VVP6/Li et al. - 2018 - Genetic Algorithm-based Test Generation for Softwa.pdf:application/pdf}
}

@article{jatana_particle_2020,
	title = {Particle Swarm and Genetic Algorithm applied to mutation testing for test data generation: A comparative evaluation},
	volume = {32},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2019.05.004},
	abstract = {Search based test data generation has gained popularity in recent times. Mutation testing can assist in improving the effectiveness of the generated test data. We recently proposed {PSO}-{MT} (Particle Swarm Optimization along with Mutation Testing) for generation of test data. In this paper, we fortify our proposal by applying the proposed approach on larger programs from Software-artifact Infrastructure Repository ({SIR}). {PSO} exhibits similar working characteristics with those of Genetic Algorithm ({GA}) which has extensively been applied for evolution of test data with mutation testing. The results are evaluated against comparison with {GA} used with mutation testing ({GA}-{MT}) for generation of test data which is already implemented in the literature of Search based Mutation Testing. The results depict that {PSO}-{MT} exhibits better computational efficiency than {GA}-{MT} for most of the benchmark programs. Statistical test ({MannWhitney} U-test) has been conducted to statistically analyze the...},
	pages = {514--521},
	number = {4},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Jatana, Nishtha and Suri, Bharti},
	date = {2020},
	keywords = {Test Case Generation, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Search-Based Mutation Testing, Test Case Optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/L94XXCV9/Jatana and Suri - 2020 - Particle Swarm and Genetic Algorithm applied to mu.pdf:application/pdf}
}

@article{shamshiri_random_2018,
	title = {Random or evolutionary search for object‐oriented test suite generation?},
	volume = {28},
	issn = {0960-0833},
	doi = {10.1002/stvr.1660},
	abstract = {An important aim in software testing is constructing a test suite with high structural code coverage, that is, ensuring that most if not all of the code under test have been executed by the test cases comprising the test suite. Several search‐based techniques have proved successful at automatically generating tests that achieve high coverage. However, despite the well‐established arguments behind using evolutionary search algorithms (eg, genetic algorithms) in preference to random search, it remains an open question whether the benefits can actually be observed in practice when generating unit test suites for object‐oriented classes. In this paper, we report an empirical study on the effects of using evolutionary algorithms (including a genetic algorithm and chemical reaction optimization) to generate test suites, compared with generating test suites incrementally with random search. We apply the {ES} unit test suite generator to 1000 classes randomly selected from the {SF}110 corpus of open‐source projects. Surprisingly, the results show that the difference is much smaller than one might expect: While evolutionary search covers more branches of the type where standard fitness functions provide guidance, we observed that, in practice, the vast majority of branches do not provide any guidance to the search. These results suggest that, although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes. This paper reports an empirical study on the effects of using evolutionary algorithms to generate test suites, compared to generating test suites incrementally with random search. We show that although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes.},
	pages = {n/a--n/a},
	number = {4},
	journaltitle = {Software Testing, Verification and Reliability},
	author = {Shamshiri, Sina and Rojas, José Miguel and Gazzola, Luca and Fraser, Gordon and Mcminn, Phil and Mariani, Leonardo and Arcuri, Andrea},
	date = {2018},
	keywords = {Genetic Algorithms, Automated Software Testing, Automated Test Generation, Chemical Reaction Optimization, Random Search, Search‐Based Software Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/QNCEJ5ZQ/Shamshiri et al. - 2018 - Random or evolutionary search for object‐oriented .pdf:application/pdf}
}

@article{enoiu_automated_2016,
	title = {Automated test generation using model checking: an industrial evaluation},
	volume = {18},
	issn = {1433-2779},
	doi = {10.1007/s10009-014-0355-9},
	abstract = {In software development, testers often focus on functional testing to validate implemented programs against their specifications. In safety-critical software development, testers are also required to show that tests exercise, or cover, the structure and logic of the implementation. To achieve different types of logic coverage, various program artifacts such as decisions and conditions are required to be exercised during testing. Use of model checking for structural test generation has been proposed by several researchers. The limited application to models used in practice and the state space explosion can, however, impact model checking and hence the process of deriving tests for logic coverage. Thus, there is a need to validate these approaches against relevant industrial systems such that more knowledge is built on how to efficiently use them in practice. In this paper, we present a tool-supported approach to handle software written in the Function Block Diagram language such that logic coverage criteria can be formalized and used by a model checker to automatically generate tests. To this end, we conducted a study based on industrial use-case scenarios from Bombardier Transportation {AB}, showing how our toolbox {CompleteTest} can be applied to generate tests in software systems used in the safety-critical domain. To evaluate the approach, we applied the toolbox to 157 programs and found that it is efficient in terms of time required to generate tests that satisfy logic coverage and scales well for most of the programs.},
	pages = {335--353},
	number = {3},
	journaltitle = {Int J Softw Tools Technol Transfer},
	author = {Enoiu, Eduard and Čaušević, Adnan and Ostrand, Thomas and Weyuker, Elaine and Sundmark, Daniel and Pettersson, Paul},
	date = {2016},
	note = {Place: Berlin/Heidelberg},
	keywords = {Model checking, Software testing, Automated test generation, Programmable Logic Controllers, Model-based testing, {FBD}, Function Block Diagram, {IEC} 1131-3, Logic coverage safety-critical systems, {PLC}, Structured Text, Uppaal},
	file = {Submitted Version:/Users/marcos/Zotero/storage/DINFQ5UF/Enoiu et al. - 2016 - Automated test generation using model checking an.pdf:application/pdf}
}

@article{anielak_incremental_2015,
	title = {Incremental test case generation using bounded model checking: an application to automatic rating.(Report)},
	volume = {17},
	issn = {1433-2779},
	doi = {10.1007/s10009-014-0317-2},
	abstract = {Byline: Grzegorz Anielak (1), Grzegorz Jakacki (2), {SAawomir} Lasota (1) Keywords: Bounded model checking},
	pages = {339},
	number = {3},
	author = {Anielak, Grzegorz and Jakacki, Grzegorz and Lasota, {SAawomir}},
	date = {2015},
	keywords = {Computer Programming, Models, Tests},
	file = {Full Text:/Users/marcos/Zotero/storage/BRMF6V3R/Anielak et al. - 2015 - Incremental test case generation using bounded mod.pdf:application/pdf}
}

@article{rojas_seeding_2016,
	title = {Seeding strategies in search‐based unit test generation},
	volume = {26},
	issn = {0960-0833},
	doi = {10.1002/stvr.1601},
	abstract = {Search‐based techniques have been applied successfully to the task of generating unit tests for object‐oriented software. However, as for any meta‐heuristic search, the efficiency heavily depends on many factors},
	pages = {366--401},
	number = {5},
	journaltitle = {Software Testing, Verification and Reliability},
	author = {Rojas, José Miguel and Fraser, Gordon and Arcuri, Andrea},
	date = {2016},
	keywords = {Test Case Generation, Java, Junit, Search‐Based Software Engineering, Search‐Based Testing, Testing Classes},
	file = {Full Text:/Users/marcos/Zotero/storage/9QIXCHJ7/Rojas et al. - 2016 - Seeding strategies in search‐based unit test gener.pdf:application/pdf}
}

@article{yenigun_advances_2016,
	title = {Advances in test generation for testing software and systems: An introduction to selected papers from {ICTSS} 2013},
	volume = {18},
	issn = {14332779},
	doi = {10.1007/s10009-015-0404-z},
	pages = {245--249},
	number = {3},
	journaltitle = {International Journal on Software Tools for Technology Transfer},
	author = {Yenigün, H. and Yilmaz, C. and Ulrich, A.},
	date = {2016},
	keywords = {Software Testing, Model-Based Testing, Test Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/KPYWZMEL/Yenigün et al. - 2016 - Advances in test generation for testing software a.pdf:application/pdf}
}

@article{shahbaz_automatic_2015,
	title = {Automatic generation of valid and invalid test data for string validation routines using web searches and regular expressions},
	volume = {97},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2014.04.008},
	abstract = {Classic approaches to automatic input data generation are usually driven by the goal of obtaining program coverage and the need to solve or find solutions to path constraints to achieve this. As inputs are generated with respect to the structure of the code, they can be ineffective, difficult for humans to read, and unsuitable for testing missing implementation. Furthermore, these approaches have known limitations when handling constraints that involve operations with string data types. This paper presents a novel approach for generating string test data for string validation routines, by harnessing the Internet. The technique uses program identifiers to construct web search queries for regular expressions that validate the format of a string type (such as an email address). It then performs further web searches for strings that match the regular expressions, producing examples of test cases that are both valid and realistic. Following this, our technique mutates...},
	pages = {405--425},
	number = {4},
	journaltitle = {Science of Computer Programming},
	author = {Shahbaz, Muzammil and Mcminn, Phil and Stevenson, Mark},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Regular Expressions, Web Searches},
	file = {Full Text:/Users/marcos/Zotero/storage/TSXNK2HJ/Shahbaz et al. - 2015 - Automatic generation of valid and invalid test dat.pdf:application/pdf}
}

@article{lamela_seijas_model_2018,
	title = {Model extraction and test generation from {JUnit} test suites},
	volume = {26},
	issn = {0963-9314},
	doi = {10.1007/s11219-017-9399-x},
	abstract = {In this paper, we describe how to infer state machine models of systems from legacy unit test suites and how to generate new tests from those models. The novelty of our approach is to combine control dependencies and data dependencies in the same model, in contrast to most other work in this area. Combining both kinds of dependencies helps us to build more expressive models, which in turn allows us to produce smarter tests. We illustrate those techniques with real examples produced by our implementation, the James tool, designed to apply these techniques in practice to Java code and tests.},
	pages = {1519--1552},
	number = {4},
	journaltitle = {Software Qual J},
	author = {Lamela Seijas, Pablo and Thompson, Simon and Francisco, Miguel},
	date = {2018},
	note = {Place: New York},
	keywords = {Test generation, {JUnit}, Web services, James, Model inference, Property inference, Property-based testing, {QuickCheck}},
	file = {Accepted Version:/Users/marcos/Zotero/storage/7R7YDA3H/Lamela Seijas et al. - 2018 - Model extraction and test generation from JUnit te.pdf:application/pdf}
}

@article{suarez-cabal_incremental_2017,
	title = {Incremental test data generation for database queries},
	volume = {24},
	issn = {0928-8910},
	doi = {10.1007/s10515-017-0212-7},
	abstract = {Testing database applications is a complex task since it involves designing test databases with meaningful test data in order to reveal faults and, at the same time, with a small size in order to carry out the testing process in an efficient way. This paper presents an automated approach to generating test data (test relational databases and test inputs for query parameters) for a set of {SQL} queries, with the aim of covering test requirements as obtained from said queries. The test data generation follows an incremental approach where, in each increment, test data are generated to cover a test requirement by re-using test data previously generated for other test requirements. The test data generation for each test requirement is formulated as a constraint satisfaction problem, where constraints are derived from the test requirement, initial database states and previously generated test data. The generation process is fully automated and supports the execution on complex queries and databases. Evaluation is carried out on a real life application, and the results show that small-size generated test relational databases achieve high coverage scores for the queries under test in a short generating time.},
	pages = {719--755},
	number = {4},
	journaltitle = {Autom Softw Eng},
	author = {Suárez-Cabal, María and Riva, Claudio and Tuya, Javier and Blanco, Raquel},
	date = {2017},
	note = {Place: New York},
	keywords = {Software testing, Constraint satisfaction problem ({CSP}), Database testing, Test coverage, Test database generation},
	file = {Full Text:/Users/marcos/Zotero/storage/C4H7WQHA/Suárez-Cabal et al. - 2017 - Incremental test data generation for database quer.pdf:application/pdf}
}

@article{mateen_optimization_2016,
	title = {Optimization of Test Case Generation using Genetic Algorithm ({GA})},
	volume = {151},
	issn = {09758887},
	doi = {10.5120/ijca2016911703},
	abstract = {Testing provides means pertaining to assuring software performance. The total aim of software industry is actually to make a certain start associated with high quality software for the end user. However, associated with software testing has quite a few underlying concerns, which are very important and need to pay attention on these issues. These issues are effectively generating, prioritization of test cases, etc. These issues can be overcome by paying attention and focus. Solitary of the greatest Problems in the software testing area is usually how to acquire a great proper set associated with cases to confirm software. Some other strategies and also methodologies are proposed pertaining to shipping care of most of these issues. Genetic Algorithm ({GA}) belongs to evolutionary algorithms. Evolutionary algorithms have a significant role in the automatic test generation and many researchers are focusing on it. In this study explored software testing related issues by using the {GA} approach....},
	number = {7},
	journaltitle = {{arXiv}.org},
	author = {Mateen, Ahmed and Nazir, Marriam and Awan, Salman},
	date = {2016},
	note = {Place: Ithaca},
	keywords = {Genetic Algorithms, Optimization, Software Testing, Software Engineering, Evolutionary Algorithms, Feasibility Studies, Neural and Evolutionary Computation, Shipping},
	file = {Full Text:/Users/marcos/Zotero/storage/4M93Q93H/Mateen et al. - 2016 - Optimization of Test Case Generation using Genetic.pdf:application/pdf}
}

@article{geetha_devasena_automated_2016,
	title = {Automated and Optimized Software Test Suite Generation Technique for Structural Testing},
	volume = {26},
	issn = {0218-1940},
	doi = {10.1142/S0218194016500017},
	abstract = {Software testing consumes 50\% of total software development cost. Test case design gains central importance in testing activity with respect to quality. The manual test suite generation is a time consuming and tedious task which needs automation. Unit testing is normally done in stringent time schedules by the developers or rarely by testers. In structural testing, it is not possible to check exhaustively all possible test data and the quality of test is dependent heavily on the performance of single developer or tester. Thus automation and optimization is required in generating test data to assist developer or tester with the selection of appropriate test data. A novel hybrid technique is developed to automate the test suite generation process for branch coverage criteria using evolutionary testing. The hybrid technique applies both Genetic Algorithm ({GA}) and Particle Swarm Optimization ({PSO}) to automatically generate test data. This technique improves efficiency and effectiveness of test case generation process when compared to applying Genetic Algorithm or Particle Swarm Optimization alone. The performance of proposed technique is evaluated and is observed that hybrid technique reduces the number of iterations by 47\% when compared to {GA} and {PSO} applied separately and it reduces the execution time by 52\% than {GA} and 48\% than {PSO}.},
	pages = {1--13},
	number = {1},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Geetha Devasena, M. S and Gopu, G and Valarmathi, M. L},
	date = {2016},
	keywords = {Software Testing, Computer Science, Unit Testing, Branch Coverage Criteria, Ga, Pso},
	file = {Full Text:/Users/marcos/Zotero/storage/LV6LYX47/Geetha Devasena et al. - 2016 - Automated and Optimized Software Test Suite Genera.pdf:application/pdf}
}

@article{fraser_achieving_2015,
	title = {Achieving scalable mutation-based generation of whole test suites},
	volume = {20},
	issn = {1382-3256},
	doi = {10.1007/s10664-013-9299-z},
	abstract = {Without complete formal specification, automatically generated software tests need to be manually checked in order to detect faults. This makes it desirable to produce the strongest possible test set while keeping the number of tests as small as possible. As commonly applied coverage criteria like branch coverage are potentially weak, mutation testing has been proposed as a stronger criterion. However, mutation based test generation is hampered because usually there are simply too many mutants, and too many of these are either trivially killed or equivalent. On such mutants, any effort spent on test generation would per definition be wasted. To overcome this problem, our search-based E vo S uite test generation tool integrates two novel optimizations: First, we avoid redundant test executions on mutants by monitoring state infection conditions, and second we use whole test suite generation to optimize test suites towards killing the highest number of mutants, rather than selecting individual mutants. These optimizations allowed us to apply E vo S uite to a random sample of 100 open source projects, consisting of a total of 8,963 classes and more than two million lines of code, leading to a total of 1,380,302 mutants. The experiment demonstrates that our approach scales well, making mutation testing a viable test criterion for automated test case generation tools, and allowing us to analyze the relationship of branch coverage and mutation testing in detail.},
	pages = {783--812},
	number = {3},
	journaltitle = {Empir Software Eng},
	author = {Fraser, Gordon and Arcuri, Andrea},
	date = {2015},
	note = {Place: New York},
	keywords = {Unit testing, Test case generation, Mutation testing, Search-based testing, Testing classes},
	file = {Full Text:/Users/marcos/Zotero/storage/NU324VDH/Fraser and Arcuri - 2015 - Achieving scalable mutation-based generation of wh.pdf:application/pdf}
}

@article{patrick_subdomain-based_2015,
	title = {Subdomain-based test data generation},
	volume = {103},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2014.11.033},
	abstract = {•We optimise subdomains for input regions that are more likely to reveal faults.•This reduces the number of test cases required to achieve a high mutation score.•Subdomains also reveal information about the behaviour of the program under test.•Information provided by subdomains helps to reduce the effort needed to create oracles. Considerable effort is required to test software thoroughly. Even with automated test data generation tools, it is still necessary to evaluate the output of each test case and identify unexpected results. Manual effort can be reduced by restricting the range of inputs testers need to consider to regions that are more likely to reveal faults, thus reducing the number of test cases overall, and therefore reducing the effort needed to create oracles. This article describes and evaluates search-based techniques, using evolution strategies and subset selection, for identifying regions of the input domain (known as subdomains) such that test...},
	pages = {328--342},
	issue = {C},
	journaltitle = {The Journal of Systems \& Software},
	author = {Patrick, Matthew and Alexander, Rob and Oriol, Manuel and Clark, John A},
	date = {2015},
	keywords = {Computer Science, Evolution Strategy, Input Distributions, Search Based Testing},
	file = {Accepted Version:/Users/marcos/Zotero/storage/D25DWNSR/Patrick et al. - 2015 - Subdomain-based test data generation.pdf:application/pdf}
}

@article{fioravanti_efficient_2015,
	title = {Efficient generation of test data structures using constraint logic programming and program transformation},
	volume = {25},
	issn = {0955-792X},
	doi = {10.1093/logcom/ext071},
	abstract = {The goal of Bounded-Exhaustive Testing ({BET}) is the automatic generation of all test cases satisfying a given invariant, within a given size bound. When the test cases have a complex structure, the development of correct and efficient generators becomes a very challenging task. In this article we use Constraint Logic Programming ({CLP}) to systematically develop generators of structurally complex test data structures. We follow a declarative approach that allows us to separate the issue of (i) defining the test data structure in terms of its properties, from that of (ii) efficiently generating data structure instances. This separation helps establish the correctness of the developed test case generators. We rely on a symbolic representation and we take advantage of efficient search strategies provided by {CLP} systems for generating test instances. Through a running example taken from the literature on {BET}, we illustrate our test generation framework and we show that {CLP} allows us to develop easily understandable and efficient test generators. Additionally, we propose a program transformation technique whose goal is to make the evaluation of these {CLP}-based generators much more efficient and we demonstrate its effectiveness on a number of complex test data structures.},
	pages = {1263--1283},
	number = {6},
	journaltitle = {Journal of Logic and Computation},
	author = {Fioravanti, Fabio and Proietti, Maurizio and Senni, Valerio},
	date = {2015},
	keywords = {Black - Box Testing, Bounded Exhaustive Testing, Constraint Logic Programming, Generation Of Data Structures, Program Transformation},
	file = {Submitted Version:/Users/marcos/Zotero/storage/RD47TAQD/Fioravanti et al. - 2015 - Efficient generation of test data structures using.pdf:application/pdf}
}

@article{arcuri_experience_2018,
	title = {An experience report on applying software testing academic results in industry: we need usable automated test generation},
	volume = {23},
	issn = {1382-3256},
	doi = {10.1007/s10664-017-9570-9},
	abstract = {What is the impact of software engineering research on current practices in industry? In this paper, I report on my direct experience as a {PhD}/post-doc working in software engineering research projects, and then spending the following five years as an engineer in two different companies (the first one being the same I worked in collaboration with during my post-doc). Given a background in software engineering research, what cutting-edge techniques and tools from academia did I use in my daily work when developing and testing the systems of these companies? Regarding validation and verification (my main area of research), the answer is rather short: as far as I can tell, only {FindBugs}. In this paper, I report on why this was the case, and discuss all the challenging, complex open problems we face in industry and which somehow are “neglected” in the academic circles. In particular, I will first discuss what actual tools I could use in my daily work, such as {JaCoCo} and Selenium. Then, I will discuss the main open problems I faced, particularly related to environment simulators, unit and web testing. After that, popular topics in academia are presented, such as {UML}, regression and mutation testing. Their lack of impact on the type of projects I worked on in industry is then discussed. Finally, from this industrial experience, I provide my opinions about how this situation can be improved, in particular related to how academics are evaluated, and advocate for a greater involvement into open-source projects.},
	pages = {1959--1981},
	number = {4},
	journaltitle = {Empir Software Eng},
	author = {Arcuri, Andrea},
	date = {2018},
	note = {Place: New York},
	keywords = {Applied research, Impact, Industry, Practice, Technology transfer},
	file = {Submitted Version:/Users/marcos/Zotero/storage/ERRYA542/Arcuri - 2018 - An experience report on applying software testing .pdf:application/pdf}
}

@article{liu_automatic_2020,
	title = {Automatic Test Case and Test Oracle Generation based on Functional Scenarios in Formal Specifications for Conformance Testing},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2999884},
	abstract = {Testing a program to confirm whether it consistently implements its requirements specification is a necessary but time-consuming activity in software development. Automatic testing based on specifications can significantly alleviate the workload and cost, but faces a challenge of how to ensure that both the user's concerns in the specification and possible execution paths in the program are all covered. In this paper, we describe a new method, called "Vibration-Method" or simply "V-Method", for automatic generation of test cases and test oracle from model-based formal specifications, aiming to address this challenge. The proposed method is suitable for testing information systems in which rich data types are used. Supporting the principle of "divide and conquer", the method provides a specific technique for generating test cases based on functional scenarios defined in the specification, test case generation criteria, automatic test case generation algorithms, and a well-defined...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Liu, Shaoying and Nakajima, Shin},
	date = {2020},
	keywords = {Computer Science, Model-Based Testing, Automatic Testing, Black-Box Testing, Functional Testing, Specification-Based Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/MYZYLU9Q/Liu and Nakajima - 2020 - Automatic Test Case and Test Oracle Generation bas.pdf:application/pdf}
}

@article{yao_constrained_2015,
	title = {Constrained multi-objective test data generation based on set evolution},
	volume = {9},
	issn = {1751-8806},
	doi = {10.1049/iet-sen.2014.0058},
	abstract = {A crucial task of software testing is the generation of high-quality test data, so as to find defects and errors during various periods of software development. However, existing coverage-based testing methods seldom consider the fault finding ability of the test data. This paper establishes a constrained multi-objective model of test data generation, so that the generated test suite has better spatial distribution on the basis of satisfying statement coverage criterion, and thereby enhance its error detection ability. In addition, the authors propose a genetic algorithm ({GA}) based on set evolution to solve the model. The experimental results show that the test data generated by the proposed model have higher fault finding ability than statement coverage testing and adaptive random testing},
	pages = {103--108},
	number = {4},
	journaltitle = {{IET} Software},
	author = {Yao, Xiangjuan and Gong, Dunwei and Zhang, Gongjie},
	editor = {Yao, Xiangjuan},
	date = {2015},
	keywords = {Genetic Algorithms, Software Testing, Constraints, Algorithms, Program Testing, (An), Computer Programs, Constrained Multiobjective Test Data Generation, Electronics and Communications Milieux (General) (Ea), Error Detection, Error Detection Ability, Faults, Random Processes, Software Development, Software Engineering (General) (Ci), Spatial Distribution, Statement Coverage Criterion, Statement Coverage Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/5CDSXNBM/Yao et al. - 2015 - Constrained multi-objective test data generation b.pdf:application/pdf}
}

@article{yang_efsm-based_2015,
	title = {{EFSM}-Based Test Case Generation: Sequence, Data, and Oracle},
	volume = {25},
	issn = {0218-1940},
	doi = {10.1142/S0218194015300018},
	abstract = {Model-based testing has been intensively and extensively studied in the past decades. Extended Finite State Machine ({EFSM}) is a widely used model of software testing in both academy and industry. This paper provides a survey on {EFSM}-based test case generation techniques in the last two decades. All techniques in {EFSM}-based test case generation are mainly classified into three parts: test sequence generation, test data generation, and test oracle construction. The key challenges, such as coverage criterion and feasibility analysis in {EFSM}-based test case generation are discussed. Finally, we summarize the research work and present several possible research areas in the future.},
	pages = {633--667},
	number = {4},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Yang, Rui and Chen, Zhenyu and Zhang, Zhiyi and Xu, Baowen},
	date = {2015},
	keywords = {Test Case Generation, Computer Science, Coverage Criterion, Extended Finite State Machine, Test Data, Test Oracle, Test Sequence},
	file = {Full Text:/Users/marcos/Zotero/storage/MCWKNSEP/Yang et al. - 2015 - EFSM-Based Test Case Generation Sequence, Data, a.pdf:application/pdf}
}

@article{han_multiple_2017,
	title = {Multiple paths test data generation based on particle swarm optimisation},
	volume = {11},
	issn = {1751-8806},
	doi = {10.1049/iet-sen.2016.0066},
	abstract = {Considering path coverage as the test adequacy criterion, a modified multiple paths test data generator based on particle swarm optimisation ({MMPPSO}) algorithm is proposed. During the particle swarm optimisation process, each particle tracks the individual best position and the global best position. For the multiple paths coverage problem, different fitness functions are applied to assess the individual best position and the global best position in {MMPPSO}. The weighted summation of those branch distance functions is designed as the single path fitness function. The fitness function for the individual best position is the minimum of those single path fitness functions, which guides particles converge to a specific path. The fitness function for the global best position is the summation of those single path fitness functions, which guides the population achieve multiple paths coverage and avoid the premature convergence. The experiments implemented on some benchmarks...},
	pages = {41--47},
	number = {2},
	journaltitle = {{IET} Software},
	author = {Han, Xuan and Lei, Hang and Wang, Yun-Sheng},
	editor = {Han, Xuan},
	date = {2017},
	keywords = {Optimization, Software, Convergence, Algorithms, Particle Swarm Optimisation, Program Testing, Path Coverage, Fitness, (An), Computer Programs, Electronics and Communications Milieux (General) (Ea), Software Engineering (General) (Ci), Benchmarks, Data Handling, Fitness Functions, Mmppso, Multiple Paths Test Data Generation, Particle Tracks, Test Adequacy Criterion},
	file = {Full Text:/Users/marcos/Zotero/storage/FWYYHXYN/Han et al. - 2017 - Multiple paths test data generation based on parti.pdf:application/pdf}
}

@article{zhao_test_2015,
	title = {Test Generation for Programs with Binary Tree Structure as Input},
	volume = {25},
	issn = {0218-1940},
	doi = {10.1142/S0218194015500205},
	abstract = {Test data generation is a process of creating program inputs that satisfy specific testing criteria. Many works have been focused on test generation with respect to numeric and string data. Dynamic data structures, such as trees and linked lists, have been widely used in modern programming, but on which there are few studies presented. In general, generating a dynamic data structure is associated with a proper shape and valid values generation. It would be difficult to generate such dynamic data structures, as both shapes and values are necessary to be valid simultaneously. This paper focuses on binary tree structures and proposes a novel test generation approach that combines search based testing with constraint solving techniques. The approach creates the shapes of binary tree structures by using {GA}, and generates the values in their data fields by using constraint solving techniques. The experimental results show that the presented approach is promising and effective. Moreover, the studies investigate factors affecting the performance of the approach, and arrive at a conclusion that the test generation cost is cubic growing as the number of pointer constraints increases.},
	pages = {1129--1151},
	number = {7},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Zhao, Ruilian and Li, Zheng and Wang, Qian},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Binary Tree, Constraint Solving, Dynamic Data Structure, Search-Based Software Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/ID2FMRCZ/Zhao et al. - 2015 - Test Generation for Programs with Binary Tree Stru.pdf:application/pdf}
}

@article{rosziati_ibrahim_reducing_2020,
	title = {Reducing redundancy of test cases generation using code smell detection and refactoring},
	volume = {32},
	issn = {1319-1578},
	abstract = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation. Keywords: Lazy class, Small method, Duplicate code smell, Code smell detection, Refactoring},
	pages = {367--374},
	number = {3},
	journaltitle = {Journal of King Saud University. Computer and information sciences},
	author = {{Rosziati Ibrahim} and {Maryam Ahmed} and {Richi Nayak} and {Sapiee Jamel}},
	date = {2020},
	keywords = {Computer Science}
}

@article{kamal_z_zamli_comparative_2015,
	title = {{COMPARATIVE} {BENCHMARKING} {OF} {CONSTRAINTS} T-{WAY} {TEST} {GENERATION} {STRATEGY} {BASED} {ON} {LATE} {ACCEPTANCE} {HILL} {CLIMBING} {ALGORITHM}},
	volume = {1},
	issn = {2289-8522},
	doi = {10.15282/ijsecs.1.2015.2.0002},
	abstract = {This paper describes the new t-way strategy based the Late Acceptance based Hill Climbing algorithm, called {LAHC}, for constraints t-way test generation. Unlike earlier competing work, {LAHC} does not require significant tuning in order to have it working. In fact, {LAHC} merely requires minor adjustment of the common controlling parameters involving iteration and population size depending on the given system configuration. Our benchmarking results have been promising as {LAHC} gives competitive results in most constraints configurations considered.},
	pages = {15--27},
	number = {1},
	journaltitle = {International Journal of Software Engineering and Computer Systems (Pahang)},
	author = {{Kamal Z. Zamli} and {Abdul Rahman Alsewari} and {Basem Al-Kazemi}},
	date = {2015},
	keywords = {Software Testing, Artificial Intelligence, Computer Science, Optimization Algorithms},
	file = {Full Text:/Users/marcos/Zotero/storage/DQP67LM6/Kamal Z. Zamli et al. - 2015 - COMPARATIVE BENCHMARKING OF CONSTRAINTS T-WAY TEST.pdf:application/pdf}
}

@article{zamli_experimental_2017,
	title = {An experimental study of hyper-heuristic selection and acceptance mechanism for combinatorial t-way test suite generation},
	volume = {399},
	issn = {0020-0255},
	doi = {10.1016/j.ins.2017.03.007},
	abstract = {Recently, many meta-heuristic algorithms have been proposed to serve as the basis of a t-way test generation strategy (where t indicates the interaction strength) including Genetic Algorithms ({GA}), Ant Colony Optimization ({ACO}), Simulated Annealing ({SA}), Cuckoo Search ({CS}), Particle Swarm Optimization ({PSO}), and Harmony Search ({HS}). Although useful, meta-heuristic algorithms that make up these strategies often require specific domain knowledge in order to allow effective tuning before good quality solutions can be obtained. Hyper-heuristics provide an alternative methodology to meta-heuristics which permit adaptive selection and/or generation of meta-heuristics automatically during the search process. This paper describes our experience with four hyper-heuristic selection and acceptance mechanisms namely Exponential Monte Carlo with counter ({EMCQ}), Choice Function ({CF}), Improvement Selection Rules ({ISR}), and newly developed Fuzzy Inference Selection ({FIS}), using the t-way test...},
	pages = {121--153},
	issue = {C},
	journaltitle = {Information Sciences},
	author = {Zamli, Kamal Z and Din, Fakhrud and Kendall, Graham and Ahmed, Bestoun S},
	date = {2017},
	keywords = {Software Testing, Hyper-Heuristics, Engineering, Fuzzy Inference Selection, Library \& Information Science, Meta-Heuristics, T-Way Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/G5FR3M3P/Zamli et al. - 2017 - An experimental study of hyper-heuristic selection.pdf:application/pdf}
}

@article{chaki_regression_2015,
	title = {Regression verification for multi-threaded programs (with extensions to locks and dynamic thread creation)},
	volume = {47},
	issn = {0925-9856},
	doi = {10.1007/s10703-015-0237-0},
	abstract = {Regression verification is the problem of deciding whether two similar programs are equivalent under an arbitrary yet equal context, given some definition of equivalence. So far this problem has only been studied for the case of single-threaded deterministic programs. We present a method for regression verification of multi-threaded programs. Specifically, we develop a proof-rule whose premise requires only to verify equivalence between sequential functions , whereas their consequents are equivalence of concurrent programs . This ability to avoid composing threads altogether when discharging premises, in a fully automatic way and for general programs, uniquely distinguishes our proof rule from others used for classical verification of concurrent programs. We also consider the effect of dynamic thread creation and synchronization primitives.},
	pages = {287--301},
	number = {3},
	journaltitle = {Form Methods Syst Des},
	author = {Chaki, Sagar and Gurfinkel, Arie and Strichman, Ofer},
	date = {2015},
	note = {Place: New York},
	keywords = {Multi-threaded programs, Proving equivalence of programs, Regression verification},
	file = {Full Text:/Users/marcos/Zotero/storage/JWBEKEKH/Chaki et al. - 2015 - Regression verification for multi-threaded program.pdf:application/pdf}
}

@article{qi_parallel_2016,
	title = {A Parallel Genetic Algorithm Based on Spark for Pairwise Test Suite Generation},
	volume = {31},
	issn = {1000-9000},
	doi = {10.1007/s11390-016-1635-5},
	abstract = {Pairwise testing is an effective test generation technique that requires all pairs of parameter values to be covered by at least one test case. It has been proven that generating minimum test suite is an {NP}-complete problem. Genetic algorithms have been used for pairwise test suite generation by researchers. However, it is always a time-consuming process, which leads to significant limitations and obstacles for practical use of genetic algorithms towards large-scale test problems. Parallelism will be an effective way to not only enhance the computation performance but also improve the quality of the solutions. In this paper, we use Spark, a fast and general parallel computing platform, to parallelize the genetic algorithm to tackle the problem. We propose a two-phase parallelization algorithm including fitness evaluation parallelization and genetic operation parallelization. Experimental results show that our algorithm outperforms the sequential genetic algorithm and competes with other approaches in both test suite size and computational performance. As a result, our algorithm is a promising improvement of the genetic algorithm for pairwise test suite generation.},
	pages = {417--427},
	number = {2},
	journaltitle = {J. Comput. Sci. Technol.},
	author = {Qi, Rong-Zhi and Wang, Zhi-Jian and Li, Shui-Yan},
	date = {2016},
	note = {Place: New York},
	keywords = {test generation, pairwise testing, parallel genetic algorithm, Spark},
	file = {Full Text:/Users/marcos/Zotero/storage/CQRJLA9W/Qi et al. - 2016 - A Parallel Genetic Algorithm Based on Spark for Pa.pdf:application/pdf}
}

@article{pan_program-input_2015,
	title = {Program-input generation for testing database applications using existing database states},
	volume = {22},
	issn = {0928-8910},
	doi = {10.1007/s10515-014-0158-y},
	abstract = {Testing is essential for quality assurance of database applications. Achieving high code coverage of the database applications is important in testing. In practice, there may exist a copy of live databases that can be used for database application testing. Using an existing database state is desirable since it tends to be representative of real-world objects’ characteristics, helping detect faults that could cause failures in real-world settings. However, to cover a specific program-code portion (e.g., block), appropriate program inputs also need to be generated for the given existing database state. To address this issue, in this paper, we propose a novel approach that generates program inputs for achieving high code coverage of a database application, given an existing database state. Our approach uses symbolic execution to track how program inputs are transformed before appearing in the executed {SQL} queries and how the constraints on query results affect the application’s execution. One significant challenge in our problem context is the gap between program-input constraints derived from the program and from the given existing database state},
	pages = {439--473},
	number = {4},
	journaltitle = {Autom Softw Eng},
	author = {Pan, Kai and Wu, Xintao and Xie, Tao},
	date = {2015},
	note = {Place: New York},
	keywords = {Test generation, Dynamic symbolic execution, Database application testing},
	file = {Full Text:/Users/marcos/Zotero/storage/5YSSRCCV/Pan et al. - 2015 - Program-input generation for testing database appl.pdf:application/pdf}
}

@article{menendez_benito_output_2020,
	title = {Output Sampling for Output Diversity in Automatic Unit Test Generation},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2987377},
	abstract = {Diverse test sets are able to expose bugs that test sets generated with structural coverage techniques cannot discover. Input-diverse test set generators have been shown to be effective for this, but also have limitations: e.g., they need to be complemented with semantic information derived from the Software Under Test. We demonstrate how to drive the test set generation process with semantic information in the form of output diversity. We present the first totally automatic output sampling for output diversity unit test set generation tool, called {OutGen}. {OutGen} transforms a program into an {SMT} formula in bit-vector arithmetic. It then applies universal hashing in order to generate an output-based diverse set of inputs. The result offers significant diversity improvements when measured as a high output uniqueness count. It achieves this by ensuring that the test set's output probability distribution is uniform, i.e. highly diverse. The use of output sampling, as opposed to any...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Menendez Benito, Hector and Boreale, Michele and Gorla, Daniele and Clark, David},
	date = {2020},
	keywords = {Generators, Tools, Semantics, Computer Science, Software Engineering, Unit Testing, Computer Bugs, Outgen, Output Diversity, Output Sampling, Smt Solver, Test Pattern Generators},
	file = {Full Text:/Users/marcos/Zotero/storage/WVGQDZIC/Menendez Benito et al. - 2020 - Output Sampling for Output Diversity in Automatic .pdf:application/pdf}
}

@article{son_mccfg_2019,
	title = {{MCCFG}: an {MOF}-based multiple condition control flow graph for automatic test case generation},
	volume = {22},
	issn = {1386-7857},
	doi = {10.1007/s10586-016-0687-1},
	abstract = {Requirement-based testing ({RBT}) is widely known for the efficient testing in the limited resources. However {RBT} is difficult to generate automatic test cases},
	pages = {2461--2470},
	issue = {Supplement 1},
	journaltitle = {Cluster Comput},
	author = {Son, Hyun and Park, Young and Kim, R.},
	date = {2019},
	note = {Place: New York},
	keywords = {Automatic test case generation, Control flow graph ({CFG}), Coverage-based testing, Multiple condition control flow graph ({MCCFG})},
	file = {Full Text:/Users/marcos/Zotero/storage/32GY5B3S/Son et al. - 2019 - MCCFG an MOF-based multiple condition control flo.pdf:application/pdf}
}

@article{zamli_tabu_2016,
	title = {A Tabu Search hyper-heuristic strategy for t-way test suite generation},
	volume = {44},
	issn = {1568-4946},
	doi = {10.1016/j.asoc.2016.03.021},
	abstract = {[Display omitted] •{HHH} is the first strategy that adopts the hyper-heuristic approach for t-way test suite generation•{HHH} introduces new approach for the heuristic selection and move acceptance mechanism based on three operators (i.e. improvement operator, diversify operator, and intensify operator) that are integrated into the Tabu search {HLH}.•{HHH} outperforms existing strategies as far as optimality of test suite is concerned in many benchmarks. This paper proposes a novel hybrid t-way test generation strategy (where t indicates interaction strength), called High Level Hyper-Heuristic ({HHH}). {HHH} adopts Tabu Search as its high level meta-heuristic and leverages on the strength of four low level meta-heuristics, comprising of Teaching Learning based Optimization, Global Neighborhood Algorithm, Particle Swarm Optimization, and Cuckoo Search Algorithm. {HHH} is able to capitalize on the strengths and limit the deficiencies of each individual...},
	pages = {57--74},
	issue = {C},
	journaltitle = {Applied Soft Computing},
	author = {Zamli, Kamal Z and Alkazemi, Basem Y and Kendall, Graham},
	date = {2016},
	keywords = {Software Testing, Particle Swarm Optimization, Computer Science, T-Way Testing, Cuckoo Search Algorithm, Global Neighborhood Algorithm, Hyper-Heuristic, Teaching Learning Based Optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/ZG8GUAIM/Zamli et al. - 2016 - A Tabu Search hyper-heuristic strategy for t-way t.pdf:application/pdf}
}

@article{varshney_hybrid_2018,
	title = {A hybrid particle swarm optimization and differential evolution based test data generation algorithm for data-flow coverage using neighbourhood search strategy},
	volume = {42},
	issn = {03505596},
	doi = {10.31449/inf.v42i3.1497},
	pages = {417--438},
	number = {3},
	journaltitle = {Informatica (Ljubljana)},
	author = {Varshney, S. and Mehrotra, M.},
	date = {2018},
	keywords = {Search Based Software Testing, Particle Swarm Optimization, Data Flow Testing, Differential Evolution, Dominance Tree},
	file = {Full Text:/Users/marcos/Zotero/storage/FBXWDWFD/Varshney and Mehrotra - 2018 - A hybrid particle swarm optimization and different.pdf:application/pdf}
}

@article{moitra_automating_2019,
	title = {Automating requirements analysis and test case generation.(Report)},
	volume = {24},
	issn = {0947-3602},
	doi = {10.1007/s00766-019-00316-x},
	abstract = {Byline: Abha Moitra (1), Kit Siu (1), Andrew W. Crapo (1), Michael Durling (1), Meng Li (1), Panagiotis Manolios (2), Michael Meiners (3), Craig {McMillan} (3) Keywords: Requirements formalization},
	pages = {341},
	number = {3},
	journaltitle = {Requirements Engineering},
	author = {Moitra, Abha and Siu, Kit and Crapo, Andrew W. and Durling, Michael and Li, Meng and Manolios, Panagiotis and Meiners, Michael},
	date = {2019},
	keywords = {Ontology, Computer Science, Software Engineering, Automated Requirements-Based Test Generation, Formal Analysis of Requirements, Formal Methods, Requirements Engineering, Requirements Formalization},
	file = {Full Text:/Users/marcos/Zotero/storage/CWKUB6SU/Moitra et al. - 2019 - Automating requirements analysis and test case gen.pdf:application/pdf}
}

@article{paiva_generation_2016,
	title = {Generation of complete test suites from mealy input/output transition systems},
	volume = {28},
	issn = {0934-5043},
	doi = {10.1007/s00165-015-0350-2},
	abstract = {Model-based testing overcomes challenges in software testing by generating automated test cases from behavior models, e.g. finite state machine ({FSM}) and input/output transition system ({IOTS}). Despite the existence of methods for {IOTSs}, the problem of selection of test cases is an important and difficult topic. The current methods from {IOTSs} do not provide the same support offered by the existing theory for {FSMs}, as complete fault coverage. In this paper, we propose a test generation method for {IOTSs} based on the W method developed for {FSMs}. The basic idea is to generate a transition cover set and a characterization set and concatenate them to generate complete test suites for {IOTSs} in a bounded number of steps. The method generates test suites with complete fault coverage for a given fault domain and is targeted at a class of {IOTSs}, called mealy {IOTS}, which accepts inputs only in stable states. Results from a case study show the proposed algorithm can achieve better results than a classical method for {IOTSs}.},
	pages = {65--78},
	number = {1},
	journaltitle = {Form Asp Comp},
	author = {Paiva, Sofia and Simao, Adenilso},
	date = {2016},
	note = {Place: London},
	keywords = {Test generation, Complete test suites, Fault domain, Mealy input/output transition systems},
	file = {Full Text:/Users/marcos/Zotero/storage/IL3FAHF8/Paiva and Simao - 2016 - Generation of complete test suites from mealy inpu.pdf:application/pdf}
}

@article{arora_agent-based_2018,
	title = {Agent-Based Regression Test Case Generation using Class Diagram, Use cases and Activity Diagram},
	volume = {125},
	issn = {1877-0509},
	doi = {10.1016/j.procs.2017.12.096},
	abstract = {In Regression testing, test case generation is a process of generating test cases from the existing test suite to ensure that modifications made in the system have not affected its existing functionality. The use of modeling based {UML} class diagram identifies changes at syntax level, whereas use cases and activity diagram identify changes at semantic level. In this research, we have used the combination of {UML} class diagram, use cases and activity diagram to identify changes at both syntax and semantics level. We compared {UML} class diagrams, use cases and activity diagrams of old and modified code to identify these changes. It is found that the use of {UML} class diagram, use cases and activity diagram results in better identification of changes and hence leads to efficient test case generation. Additionally, agents developed in Java Agent Development Environment are used to collect these changes from different stake holders in the distributed environment. The distribution of testing...},
	pages = {747--753},
	journaltitle = {Procedia Computer Science},
	author = {Arora, Pardeep Kumar and Bhatia, Rajesh},
	date = {2018},
	keywords = {Computer Science, Agent Based Testing, Regression Test Case Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/QQ6WFZRR/Arora and Bhatia - 2018 - Agent-Based Regression Test Case Generation using .pdf:application/pdf}
}

@article{khurana_test_2015,
	title = {Test Case Generation and Optimization using {UML} Models and Genetic Algorithm},
	volume = {57},
	issn = {1877-0509},
	doi = {10.1016/j.procs.2015.07.502},
	abstract = {Software testing plays an important role in software development because it can minimize the development cost. Software testing approaches are divided into three parts i.e. code based testing, specification based testing and model based testing. In model based testing, the testing begins at design phase. So, early detection of faults can be achieved by using this approach further reducing time, cost and efforts of the developer to a large extent. In this paper we propose a technique for generating test cases using both {UML} sequence diagram and state chart diagram. Our approach is to convert Sequence Diagram into Sequence Graph and then to convert State Chart Diagram into State chart Graph. Finally System Testing Graph ({SYTG}) is formed by combining the two Graphs. From the graphs different control flow sequences also called test cases are identified and then optimized using evolutionary Algorithm, called Genetic Algorithm. Although State chart did better at revealing unit level...},
	pages = {996--1004},
	journaltitle = {Procedia Computer Science},
	author = {Khurana, Namita and Chillar, R.S},
	date = {2015},
	keywords = {Genetic Algorithm, Computer Science, Online Voting System, Sequence Diagram, State Chart Diagram, System Testing Graph},
	file = {Full Text:/Users/marcos/Zotero/storage/QWBDNUQV/Khurana and Chillar - 2015 - Test Case Generation and Optimization using UML Mo.pdf:application/pdf}
}

@article{xing_application_2015,
	title = {The application of iterative interval arithmetic in path-wise test data generation},
	volume = {45},
	issn = {0952-1976},
	doi = {10.1016/j.engappai.2015.07.021},
	abstract = {Research of path-wise test data generation is crucial and challenging in the area of software testing, which can be formulated as a constraint satisfaction problem. In our previous research, a look-ahead search method has been proposed as the constraint solver for path-wise test data generation. This paper analytically studies interval arithmetic of the search method in detail, which enforces arc consistency, and introduces the iterative operator to improve it, aiming at detecting infeasible paths as well as shortening generation time. Experiments were conducted to compare the iterative operator with the classical look-ahead operator {AC}-3, and to compare the test data generation method using the iterative operator with some currently existing methods. Experimental results validate the effectiveness and practical deployment of the proposed iterative method, and demonstrate that it is applicable in engineering.},
	pages = {441--452},
	issue = {C},
	journaltitle = {Engineering Applications of Artificial Intelligence},
	author = {Xing, Ying and Gong, Yun-Zhan and Wang, Ya-Wen and Zhang, Xu-Zhou},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Ac-3, Applied Sciences, Arc Consistency, Constraint Satisfaction Problem, Interval Arithmetic},
	file = {Full Text:/Users/marcos/Zotero/storage/7FBCXFKJ/Xing et al. - 2015 - The application of iterative interval arithmetic i.pdf:application/pdf}
}

@article{fragal_extending_2019,
	title = {Extending {HSI} Test Generation Method for Software Product Lines},
	volume = {62},
	issn = {0010-4620},
	doi = {10.1093/comjnl/bxy046},
	abstract = {Featured Finite State Machines ({FFSMs}) were proposed as a modeling formalism that represents the abstract behavior of an entire software product line ({SPL}). Several model-based testing techniques have been developed to support test case generation for {SPL} specifications, but none support the full fault coverage criterion for {SPLs} at the family-wide level. In this paper, we propose an extension of the Harmonized State Identifiers ({HSI}) method, an {FSM}-based testing method supporting full fault coverage. By extending the {HSI} method for {FFSMs}, we are able to generate a single configurable test suite for groups of {SPL} products that can be instantiated using feature constraints. We implement a graphical tool named {ConFTGen} to guide the design, validation, derivation and test case generation for state, transition and full fault coverage of {FFSMs}. Experimental results indicate a reduction of approximately 50\% on the number of test cases required to test 20 random {SPL} products. Also, we investigate the applicability of our method by applying it to a case study from the automotive domain, namely the Body Comfort System.},
	pages = {109--129},
	number = {1},
	journaltitle = {The Computer Journal},
	author = {Fragal, Vanderson Hafemann and Simao, Adenilso and Mousavi, Mohammad Reza and Turker, Uraz Cengiz and Santone, Antonella},
	date = {2019},
	keywords = {Test Case Generation, Featured Finite State Machine, Formal Modeling, Software Product Line},
	file = {Submitted Version:/Users/marcos/Zotero/storage/2YNQED25/Fragal et al. - 2019 - Extending HSI Test Generation Method for Software .pdf:application/pdf}
}

@article{ding_petri_2016,
	title = {Petri net based test case generation for evolved specification},
	volume = {59},
	issn = {1674-733X},
	doi = {10.1007/s11432-016-5598-5},
	abstract = {Model-based testing can use a model to test a concrete program’s implementation. When the model is changed due to the evolution of the specification, it is important to maintain the test suites up to date, such that it can be used for regression testing. A complete regeneration of the whole test suite from the new model, although inefficient, is still frequently used in practice. To address this problem effectively, we propose a test case reusability analysis technique to identify reusable test cases of the original test suite based on graph analysis, such that we can generate new test cases to cover only the change-related parts of the new model. The Market Information System ({MIS}) is employed to demonstrate the feasibility and effectiveness of the proposed method. Our experimental results show that the use of our method saves about 31.5\% test case generation cost.},
	pages = {1--25},
	number = {8},
	journaltitle = {Sci. China Inf. Sci.},
	author = {Ding, Zuohua and Jiang, Mingyue and Chen, Haibo and Jin, Zhi and Zhou, Mengchu},
	date = {2016},
	note = {Place: Beijing},
	keywords = {test case generation, Petri net, regression testing, evolved specification, reachability graph},
	file = {Full Text:/Users/marcos/Zotero/storage/3TGMVNAW/Ding et al. - 2016 - Petri net based test case generation for evolved s.pdf:application/pdf}
}

@article{escobar-velasquez_enabling_2020,
	title = {Enabling Mutant Generation for Open- and Closed-Source Android Apps},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2982638},
	abstract = {Mutation testing has been widely used to assess the fault-detection effectiveness of a test suite, as well as to guide test case generation or prioritization. Empirical studies have shown that, while mutants are generally representative of real faults, an effective application of mutation testing requires "traditional" operators designed for programming languages to be augmented with operators specific to an application domain and/or technology. The case for Android apps is not an exception. Therefore, in this paper we describe the process we followed to create (i) a taxonomy of mutation operations and, (ii) two tools, {MDroid}+ and {MutAPK} for mutant generation of Android apps. To this end, we systematically devise a taxonomy of 262 types of Android faults grouped in 14 categories by manually analyzing 2,023 software artifacts from different sources (e.g., bug reports, commits). Then, we identified a set of 38 mutation operators, and implemented them in two tools, the first enabling...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Escobar-Velasquez, Camilo and Linares-Vasquez, Mario and Bavota, Gabriele and Tufano, Michele and Moran, Kevin Patrick and Di Penta, Massimiliano and Vendome, Christopher and Bernal-Cardenas, Carlos and Poshyvanyk, Denys},
	date = {2020},
	keywords = {Android, Testing, Java, Mutation Testing, Tools, Software, Taxonomy, Computer Science, Computer Bugs, Fault Taxonomy, Mobile Applications, Mutation Operators}
}

@article{nguena_timo_test_2016,
	title = {Test Data Generation for Cyclic Executives with {CBMC} and Frama-C: A Case Study},
	volume = {320},
	issn = {1571-0661},
	doi = {10.1016/j.entcs.2016.01.004},
	abstract = {Testers of cyclic executive systems are required to make considerable and repetitive efforts to determine input sequences (tests) for leading a system from a start state to a target state. This task is time-consuming and it might lead testers to produce fewer tests than required},
	pages = {35--51},
	journaltitle = {Electronic Notes in Theoretical Computer Science},
	author = {Nguena Timo, Omer and Langelier, Guillaume},
	date = {2016},
	keywords = {Computer Science, Test Generation, Automotive Controllers, C Code, Cbmc, Cyclic Executive, Experimentation, Frama-C},
	file = {Full Text:/Users/marcos/Zotero/storage/YXFQ479A/Nguena Timo and Langelier - 2016 - Test Data Generation for Cyclic Executives with CB.pdf:application/pdf}
}

@article{guizzo_sentinel_2020,
	title = {Sentinel: A Hyper-Heuristic for the Generation of Mutant Reduction Strategies},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.3002496},
	abstract = {Mutation testing is an effective approach to evaluate and strengthen software test suites, but its adoption is currently limited by the mutants' execution computational cost. Several strategies have been proposed to reduce this cost (a.k.a. mutation cost reduction strategies), however none of them has proven to be effective for all scenarios since they often need an ad-hoc manual selection and configuration depending on the software under test ({SUT}). In this paper, we propose a novel multi-objective evolutionary hyper-heuristic approach, dubbed Sentinel, to automate the generation of optimal cost reduction strategies for every new {SUT}. We evaluate Sentinel by carrying out a thorough empirical study involving 40 releases of 10 open-source real-world software systems and both baseline and state-of-the-art strategies as a benchmark for a total of 4,800 experiments, which results are evaluated with both quality indicators and statistical significance tests, following the most recent...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Guizzo, Giovani and Sarro, Federica and Krinke, Jens and Vergilio, Silvia Regina},
	date = {2020},
	keywords = {Software Testing, Mutation Testing, Search Based Software Testing, Computer Science, Hyper-Heuristic, Grammatical Evolution, Mutant Reduction, Search Based Software Engineering},
	file = {Full Text:/Users/marcos/Zotero/storage/X3M4BDRC/Guizzo et al. - 2020 - Sentinel A Hyper-Heuristic for the Generation of .pdf:application/pdf}
}

@article{pill_automated_2018,
	title = {Automated generation of (F){LTL} oracles for testing and debugging},
	volume = {139},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2018.02.002},
	abstract = {•Generate {FLTL} test oracles automatically.•Test oracle provides also diagnostic information on subformulae.•Polynomial {SAT} encoding.•Open-source Python implementation publicly available. For being able to draw on automated reasoning that helps us in improving the quality of some software artifact or cyber-physical system, we have to express desired system traits in precise formal requirements. Verifying that a system adheres to these requirements allows us then to gain the crucial level of confidence in its capabilities and quality. Complementing related methods like model checking or runtime monitors, for testing and most importantly debugging recognized problems, we would certainly be interested in automated oracles. These oracles would allow us to judge whether observed (test) data really adhere to desired properties, and also to derive program spectra that have been shown to be an effective reasoning basis for debugging purposes. In this paper, we show how...},
	pages = {124--141},
	journaltitle = {The Journal of Systems \& Software},
	author = {Pill, Ingo and Wotawa, Franz},
	date = {2018},
	keywords = {Computer Science, Test Oracle, Linear Temporal Logic, {SAT}},
	file = {Full Text:/Users/marcos/Zotero/storage/CRS7Q6EX/Pill and Wotawa - 2018 - Automated generation of (F)LTL oracles for testing.pdf:application/pdf}
}

@article{ibrahim_reducing_2020,
	title = {Reducing redundancy of test cases generation using code smell detection and refactoring},
	volume = {32},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2018.06.005},
	abstract = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation.},
	pages = {367--374},
	number = {3},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Ibrahim, Rosziati and Ahmed, Maryam and Nayak, Richi and Jamel, Sapiee},
	date = {2020},
	keywords = {Refactoring, Computer Science, Code Smell Detection, Duplicate Code Smell, Lazy Class, Small Method},
	file = {Full Text:/Users/marcos/Zotero/storage/VPHJMDC6/Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:application/pdf}
}

@article{ahmad_a_saifan_using_2015,
	title = {{USING} {FORMAL} {METHODS} {FOR} {TEST} {CASE} {GENERATION} {ACCORDING} {TO} {TRANSITION}-{BASED} {COVERAGE} {CRITERIA}},
	volume = {1},
	issn = {2413-9351},
	doi = {10.5455/jjcit.71-1442380075},
	abstract = {Formal methods play an important role in increasing the quality, reliability, robustness and effectiveness of software. Also the uses of formal methods, especially in safety-critical systems, help in the early detection of software errors and failures which will reduce the cost and effort involved in software testing. The aim of this paper is to prove the role and the effectiveness of formal specification for the cruise control system ({CCS}) as a case study. A {CCS} formal model is built using Perfect formal specification language, and its correctness is validated using the Perfect Developer toolset. We develop a software testing tool in order to generate test cases using three different algorithms. These test cases are evaluated to improve their coverage and effectiveness. The results show that random test case generation with full restriction algorithm is the best in its coverage results},
	pages = {15--30},
	number = {1},
	journaltitle = {Jordanian journal of computers and information technology (Online)},
	author = {{Ahmad A. Saifan} and {Wafa Bani Mustafa}},
	date = {2015},
	keywords = {Test Case Generation, Computer Science, Cruise Control System ({CCS}), Formal Method, Perfect Developer}
}

@article{arcaini_how_2015,
	title = {How to Optimize the Use of {SAT} and {SMT} Solvers for Test Generation of Boolean Expressions},
	volume = {58},
	issn = {0010-4620},
	doi = {10.1093/comjnl/bxv001},
	abstract = {In the context of automatic test generation, the use of propositional satisfiability ({SAT}) and Satisfiability Modulo Theories ({SMT}) solvers is becoming an attractive alternative to traditional algorithmic test generation methods, especially when testing Boolean expressions. The main advantages are the capability to deal with constraints over the inputs, the generation of compact test suites and the support for fault-detecting test generation methods. However, these solvers normally require more time and a greater amount of memory than classical test generation algorithms, making their applicability not always feasible in practice. In this paper, we propose several ways to optimize the {SAT}/{SMT}-based process of test generation for Boolean expressions and we compare several solving tools and propositional transformation rules. These optimizations promise to make {SAT}/{SMT}-based techniques as efficient as standard methods for testing purposes, especially when dealing with Boolean expressions, as proved by our experiments.},
	pages = {2900--2920},
	number = {11},
	journaltitle = {The Computer Journal},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	date = {2015},
	keywords = {Test Case Generation, Boolean Expression Testing, Sat Solvers, Smt Solvers},
	file = {Submitted Version:/Users/marcos/Zotero/storage/UESGUYYM/Arcaini et al. - 2015 - How to Optimize the Use of SAT and SMT Solvers for.pdf:application/pdf}
}

@article{salahirad_choosing_2019,
	title = {Choosing the fitness function for the job: Automated generation of test suites that detect real faults},
	volume = {29},
	issn = {0960-0833},
	doi = {10.1002/stvr.1701},
	abstract = {Search‐based unit test generation, if effective at fault detection, can lower the cost of testing. Such techniques rely on fitness functions to guide the search. Ultimately, such functions represent test goals that approximate—but do not ensure—fault detection. The need to rely on approximations leads to two questions— To answer these questions, we have assessed the fault‐detection capabilities of unit test suites generated to satisfy eight white‐box fitness functions on 597 real faults from the Defects4J database. Our analysis has found that the strongest indicators of effectiveness are a high level of code coverage over the targeted class and high satisfaction of a criterion's obligations. Consequently, the branch coverage fitness function is the most effective. Our findings indicate that fitness functions that thoroughly explore system structure should be used as primary generation objectives—supported by secondary fitness functions that explore orthogonal, supporting scenarios. Our results also provide further evidence that future approaches to test generation should focus on attaining higher coverage of private code and better initialization and manipulation of class dependencies. Search‐based test generation relies on fitness functions. Which are most effective? Our analysis found that the strongest indicators of effectiveness are a high level of code coverage and high fitness. Our findings indicate that fitness functions that explore system structure should be used as primary generation objectives‐supported by secondary functions that explore targeted scenarios. Our results provide evidence that future approaches should focus on higher coverage of private code and initialization and manipulation of class dependencies.},
	pages = {n/a--n/a},
	number = {4},
	journaltitle = {Software Testing, Verification and Reliability},
	author = {Salahirad, Alireza and Almulla, Hussein and Gay, Gregory},
	date = {2019},
	keywords = {Automated Test Generation, Unit Testing, Search‐Based Software Engineering, Adequacy Criteria, Search‐Based Test Generation},
	file = {Accepted Version:/Users/marcos/Zotero/storage/2H952Z33/Salahirad et al. - 2019 - Choosing the fitness function for the job Automat.pdf:application/pdf}
}

@article{yu_preliminary_2019,
	title = {A preliminary study of automatic generation of credibility test cases based on immune algorithm},
	volume = {22},
	issn = {1386-7857},
	doi = {10.1007/s10586-018-2427-1},
	abstract = {As a part of software non-functional testing, credibility testing is an important means to ensure the quality of software. However, there are few researches on the credibility testing method at present. In this paper, a new method of generating Credibility test cases is proposed based on immune algorithm. By mining trustworthy requirements and combining with immune algorithm, a test case population is generated. Based on the result of test case, the Application Behavior Declaration is improved and a test case library is established. The conclusion proves that the trustworthy test cases based on immune algorithm can cover the credibility requirements and improve the testing efficiency.},
	pages = {14867--14875},
	issue = {Supplement 6},
	journaltitle = {Cluster Comput},
	author = {Yu, Xuejun and Wang, Jing},
	date = {2019},
	note = {Place: New York},
	keywords = {Test case automatic generation, Credibility, Immune algorithm},
	file = {Full Text:/Users/marcos/Zotero/storage/XE96FNPM/Yu and Wang - 2019 - A preliminary study of automatic generation of cre.pdf:application/pdf}
}

@article{linda_riquelme_mofqa_2019,
	title = {{MoFQA}: A {TDD} Process and Tool for Automatic Test Case Generation from {MDD} Models},
	volume = {22},
	doi = {10.19153/cleiej.22.3.4},
	abstract = {Techniques for quality assurance have to deal with the complexity of software systems and the high probabilities of new errors appearing in any stage of the software life cycle. Software testing is a widely used approach but, due to the costs involved in this process, development teams often debate its applicability in their projects. In the endeavor to reduce the complexity of this process, this study presents an approach for software development based in Test-Driven Development ({TDD}) supported by Model-Based Testing ({MBT}) tools to allow automatic test-case generation. The approach, called {MoFQA} (Model-First Quality Assurance), consists of two main aspects: i) a method to drive software development based on testing techniques which defines steps and recom-mended practices},
	number = {3},
	journaltitle = {{CLEI} electronic journal},
	author = {{Linda Riquelme} and {Magalí González} and {Nathalie Aquino} and {Luca Cernuzzi}},
	date = {2019},
	keywords = {Software Testing, Computer Science, Acceptance Tests, Mbt, Selenium, Tdd, Web Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/W23URG69/Linda Riquelme et al. - 2019 - MoFQA A TDD Process and Tool for Automatic Test C.pdf:application/pdf}
}

@article{chawla_framework_2019,
	title = {Framework for cloud‐based software test data generation service},
	volume = {49},
	issn = {0038-0644},
	doi = {10.1002/spe.2708},
	abstract = {This paper presents the framework of cloud‐based software test data generation service ({CSTS}) that caters to cost‐effective test data generation service in a cloud environment. In contrast to existing conventional or cloud‐based testing frameworks, {CSTS} has a number of unique benefits. First, {CSTS} is designed to facilitate test data generation in minimum time and cost. Second, unlike existing frameworks which mandates clients to opt for resources to test their jobs, {CSTS} guides customer for selecting best cluster configuration in order to minimize the cost. While the existing models do not provide any solution for trust establishment in cloud computing services, {CSTS} delivers it by implementing security mechanism with the provision of role based access control. The security mechanism proposed in this paper ensures the protection of data and code of different users. Third, {CSTS} provides a mathematical pricing model to fulfill the expectations of customers and also to maximize the net profit of service providers. Cloud service request model has also been designed that postulates service level agreements between customers and service providers. We have evaluated, compared, and analyzed our framework and have found that it outperforms other existing cloud‐based frameworks.},
	pages = {1307--1328},
	number = {8},
	journaltitle = {Software: Practice and Experience},
	author = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
	date = {2019},
	keywords = {Software Testing, Cloud Testing, Cloud‐Based Testing Service, Prediction And Profiling, Pricing Model, Security Model, Testing Service Framework, Trust},
	file = {Full Text:/Users/marcos/Zotero/storage/32CDGFFQ/Chawla et al. - 2019 - Framework for cloud‐based software test data gener.pdf:application/pdf}
}

@article{yazdani_seqerloo_automatic_2019,
	title = {Automatic test cases generation from business process models},
	volume = {24},
	issn = {0947-3602},
	doi = {10.1007/s00766-018-0304-3},
	abstract = {Traditional test case generation approaches focus on design and implementation models while a large percentage of software errors are caused by the lack of understanding in the early phases. One of the most important models in the early phases of software development is business process model which closely resembles the real world and captures the requirements precisely. The aim of this paper is to present a model-based approach to automatically generate test cases from business process models. We first model business processes and convert them to state graphs. Then, the graphs are traversed and transformed to the input format of the “Spec explorer” tool that generates the test cases. Furthermore, we conduct a study to evaluate the impact of process characterizations on the performance of the proposed method.},
	pages = {119--132},
	number = {1},
	journaltitle = {Requirements Eng},
	author = {Yazdani Seqerloo, Arezoo and Amiri, Mohammad and Parsa, Saeed and Koupaee, Mahnaz},
	date = {2019},
	note = {Place: London},
	keywords = {Test case generation, Model-based testing, Business process model, Spec Explorer},
	file = {Full Text:/Users/marcos/Zotero/storage/9TQYYH8K/Yazdani Seqerloo et al. - 2019 - Automatic test cases generation from business proc.pdf:application/pdf}
}

@article{jiang_automatic_2015,
	title = {Automatic test data generation based on reduced adaptive particle swarm optimization algorithm},
	volume = {158},
	issn = {0925-2312},
	doi = {10.1016/j.neucom.2015.01.062},
	abstract = {Software testing aims to search a set of test data in the entire search space to satisfy a certain standard of coverage. Therefore, finding an effective approach for automatic test data generation is a key issue of software testing. This paper proposes a new approach of reduced adaptive particle swarm optimization for generating the test data automatically. First, the approach reduces the particle swarm evolution equations and gets an evolution equation without velocity. Then, the approach makes an adaptive adjustment scheme based on inertia weight for the reduced evolution equation, which is different from the methods that directly act on the particle velocity in the past. The approach directly impacts on the particle position, namely actual problem solution. Next, according to the particle fitness and the particle aggregation degree, the population will be divided into three parts and inertia weight of each part will be designed accordingly. This can balance the search capabilities...},
	pages = {109--116},
	journaltitle = {Neurocomputing},
	author = {Jiang, Shujuan and Shi, Jiaojiao and Zhang, Yanmei and Han, Han},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Adaptive Adjustment Scheme, Inertia Weight, Particle Aggregation Degree, Particle Swarm Algorithm},
	file = {Full Text:/Users/marcos/Zotero/storage/J7FNS4HU/Jiang et al. - 2015 - Automatic test data generation based on reduced ad.pdf:application/pdf}
}

@article{mohi-aldeen_application_2016,
	title = {Application of Negative Selection Algorithm ({NSA}) for test data generation of path testing},
	volume = {49},
	issn = {1568-4946},
	doi = {10.1016/j.asoc.2016.09.044},
	abstract = {[Display omitted] Path testing is one of the areas covered in structural testing. In this process, it is a key challenge to search for a set of test data in the whole search space to satisfy path coverage. Thus, finding an efficient method for generating test data automatically is a key issue in software testing. This paper proposed a method based on Negative Selection Algorithm ({NSA}) for generating test data to satisfy the path coverage criterion. The results show that {NSA} could reduce the number of test data generated and improve the coverage percentage, as well as enhance the efficiency of the test data generation process. To evaluate the performance of the method, results from the proposed method were compared with random testing and a previous work that used Genetic Algorithm and Ant Colony Optimization. The results demonstrate that {NSA} outperforms other methods in reducing the number of test data that cover all program paths even the difficult ones....},
	pages = {1118--1128},
	journaltitle = {Applied Soft Computing},
	author = {Mohi-Aldeen, Shayma Mustafa and Mohamad, Radziah and Deris, Safaai},
	date = {2016},
	keywords = {Software Testing, Automatic Test Data Generation, Computer Science, Negative Selection Algorithm, Path Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/C74I4RQB/Mohi-Aldeen et al. - 2016 - Application of Negative Selection Algorithm (NSA) .pdf:application/pdf}
}

@article{shen_symbolic_2018,
	title = {Symbolic execution based test-patterns generation algorithm for hardware Trojan detection},
	volume = {78},
	issn = {0167-4048},
	doi = {10.1016/j.cose.2018.07.006},
	abstract = {Hardware Trojan detection is a very difficult challenge. However, the combination of symbolic execution and metamorphic testing is useful for detecting hardware Trojans in Verilog code. In this paper, symbolic execution and metamorphic testing were combined to detect internal conditionally triggered hardware Trojans in the register-transfer level design. First, control flow graphs of Verilog code were generated. Next, parallel symbolic execution and satisfiability modulo theories solver generated test patterns. Finally, metamorphic testing detected the hardware Trojans. The work used Trust-Hub benchmarks in experiments.},
	pages = {267--280},
	journaltitle = {Computers \& Security},
	author = {Shen, Lixiang and Mu, Dejun and Cao, Guo and Qin, Maoyuan and Blackstone, Jeremy and Kastner, Ryan},
	date = {2018},
	keywords = {Symbolic Execution, Computer Science, Control Flow Graph, Hardware Trojan, Metamorphic Testing, Satisfiability Modulo Theory},
	file = {Full Text:/Users/marcos/Zotero/storage/4KC8XVPC/Shen et al. - 2018 - Symbolic execution based test-patterns generation .pdf:application/pdf}
}

@article{chatterjee_fuzzy_2019,
	title = {A fuzzy rule-based generation algorithm in interval type-2 fuzzy logic system for fault prediction in the early phase of software development},
	volume = {31},
	issn = {0952-813X},
	doi = {10.1080/0952813X.2018.1552315},
	abstract = {Reliability, a measure of software, deals in total number of faults count up to a certain period of time. The present study aims at estimating the total number of software faults during the early phase of software life cycle. Such estimation helps in producing more reliable software as there may be a scope to take necessary corrective actions for improving the reliability within optimum time and cost by the software developers. The proposed interval type-2 fuzzy logic-based model considers reliability-relevant software metric and earlier project data as model inputs. Type-2 fuzzy sets have been used to reduce uncertainties in the vague linguistic values of the software metrics. A rule formation algorithm has been developed to overcome inconsistency in the consequent parts of large number of rules. Twenty-six software project data help to validate the model, and a comparison has been provided to analyse the proposed model's performance.},
	pages = {369--391},
	number = {3},
	journaltitle = {Journal of Experimental \& Theoretical Artificial Intelligence},
	author = {Chatterjee, Subhashis and Maji, Bappa and Pham, Hoang},
	date = {2019},
	keywords = {Computer Science, Early Fault Prediction, Fuzzy Rule Base, Interval Type-2 Fuzzy Logic System, Software Reliability},
	file = {Full Text:/Users/marcos/Zotero/storage/5592HXPQ/Chatterjee et al. - 2019 - A fuzzy rule-based generation algorithm in interva.pdf:application/pdf}
}

@article{nogueira_test_2019,
	title = {Test case generation, selection and coverage from natural language},
	volume = {181},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2019.01.003},
	abstract = {In Model-based Testing ({MBT}), test cases are automatically generated from a formal model of the system. A disadvantage of {MBT} is that developers must deal with formal notations. This limitation is addressed in this paper, where use cases are used to model the system. In previous work, we have proposed an automatic strategy for generating test cases from use cases written in a Controlled Natural Language ({CNL}), which is an English textual notation with a well-defined grammar. Due to its precise syntax, it can be processed and translated into a formal representation for the purpose of automatic test case generation. This paper extends our previous work by proposing a state-based {CNL} for describing use case control flows enriched with state and data operations. We translate state-based use case descriptions into {CSP} processes from which test cases can be automatically generated. In addition, we show how a similar notation can be used to specify test selection via the definition of...},
	pages = {84--110},
	journaltitle = {Science of Computer Programming},
	author = {Nogueira, Sidney and Araujo, Hugo and Araujo, Renata and Iyoda, Juliano and Sampaio, Augusto},
	date = {2019},
	keywords = {Computer Science, Test Generation, Natural Language, Use Case Models},
	file = {Full Text:/Users/marcos/Zotero/storage/6JMPY4DB/Nogueira et al. - 2019 - Test case generation, selection and coverage from .pdf:application/pdf}
}

@article{silva_cpn_2019,
	title = {{CPN} simulation-based test case generation from controlled natural-language requirements},
	volume = {181},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2019.04.001},
	abstract = {We propose a test generation strategy from natural language ({NL}) requirements via translation into Coloured Petri Nets ({CPN}), an extension of Petri Nets that supports model structuring and provides a mature theory and powerful tool support. This approach extends our previous work on the {NAT}2TEST framework, which involves syntactic and semantic analyses of {NL} requirements and the generation of Data-Flow Reactive Systems ({DFRS}) as an intermediate representation, from which target formal models can be obtained for the purpose of test case generation. Our contributions include automating a systematic translation of {DFRSs} into {CPN} models, an extension to deal with time aspects, besides an empirical analysis of the {CPN}-based test generation strategy. The analyses considered examples both from the literature (a vending machine and a nuclear power plant control system), and from the aerospace and the automotive domain (a priority command control system and a turn indicator control system,...},
	pages = {111--139},
	journaltitle = {Science of Computer Programming},
	author = {Silva, Bruno Cesar F and Carvalho, Gustavo and Sampaio, Augusto},
	date = {2019},
	keywords = {Computer Science, Model-Based Testing, Coloured Petri Nets, Controlled Natural Language, Data-Flow Reactive System, Model Simulation},
	file = {Full Text:/Users/marcos/Zotero/storage/DCHAU5RY/Silva et al. - 2019 - CPN simulation-based test case generation from con.pdf:application/pdf}
}

@article{sahin_comparisons_2016,
	title = {Comparisons of metaheuristic algorithms and fitness functions on software test data generation},
	volume = {49},
	issn = {1568-4946},
	doi = {10.1016/j.asoc.2016.09.045},
	abstract = {[Display omitted] •This paper applies meta-heuristic algorithms to software testing problem.•Different meta-heuristics were employed to analyze their performances on test data generation.•A control parameter sensitivity analysis was performed on the algorithms.•Various fitness functions based on different coverage approaches were compared. Cost of testing activities is a major portion of the total cost of a software. In testing, generating test data is very important because the efficiency of testing is highly dependent on the data used in this phase. In search-based software testing, soft computing algorithms explore test data in order to maximize a coverage metric which can be considered as an optimization problem. In this paper, we employed some meta-heuristics (Artificial Bee Colony, Particle Swarm Optimization, Differential Evolution and Firefly Algorithms) and Random Search algorithm to solve this optimization problem. First, the dependency...},
	pages = {1202--1214},
	journaltitle = {Applied Soft Computing},
	author = {Sahin, Omur and Akay, Bahriye},
	date = {2016},
	keywords = {Software Testing, Test Data Generation, Particle Swarm Optimization, Differential Evolution, Approximation Level, Artificial Bee Colony, Branch Distance, Firefly Algorithm, Path-Based Coverage, Similarity-Based Coverage},
	file = {Full Text:/Users/marcos/Zotero/storage/45DCUCZA/Sahin and Akay - 2016 - Comparisons of metaheuristic algorithms and fitnes.pdf:application/pdf}
}

@article{yoshida_klover_2017,
	title = {{KLOVER}: Automatic Test Generation for C and C++ Programs, Using Symbolic Execution},
	volume = {34},
	issn = {0740-7459},
	doi = {10.1109/MS.2017.3571576},
	abstract = {Fujitsu researchers have developed a methodology to automate testing of industrial-strength embedded software implemented in C or C++. The methodology's core is a program analysis technique called symbolic execution, which the researchers have customized to automate testing. The methodology generates unit-level tests, greatly reducing test generation time and cost while providing excellent test coverage.},
	pages = {30--37},
	number = {5},
	journaltitle = {{IEEE} Software},
	author = {Yoshida, Hiroaki and {Guodong Li} and Kamiya, Takuki and Ghosh, Indradeep and Rajan, Sreeranga and Tokumoto, Susumu and Munakata, Kazuki and Uehara, Tadahiro},
	date = {2017},
	keywords = {Software Testing, Symbolic Execution, Embedded Software, Computer Science, Software Engineering, Automatic Testing, Software Development, Automatic Test Generation, C++ Languages, Klover, Payloads},
	file = {Full Text:/Users/marcos/Zotero/storage/CTW7WND7/Yoshida et al. - 2017 - KLOVER Automatic Test Generation for C and C++ Pr.pdf:application/pdf}
}

@article{kutsuna_abstraction_2016,
	title = {Abstraction and refinement of mathematical functions toward {SMT}-based test-case generation},
	volume = {18},
	issn = {1433-2779},
	doi = {10.1007/s10009-015-0389-7},
	abstract = {We propose a novel approach for generating test cases of software that includes mathematical functions, such as trigonometric functions, logarithmic functions, functions implemented as look-up tables with non-linear interpolation, and so on. A satisfiability modulo theories ({SMT}) solver is iteratively used to generate test cases in the scheme of bounded model checking. In the proposed method, mathematical functions are abstracted so that the derived formula can be easily treated using an {SMT} solver. The abstraction is refined adaptively based on the previous counterexamples. We also propose a general method to estimate an abstraction of a mathematical function by means of sampling and machine learning. Although the method proposed in this paper addresses mainly the topic of test-case generation, it is also applicable to ordinary bounded model checking under the assumption that the abstraction should be a correct over-approximation. We evaluated the proposed method by applying it to an example of embedded control software taken from the automotive industry. The experimental results show the usefulness of the proposed method.},
	pages = {109--120},
	number = {1},
	journaltitle = {Int J Softw Tools Technol Transfer},
	author = {Kutsuna, Takuro and Ishii, Yoshinao and Yamamoto, Akihiro},
	date = {2016},
	note = {Place: Berlin/Heidelberg},
	keywords = {Machine Learning – Analysis},
	file = {Full Text:/Users/marcos/Zotero/storage/QRGHABTX/Kutsuna et al. - 2016 - Abstraction and refinement of mathematical functio.pdf:application/pdf}
}

@article{parizi_rambutans_2017,
	title = {{RAMBUTANS} : automatic {AOP}-specific test generation tool},
	volume = {19},
	issn = {1433-2779},
	doi = {10.1007/s10009-016-0432-3},
	abstract = {Aspect-oriented programming ({AOP}) is a programmatic methodology to handle better modularized code by separating crosscutting concerns from the traditional abstraction boundaries. Automated testing, as one of the most demanding needs of the software development to reduce both human effort and costs, is a delicate issue in testing aspect-oriented programs. Prior studies in the automated test generation for aspect-oriented programs have been very limited with respect to the need for both adequate tool support and capability concerning effectiveness and efficiency. This paper describes a new {AOP}-specific tool for testing aspect-oriented programs, called {RAMBUTANS} . The {RAMBUTANS} tool uses a directed random testing technique that is especially well suited for generating tests for aspectual features in {AspectJ}. The directed random aspect of the tool is parameterized by associating weights to aspects, advice, methods, and classes by controlling object and joint point creations during the test generation process. We present a comprehensive empirical evaluation of our tool against the current {AOP} test generation approaches on three industrial aspect-oriented projects. The results of the experimental and statistical tests showed that {RAMBUTANS} tool produces test suites that have higher fault-detection capability and efficiency for {AspectJ}-like programs.},
	pages = {743--761},
	number = {6},
	journaltitle = {Int J Softw Tools Technol Transfer},
	author = {Parizi, Reza and Ghani, Abdul and Lee, Sai and Khan, Saif},
	date = {2017},
	note = {Place: Berlin/Heidelberg},
	keywords = {Software testing, Automated test generation, Aspect-oriented programming, {AspectJ}, Object-oriented programming, Testing tool},
	file = {Full Text:/Users/marcos/Zotero/storage/WL346FDZ/Parizi et al. - 2017 - RAMBUTANS  automatic AOP-specific test generation.pdf:application/pdf}
}

@article{nosrati_using_2020,
	title = {Using likely invariants for test data generation},
	volume = {164},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2020.110549},
	abstract = {•New approach for improving {SB} test data generation methods, based on learning.•Branch likely invariant and path likely invariant as the basis for the method.•Enhancing the effectiveness of iterations of common {SB} test data generation methods. Various approaches have been developed to tackle the problem of automatic test data generation. Among them search-based methods use metaheuristic algorithms to guide search in the input space of the program under test. This paper presents a new approach for improving search-based test data generation methods. This approach is based on learning the relationships between program input values and program parts covered by those values. The learned relationships are used to accelerate achieving test coverage goals. We introduce the concepts of branch likely invariant and path likely invariant as the basis for the learning method. In addition, we utilize simple predicates (based on some predefined templates) over program input...},
	journaltitle = {The Journal of systems and software},
	author = {Nosrati, M and Haghighi, H and Vahidi Asl, M},
	date = {2020},
	keywords = {Computer Science, Branch Likely Invariants, Metaheuristic Algorithms, Path Likely Invariants, Search-Based Test Data Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/TMK79QD7/Nosrati et al. - 2020 - Using likely invariants for test data generation.pdf:application/pdf}
}

@article{aleti_test_2015,
	title = {Test data generation with a Kalman filter-based adaptive genetic algorithm},
	volume = {103},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2014.11.035},
	abstract = {•We introduce a new approach for generating test data, based on adaptive optimisation.•The adaptive optimisation framework uses feedback from the optimisation process to adjust parameter values of a genetic algorithm during the search.•Our approach is compared to a state of the art test data optimisation algorithm that does not adapt parameter values online, and a conspicuous adaptive optimisation algorithm, outperforming both methods in a wide range of problems. Software testing is a crucial part of software development. It enables quality assurance, such as correctness, completeness and high reliability of the software systems. Current state-of-the-art software testing techniques employ search-based optimisation methods, such as genetic algorithms to handle the difficult and laborious task of test data generation. Despite their general applicability, genetic algorithms have to be parameterised in order to produce results of high quality. Different parameter...},
	pages = {343--352},
	issue = {C},
	journaltitle = {The Journal of Systems \& Software},
	author = {Aleti, Aldeida and Grunske, Lars},
	date = {2015},
	keywords = {Test Data Generation, Optimisation, Computer Science, Adaptive Parameter Control},
	file = {Submitted Version:/Users/marcos/Zotero/storage/XSCGZ47E/Aleti and Grunske - 2015 - Test data generation with a Kalman filter-based ad.pdf:application/pdf}
}

@article{hosokawa_low_2017,
	title = {A Low Capture Power Test Generation Method Based on Capture Safe Test Vector Manipulation},
	volume = {E100.D},
	issn = {0916-8532},
	doi = {10.1587/transinf.2016EDP7418},
	abstract = {In at-speed scan testing, capture power is a serious problem because the high power dissipation that can occur when the response for a test vector is captured by flip-flops results in excessive voltage drops, known as {IR}-drops, which may cause significant capture-induced yield loss. In low capture power test generation, the test vectors that violate capture power constraints in an initial test set are defined as capture-unsafe test vectors, while faults that are detected solely by capture-unsafe test vectors are defined as unsafe faults. It is necessary to regenerate the test vectors used to detect unsafe faults in order to prevent unnecessary yield losses. In this paper, we propose a new low capture power test generation method based on fault simulation that uses capture-safe test vectors in an initial test set. Experimental results show that the use of this method reduces the number of unsafe faults by 94\% while requiring just 18\% more additional test vectors on average, and while requiring less test generation time compared with the conventional low capture power test generation method.},
	pages = {2118--2125},
	number = {9},
	journaltitle = {{IEICE} Transactions on Information and Systems},
	author = {{HOSOKAWA}, Toshinori and {HIRAI}, Atsushi and {YAMAUCHI}, Yukari and {ARAI}, Masayuki},
	date = {2017},
	keywords = {Test Generation, Capture Safe Test Vectors, Low Power, Test Vector Synthesis, Unsafe Faults},
	file = {Full Text:/Users/marcos/Zotero/storage/AWRZDMRS/HOSOKAWA et al. - 2017 - A Low Capture Power Test Generation Method Based o.pdf:application/pdf}
}

@article{sahoo_pso_2020,
	title = {{PSO} based test case generation for critical path using improved combined fitness function},
	volume = {32},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2019.09.010},
	abstract = {Test case generation is a multi objective problem as the goal is to achieve multiple targets. In existing work, emphasis is given to generate test cases to achieve maximum path coverage. For quality testing, coverage of critical path is more important than percentage of code coverage. The objective of this paper is to generate test cases to achieve maximum path coverage with a challenge of covering a critical path, within the available test resources. At the time of automatic test case generation, a path is critical if the probability of covering the path is low. Search based techniques use metaheuristic algorithms for automated test case generator. Fitness function plays an important role in searching techniques. We propose a fitness function, Improved Combined Fitness ({ICF}) function, using Adaptive Particle Swarm Optimization ({APSO}), to generate test cases automatically based on path coverage criteria. We have conducted experiments on three well-known case studies and observed...},
	pages = {479--490},
	number = {4},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Sahoo, Rashmi Rekha and Ray, Mitrabinda},
	date = {2020},
	keywords = {Computer Science, Search Based Testing, Branch Distance, Apso, Critical Path, Improved Combined Fitness Function, Pso},
	file = {Full Text:/Users/marcos/Zotero/storage/6DJRUU9G/Sahoo and Ray - 2020 - PSO based test case generation for critical path u.pdf:application/pdf}
}

@article{lian_yu_test_2018,
	title = {Test Case Generation for Boolean Expressions by Cell Covering},
	volume = {44},
	issn = {0098-5589},
	doi = {10.1109/TSE.2017.2669184},
	abstract = {This paper characterizes Boolean expression faults as changes of the topological structures in terms of shrinking and/or expanding regions in K-map. A cell-covering is a set of cells (test cases) in K-map to cover the fault regions such that faults guarantee to be detected. Minimizing cell covering can be formulated as an Integer Linear Programming ({ILP}) problem. By analyzing the structures of the constraint coefficient matrix, the original problem can be decomposed into sub-programs that can be solved instead of the original problem, and this significantly reduces the time needed for {ILP} execution. An efficient approximate algorithm with a tight theoretical bound is used to address those complex Boolean expressions by corresponding the cell-covering problem to the set-covering problem. The optimal approach and the approximate approach are combined into a hybrid process to identify test cases based on the fraction analysis on the {ILP} relaxation. The proposed approach is evaluated by three sets of Boolean expressions and the results are compared with three leading approaches with respect to test sizes, time consumption and fault detection capabilities. For most Boolean expressions encountered, the proposed approach obtains optimal solutions quickly, and produces near-optimal solutions rapidly for those rare and complex expressions.},
	pages = {70--99},
	number = {1},
	journaltitle = {{IEEE} Transactions on Software Engineering},
	author = {{Lian Yu} and {Wei-Tek Tsai}},
	date = {2018},
	keywords = {Optimization, Testing, Software, Computer Science, Algorithm Design and Analysis, Boolean Expression Testing, Fault Detection, Approximate Algorithms, Approximation Algorithms, Cell-Covering Problem, Fault Characterization, Periodic Structures},
	file = {Full Text:/Users/marcos/Zotero/storage/U74C4XCW/Lian Yu and Wei-Tek Tsai - 2018 - Test Case Generation for Boolean Expressions by Ce.pdf:application/pdf}
}

@article{tian_test_2016,
	title = {Test data generation for path coverage of message-passing parallel programs based on co-evolutionary genetic algorithms},
	volume = {23},
	issn = {0928-8910},
	doi = {10.1007/s10515-014-0173-z},
	abstract = {Employing genetic algorithms to generate test data for path coverage has been an important method in software testing. Previous work, however, is suitable mainly for serial programs. Automatic test data generation for path coverage of message-passing parallel programs without non-determinacy is investigated in this study by using co-evolutionary genetic algorithms. This problem is first formulated as a single-objective optimization problem, and then a novel co-evolutionary genetic algorithm is proposed to tackle the formulated optimization problem. This method employs the alternate co-evolution of two kinds of populations to generate test data that meet path coverage. The proposed method is applied to seven parallel programs, and compared with the other three methods. The experimental results show that the proposed method has the best success rate and the least number of evaluated individuals and time consumption.},
	pages = {469--500},
	number = {3},
	journaltitle = {Autom Softw Eng},
	author = {Tian, Tian and Gong, Dunwei},
	date = {2016},
	note = {Place: New York},
	keywords = {Software testing, Co-evolutionary genetic algorithm, Parallel program, Path coverage, Test data},
	file = {Full Text:/Users/marcos/Zotero/storage/7EZ6JJTQ/Tian and Gong - 2016 - Test data generation for path coverage of message-.pdf:application/pdf}
}

@article{pradhan_transition_2019,
	title = {Transition coverage based test case generation from state chart diagram},
	issn = {13191578},
	doi = {10.1016/j.jksuci.2019.05.005},
	abstract = {State-based testing is a challenging area in the software testing field. This paper proposes a set of algorithms to generate test cases from a state chart diagram based on various coverage criteria. The objective is to find various types of state-based faults by covering states and transitions of an object. First, the state chart diagram is transformed into an intermediate graph, State Chart Intermediate Graph ({SCIG}). Then, for a given coverage criteria, traversing method is applied on {SCIG} to generate test cases. Different trees from {SCIG} based on various coverage criteria are extracted for test case generation. Various coverage criteria such as All Transition ({AT}), Round Trip Path ({RTP}) and All Transition Pair ({ATP}) are considered. We introduce algorithms for two most efficient state-based criteria, {RTP} and {ATP}. Two case studies, Stack Operation and Vending Machine Automation system, are discussed throughout the paper. We experimentally observed that (i) {AT} consumes the most test resources (ii) {ATP} can't achieve 100\% transition coverage (iii) test cases generated based on {RTP} is efficient, and it overcomes the transition explosion problem of {AT}. This analysis is beneficial in the area of semi-automatic test case generation in model-based testing.},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Pradhan, S. and Ray, M. and Swain, S.K.},
	date = {2019},
	keywords = {Software Testing, Coverage Criteria, State-Based Faults, Test Case, Test Suite, Uml State Chart Diagram},
	file = {Full Text:/Users/marcos/Zotero/storage/DG3AFX47/Pradhan et al. - 2019 - Transition coverage based test case generation fro.pdf:application/pdf}
}

@article{fraser_memetic_2015,
	title = {A Memetic Algorithm for whole test suite generation},
	volume = {103},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2014.05.032},
	abstract = {The generation of unit-level test cases for structural code coverage is a task well-suited to Genetic Algorithms. Method call sequences must be created that construct objects, put them into the right state and then execute uncovered code. However, the generation of primitive values, such as integers and doubles, characters that appear in strings, and arrays of primitive values, are not so straightforward. Often, small local changes are required to drive the value toward the one needed to execute some target structure. However, global searches like Genetic Algorithms tend to make larger changes that are not concentrated on any particular aspect of a test case. In this paper, we extend the Genetic Algorithm behind the {EvoSuite} test generation tool into a Memetic Algorithm, by equipping it with several local search operators. These operators are designed to efficiently optimize primitive values and other aspects of a test suite that allow the search for test cases to function more...},
	pages = {311--327},
	issue = {C},
	journaltitle = {The Journal of Systems \& Software},
	author = {Fraser, Gordon and Arcuri, Andrea and Mcminn, Phil},
	date = {2015},
	keywords = {Search-Based Software Engineering, Computer Science, Evolutionary Testing, Object-Oriented},
	file = {Accepted Version:/Users/marcos/Zotero/storage/RST7L8LJ/Fraser et al. - 2015 - A Memetic Algorithm for whole test suite generatio.pdf:application/pdf}
}

@article{nasser_pairwise_2017,
	title = {Pairwise test data generation based on flower pollination algorithm},
	volume = {30},
	issn = {01279084},
	doi = {10.22452/mjcs.vol30no3.5},
	pages = {242--257},
	number = {3},
	journaltitle = {Malaysian Journal of Computer Science},
	author = {Nasser, A.B. and Alsewari, A.A. and Tairan, N.M. and Zamli, K.Z.},
	date = {2017},
	keywords = {Software Testing, Search Based Software Engineering, Combinatorial Problem, Flower Pollination Algorithm, Pairwise Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/H3UAKCEA/Nasser et al. - 2017 - Pairwise test data generation based on flower poll.pdf:application/pdf}
}

@article{palacios_automatic_2015,
	title = {Automatic test case generation for {WS}-Agreements using combinatorial testing},
	volume = {38},
	issn = {0920-5489},
	doi = {10.1016/j.csi.2014.10.003},
	abstract = {In the scope of the applications developed under the service-based paradigm, Service Level Agreements ({SLAs}) are a standard mechanism used to flexibly specify the Quality of Service ({QoS}) that must be delivered. These agreements contain the conditions negotiated between the service provider and consumers as well as the potential penalties derived from the violation of such conditions. In this context, it is important to assure that the service based application ({SBA}) behaves as expected in order to avoid potential consequences like penalties or dissatisfaction between the stakeholders that have negotiated and signed the {SLA}. In this article we address the testing of {SLAs} specified using the {WS}-Agreement standard by means of applying testing techniques such as the Classification Tree Method and Combinatorial Testing to generate test cases. From the content of the individual terms of the {SLA}, we identify situations that need to be tested. We also obtain a set of constraints based...},
	pages = {84--100},
	issue = {C},
	journaltitle = {Computer Standards \& Interfaces},
	author = {Palacios, Marcos and García-Fanjul, José and Tuya, Javier and Spanoudakis, George},
	date = {2015},
	keywords = {Software Testing, Combinatorial Testing, Computer Science, Service Based Applications, Service Level Agreements, Ws-Agreement},
	file = {Accepted Version:/Users/marcos/Zotero/storage/66X3LPF2/Palacios et al. - 2015 - Automatic test case generation for WS-Agreements u.pdf:application/pdf}
}

@article{chawla_novel_2015,
	title = {A novel strategy for automatic test data generation using soft computing technique},
	volume = {9},
	issn = {2095-2228},
	doi = {10.1007/s11704-014-3496-9},
	abstract = {Software testing is one of the most crucial and analytical aspect to assure that developed software meets prescribed quality standards. Software development process invests at least 50\% of the total cost in software testing process. Optimum and efficacious test data design of software is an important and challenging activity due to the nonlinear structure of software. Moreover, test case type and scope determines the quality of test data. To address this issue, software testing tools should employ intelligence based soft computing techniques like particle swarm optimization ({PSO}) and genetic algorithm ({GA}) to generate smart and efficient test data automatically. This paper presents a hybrid {PSO} and {GA} based heuristic for automatic generation of test suites. In this paper, we described the design and implementation of the proposed strategy and evaluated our model by performing experiments with ten container classes from the Java standard library. We analyzed our algorithm statistically with test adequacy criterion as branch coverage. The performance adequacy criterion is taken as percentage coverage per unit time and percentage of faults detected by the generated test data. We have compared our work with the heuristic based upon {GA}, {PSO}, existing hybrid strategies based on {GA} and {PSO} and memetic algorithm. The results showed that the test case generation is efficient in our work.},
	pages = {346--363},
	number = {3},
	journaltitle = {Front. Comput. Sci.},
	author = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
	date = {2015},
	note = {Place: Beijing},
	keywords = {software testing, test data generation, genetic algorithm, particle swarm optimization, soft computing},
	file = {Full Text:/Users/marcos/Zotero/storage/APNWMJHP/Chawla et al. - 2015 - A novel strategy for automatic test data generatio.pdf:application/pdf}
}

@article{zhang_uncertainty-wise_2019,
	title = {Uncertainty-wise test case generation and minimization for Cyber-Physical Systems},
	volume = {153},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2019.03.011},
	abstract = {•An uncertainty-wise test case generation framework with two test case generation strategies.•A search-based test case minimization framework with four test case minimization strategies.•A methodology for designing and introducing indeterminacy sources during test execution.•A novel set of uncertainty-wise test verdicts.•Evaluation with two industrial {CPS} case studies. Cyber-Physical Systems ({CPSs}) typically operate in highly indeterminate environmental conditions, which require the development of testing methods that must explicitly consider uncertainty in test design, test generation, and test optimization. Towards this direction, we propose a set of uncertainty-wise test case generation and test case minimization strategies that rely on test ready models explicitly specifying subjective uncertainty. We propose two test case generation strategies and four test case minimization strategies based on the Uncertainty Theory and multi-objective search. These strategies...},
	pages = {1--21},
	journaltitle = {The Journal of Systems \& Software},
	author = {Zhang, Man and Ali, Shaukat and Yue, Tao},
	date = {2019},
	keywords = {Uncertainty, Computer Science, Cyber-Physical System, Multi-Objective Search, Test Case Generation and Minimization},
	file = {Full Text:/Users/marcos/Zotero/storage/33PCMW6Y/Zhang et al. - 2019 - Uncertainty-wise test case generation and minimiza.pdf:application/pdf}
}

@article{honfi_automated_2020,
	title = {Automated isolation for white-box test generation},
	volume = {125},
	issn = {0950-5849},
	doi = {10.1016/j.infsof.2020.106319},
	abstract = {•Generated tests reach low code coverage due to invocations to external modules.•Proposed a generic technique to automatically isolate such invocations.•Implemented tool transforms the source code and generates mocks.•Evaluated the technique on more than 38k {LoC} of open-source code.•Technique improved the coverage with 50\% on average in problematic cases. [Display omitted] Context: White-box test generation is a technique used for automatically selecting test inputs using only the code under test. However, such techniques encounter challenges when applying them to complex programs. One of the challenges is handling invocations to external modules or dependencies in the code under test. Objective: Without using proper isolation, like mocks, generated tests cannot cover all parts of the source code. Moreover, invoking external dependencies may cause unexpected side effects (e.g., accessing the file system or network). Our...},
	journaltitle = {Information and Software Technology},
	author = {Honfi, Dávid and Micskei, Zoltán},
	date = {2020},
	keywords = {Testing, Business, Test Generation, Empirical Evaluation, Code Transformation, Isolation, Mocking, White-Box},
	file = {Submitted Version:/Users/marcos/Zotero/storage/SL8KXBZW/Honfi and Micskei - 2020 - Automated isolation for white-box test generation.pdf:application/pdf}
}

@article{shahbazi_black-box_2018,
	title = {Black-box tree test case generation through diversity},
	volume = {25},
	issn = {0928-8910},
	doi = {10.1007/s10515-018-0232-y},
	abstract = {To identify defects and security risks in many real-world applications structured test cases, including test cases structured as trees are required. A simple approach is to generate random trees as test cases [random testing ({RT})]},
	pages = {531--568},
	number = {3},
	journaltitle = {Autom Softw Eng},
	author = {Shahbazi, Ali and Panahandeh, Mahsa and Miller, James},
	date = {2018},
	note = {Place: New York},
	keywords = {Software testing, Random testing, Automated test case generation, Black-box testing, Structured input, Tree distance, Tree test cases, Trees},
	file = {Full Text:/Users/marcos/Zotero/storage/624XTY4K/Shahbazi et al. - 2018 - Black-box tree test case generation through divers.pdf:application/pdf}
}

@article{vivanti_detailed_2017,
	title = {A detailed investigation of the effectiveness of whole test suite generation},
	volume = {22},
	issn = {13823256},
	doi = {10.1007/s10664-015-9424-2},
	abstract = {A common application of search-based software testing is to generate test cases for all goals defined by a coverage criterion (e.g., lines, branches, mutants). Rather than generating one test case at a time for each of these goals individually, whole test suite generation optimizes entire test suites towards satisfying all goals at the same time. There is evidence that the overall coverage achieved with this approach is superior to that of targeting individual coverage goals. Nevertheless, there remains some uncertainty on (a) whether the results generalize beyond branch coverage, (b) whether the whole test suite approach might be inferior to a more focused search for some particular coverage goals, and (c) whether generating whole test suites could be optimized by only targeting coverage goals not already covered. In this paper, we perform an in-depth analysis to study these questions. An empirical study on 100 Java classes using three different coverage criteria reveals that indeed there...},
	pages = {852--893},
	number = {2},
	journaltitle = {Empirical Software Engineering},
	author = {Vivanti, Mattia and Arcuri, Andrea and Fraser, Gordon},
	date = {2017},
	note = {Place: Dordrecht},
	keywords = {Search-Based Testing, Software Testing, Searching, Automated Test Generation, Unit Testing, Empirical Analysis, Evosuite, Graphics Boards},
	file = {Full Text:/Users/marcos/Zotero/storage/5CE6RSCM/Vivanti et al. - 2017 - A detailed investigation of the effectiveness of w.pdf:application/pdf}
}

@article{chawla_cloud-based_2016,
	title = {Cloud-based automatic test data generation framework},
	volume = {82},
	issn = {0022-0000},
	doi = {10.1016/j.jcss.2015.12.001},
	abstract = {Designing test cases is one of the most crucial activities in software testing process. Manual test case design might result in inadequate testing outputs due to lack of expertise and/or skill requirements. This article delivers automatic test data generation framework by effectively utilizing soft computing technique with Apache Hadoop {MapReduce} as the parallelization framework. We have evaluated and analyzed statistically our proposed framework using real world open source libraries. The experimental results conducted on Hadoop cluster with ten nodes are effective and our framework significantly outperforms other existing cloud-based testing models. •Proposed the framework for effective cloud-based testing.•Designed and developed Hadoop {MapReduce} based automated test data generation strategy using {GA} and {PSO}.•Devised and implemented the new approach for the gbest evaluation using Pareto-optimality.•Empirical evaluation of the proposed framework.•Comparison...},
	pages = {712--738},
	number = {5},
	journaltitle = {Journal of Computer and System Sciences},
	author = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
	date = {2016},
	keywords = {Software Testing, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Engineering, Cloud Computing, Cloud-Based Testing, Mapreduce, Pareto-Optimal, Soft Computing},
	file = {Full Text:/Users/marcos/Zotero/storage/EPKK33RF/Chawla et al. - 2016 - Cloud-based automatic test data generation framewo.pdf:application/pdf}
}

@article{constanza_perez_automatic_2018,
	title = {Automatic Generation of Test Cases from {UML} Models},
	volume = {21},
	issn = {{CLEI} Electronic Journal},
	doi = {10.19153/cleiej.21.1.3},
	abstract = {[Context] The growing demand for high-quality software has caused the industry to incorporate processes to enable them to comply with these standards, but increasing the cost of development. A strategy to reduce this cost is to incorporate quality evaluations from early stages of software development. A technique that facilitates this evaluation is the model-based testing, which allows to generate test cases at early phases using as input the conceptual models of the system. [Objective] In this paper, we introduce {TCGen}, a tool that enables the automatic generation of abstract test cases starting from {UML} conceptual models. [Method] The design and implementation of {TCGen}, a technique that applies different testing criteria to class diagrams and state transition diagrams to generates test cases, is presented as a model-based testing approach. To do that, {TCGen} uses {UML} models, which are widely used at industry and a set of algorithms that recognize the concepts in the models in...},
	pages = {3:1--3:22},
	number = {1},
	journaltitle = {{CLEI} electronic journal},
	author = {{Constanza Pérez} and {Beatriz Marín}},
	date = {2018},
	keywords = {Computer Science},
	file = {Full Text:/Users/marcos/Zotero/storage/9U9ZHEDX/Constanza Pérez and Beatriz Marín - 2018 - Automatic Generation of Test Cases from UML Models.pdf:application/pdf}
}

@article{preoteasa_verification_2015,
	title = {Verification and code generation for invariant diagrams in Isabelle},
	volume = {84},
	issn = {2352-2208},
	doi = {10.1016/j.jlap.2013.09.001},
	pages = {19--36},
	number = {1},
	journaltitle = {Journal Of Logical And Algebraic Methods In Programming},
	author = {Preoteasa, V and Back, Rj and Eriksson, J},
	date = {2015},
	keywords = {Computer Science},
	file = {Full Text:/Users/marcos/Zotero/storage/JHW55P3N/Preoteasa et al. - 2015 - Verification and code generation for invariant dia.pdf:application/pdf}
}

@article{nikravan_reasoning-based_2019,
	title = {A reasoning-based approach to dynamic domain reduction in test data generation},
	volume = {21},
	issn = {14332779},
	doi = {10.1007/s10009-018-0493-6},
	pages = {351--364},
	number = {3},
	journaltitle = {International Journal on Software Tools for Technology Transfer},
	author = {Nikravan, E. and Parsa, S.},
	date = {2019},
	keywords = {Test Data Generation, Random Testing, Directed Acyclic Graph, Euler/Venn Diagram, Reasoning},
	file = {Full Text:/Users/marcos/Zotero/storage/3BLS2EGL/Nikravan and Parsa - 2019 - A reasoning-based approach to dynamic domain reduc.pdf:application/pdf}
}

@article{gutierrez_model-driven_2015,
	title = {A Model-Driven approach for functional test case generation},
	volume = {109},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2015.08.001},
	abstract = {•We present an approach for early testing based on the Model-Driven paradigm.•We offer the view of a tool for solve this problem.•We present some real experiences where this approach was offered. Test phase is one of the most critical phases in software engineering life cycle to assure the final system quality. In this context, functional system test cases verify that the system under test fulfills its functional specification. Thus, these test cases are frequently designed from the different scenarios and alternatives depicted in functional requirements. The objective of this paper is to introduce a systematic process based on the Model-Driven paradigm to automate the generation of functional test cases from functional requirements. For this aim, a set of metamodels and transformations and also a specific language domain to use them is presented. The paper finishes stating learned lessons from the trenches as well as relevant future work and conclusions that...},
	pages = {214--228},
	journaltitle = {The Journal of Systems \& Software},
	author = {Gutiérrez, J.J and Escalona, M.J and Mejías, M},
	date = {2015},
	keywords = {Computer Science, Early Testing, Model-Driven Testing, Software Quality Assurance},
	file = {Full Text:/Users/marcos/Zotero/storage/SMZ7AD3Z/Gutiérrez et al. - 2015 - A Model-Driven approach for functional test case g.pdf:application/pdf}
}

@article{julliand_test_2018,
	title = {Test Generation from Event System Abstractions to Cover Their States and Transitions},
	volume = {44},
	issn = {0361-7688},
	doi = {10.1134/S0361768818010085},
	abstract = {Model-based testing of event systems can take advantage of considering abstractions rather than explicit models, for controlling their size. When abstracting still a test has to be a concrete connected and reachable event sequence. This paper presents a test generation method based on computing a reachable and connected under-approximation of the abstraction of an event system. We compute the under-approximation with concrete instances of the abstract transitions, that cover all the states and transitions of the predicatebased abstraction. We propose an algorithmic method that instantiates each of the abstract transitions, and maintains for widening it a frontier of concretely reached states. We present heuristics to favour the instances connectivity. The idea is to prolong whenever possible the already reached sequences of concrete transitions, and to parameterize the order in which the states and actions occur. This concrete under-approximation ends up covering partially (at best totally) the reachable abstract transitions. The computed tests are paths of the under-approximation. The paper also reports on an implementation, which permits to provide experimental results confirming the interest of the approach with related heuristics.},
	pages = {1--14},
	number = {1},
	journaltitle = {Program Comput Soft},
	author = {Julliand, J. and Kouchnarenko, O. and Masson, P. and Voiron, G.},
	date = {2018},
	note = {Place: Moscow},
	keywords = {event systems, model-based testing from abstraction, Predicate abstraction, underapproximation},
	file = {Full Text:/Users/marcos/Zotero/storage/MT6PFPJL/Julliand et al. - 2018 - Test Generation from Event System Abstractions to .pdf:application/pdf}
}

@article{jiang_systematic_2019,
	title = {A Systematic Study on Factors Impacting {GUI} Traversal-Based Test Case Generation Techniques for Android Applications},
	volume = {68},
	issn = {0018-9529},
	doi = {10.1109/TR.2019.2928459},
	abstract = {Many test case generation algorithms have been proposed to test Android apps through their graphical user interfaces. However, no systematic study on the impact of the core design elements in these algorithms on effectiveness and efficiency has been reported. This paper presents the first controlled experiment to examine three key design factors, each of which is popularly used in {GUI} traversal-based test case generation techniques. These three major factors are definition of {GUI} state equivalence, state search strategy, and waiting time strategy in between input events. The empirical results on 33 Android apps with real faults revealed interesting results. First, different choices of {GUI} state equivalence led to significant difference on failure detection rate and extent of code coverage. Second, searching the {GUI} state hierarchy randomly is as effective as searching it systematically. Last but not the least, the choices on when to fire the next input event to the app under test is immaterial so long as the length of the test session is practically long enough such as 1 h. We also found two new {GUI} state equivalence definitions that are statistically as effective as the existing best strategy for {GUI} state equivalence.},
	pages = {913--926},
	number = {3},
	journaltitle = {{IEEE} Transactions on Reliability},
	author = {Jiang, Bo and Zhang, Yaoyue and Chan, Wing Kwong and Zhang, Zhenyu},
	date = {2019},
	keywords = {Fuzzing, Test Case Generation, Testing, Systematics, Computer Science, Search Problems, Engineering, Android App, Computer Aided Software Engineering, Controlled Experiment, Data Analysis, Design Factor, Graphical User Interfaces},
	file = {Full Text:/Users/marcos/Zotero/storage/72VRP4RW/Jiang et al. - 2019 - A Systematic Study on Factors Impacting GUI Traver.pdf:application/pdf}
}

@article{petrov_using_2015,
	title = {Using a bounded model checker for test generation: How to kill two birds with one {SMT} solver},
	volume = {49},
	issn = {0146-4116},
	doi = {10.3103/S0146411615070172},
	abstract = {Automated test generation has received a lot of attention in recent decades, because it is one possible solution to the problems inherent to software testing: the need to write tests in the first place and providing test coverage for the human factor. De facto the most promising technique to automatically generate a test is dynamic symbolic execution assisted by an automated constraint solver, e.g., an {SMT} solver. This process is very similar to bounded model checking, which also deals with generating models from source code, asserting logic properties in it, and processing the returned model. This paper describes a prototype unit test generator for C based on a working bounded model checker called Borealis and shows that these two techniques are very similar and can be easily implemented using the same basic components. The prototype test generator has been evaluated on a number of examples and has shown good results in terms of test coverage and test excessiveness.},
	pages = {466--472},
	number = {7},
	journaltitle = {Aut. Control Comp. Sci.},
	author = {Petrov, M. and Gagarski, K. and Belyaev, M. and Itsykson, V.},
	date = {2015},
	note = {Place: New York},
	keywords = {automated test generation, dynamic symbolic execution, bounded model checking, function contracts, satisfiability modulo theories},
	file = {Full Text:/Users/marcos/Zotero/storage/G3PW6AQG/Petrov et al. - 2015 - Using a bounded model checker for test generation.pdf:application/pdf}
}

@article{smara_acceptance_2017,
	title = {Acceptance Test for Fault Detection in Component-based Cloud Computing and Systems},
	volume = {70},
	issn = {0167-739X},
	doi = {10.1016/j.future.2016.06.030},
	abstract = {Fault Detection is considered as one of the main challenges in large-scale dynamic environments and thus, for maintaining the reliability requirements of Cloud and Mobile Cloud systems. Most of the popular existing techniques for fault detection applied on the Cloud Computing environment in general, are based on system-monitoring despite the extreme difficulty of keeping track of all machines with their huge number in Cloud systems. In this paper, we propose a Fault Detection framework for the Component-based Cloud Computing by using Recovery Blocks’ Acceptance Test. This framework aims to construct Fail-Silent Cloud modules which have the ability of Self-Fault detection. In this, the detection process of transient hardware faults, software faults, and response-time failures is performed locally on each computing machine in the Cloud system. Background of the research issue, our mechanism, thorough analysis, and appropriate case study are presented. The efficiency and practicality...},
	pages = {74--93},
	journaltitle = {Future Generation Computer Systems},
	author = {Smara, Mounya and Aliouat, Makhlouf and Pathan, Al-Sakib Khan and Aliouat, Zibouda},
	date = {2017},
	keywords = {Computer Science, Fault Detection, Acceptance Test, {BIP} Framework, Component-Based Cloud Computing, Recovery Blocks},
	file = {Full Text:/Users/marcos/Zotero/storage/XMY9L3SP/Smara et al. - 2017 - Acceptance Test for Fault Detection in Component-b.pdf:application/pdf}
}

@article{yu_alleviating_2019,
	title = {Alleviating patch overfitting with automatic test generation: a study of feasibility and effectiveness for the Nopol repair system},
	volume = {24},
	issn = {1382-3256},
	doi = {10.1007/s10664-018-9619-4},
	abstract = {Among the many different kinds of program repair techniques, one widely studied family of techniques is called test suite based repair. However, test suites are in essence input-output specifications and are thus typically inadequate for completely specifying the expected behavior of the program under repair. Consequently, the patches generated by test suite based repair techniques can just overfit to the used test suite, and fail to generalize to other tests. We deeply analyze the overfitting problem in program repair and give a classification of this problem. This classification will help the community to better understand and design techniques to defeat the overfitting problem. We further propose and evaluate an approach called {UnsatGuided}, which aims to alleviate the overfitting problem for synthesis-based repair techniques with automatic test case generation. The approach uses additional automatically generated tests to strengthen the repair constraint used by synthesis-based repair techniques. We analyze the effectiveness of {UnsatGuided}: 1) analytically with respect to alleviating two different kinds of overfitting issues},
	pages = {33--67},
	number = {1},
	journaltitle = {Empir Software Eng},
	author = {Yu, Zhongxing and Martinez, Matias and Danglot, Benjamin and Durieux, Thomas and Monperrus, Martin},
	date = {2019},
	note = {Place: New York},
	keywords = {Program repair, Automatic test case generation, Patch overfitting, Synthesis-based repair},
	file = {Submitted Version:/Users/marcos/Zotero/storage/GV5D7KNW/Yu et al. - 2019 - Alleviating patch overfitting with automatic test .pdf:application/pdf}
}

@article{ruiz_evaluating_2019,
	title = {Evaluating user interface generation approaches: model-based versus model-driven development},
	volume = {18},
	issn = {16191366},
	doi = {10.1007/s10270-018-0698-x},
	pages = {2753--2776},
	number = {4},
	journaltitle = {Software and Systems Modeling},
	author = {Ruiz, J. and Serral, E. and Snoeck, M.},
	date = {2019},
	keywords = {Integration With Application Development, Model-Based User Interface Software Tools, Model-Driven Development, User Interface Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/64TMHY8N/Ruiz et al. - 2019 - Evaluating user interface generation approaches m.pdf:application/pdf}
}

@article{singla_natural_2016,
	title = {Natural Computing for Automatic Test Data Generation Approach Using Spanning Tree Concepts},
	volume = {85},
	issn = {1877-0509},
	doi = {10.1016/j.procs.2016.05.284},
	abstract = {The weight is assigned to all edges of graph according to a uniform policy and focus is on the leaves nodes of the Spanning Tree of Control Flow Graph of Program. If all leaves nodes of Spanning tree are covered by the test cases, then number of test cases required or testing the program can be reduced to great extent. Further the spanning tree is based on the concept of maximum spanning tree of {CFG} which helps in finding the critical paths of {CFG}. The chances of finding errors in critical are more as compare to the normal path. Covering of all the leaves nodes of Spanning Tree give guarantee for the coverage of Critical path also. Further the paper also shows that number of test cases required in case of Spanning tree is less as compare to the Dominance tree concept. For the generation of fast, unique and reliable test cases a optimization technique which is based on natural computing concept is used which is called as on Swine Influenza Models Based Optimization ({SIMBO}). The...},
	pages = {929--939},
	journaltitle = {Procedia Computer Science},
	author = {Singla, Sanjay and Kumar, Raj and Kumar, Dharminder},
	date = {2016},
	keywords = {Computer Science, Data Flow Testing, Genetic Algorithm (Ga), Particle Swarm Optimization (Pso), Swine Influenza Models Based Optimization (Simbo)},
	file = {Full Text:/Users/marcos/Zotero/storage/SU7YDQKR/Singla et al. - 2016 - Natural Computing for Automatic Test Data Generati.pdf:application/pdf}
}

@article{bride_tri-modal_2016,
	title = {Tri-modal under-approximation for test generation},
	volume = {132},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2016.07.003},
	abstract = {This paper presents a method for under-approximating behavioural models with the guarantee that the abstract paths can be instantiated as executions of the models. This allows a model-based testing approach to operate on an abstraction of an infinite or very large behavioural model. We characterize the abstract transitions as may, must+ or must−. This allows us to benefit from Thomas Ball's result that any abstract sequence in the shape of must−*.may.must+* (a Ball chain) can be instantiated as a sequence of connected concrete transitions. We adapt Ball's work aiming at abstracting C programs to the case of event systems, where the instantiated Ball chains might not be reachable from a model's initial state because our method can abstract the control structure. We propose as a solution to this problem to symbolically explore the set of states reachable after a finite number of steps. The Ball chains that start in any of these states are reachable and instantiable. By keeping track...},
	pages = {190--208},
	journaltitle = {Science of Computer Programming},
	author = {Bride, Hadrien and Julliand, Jacques and Masson, Pierre-Alain},
	date = {2016},
	keywords = {Computer Science, Model-Based Testing, Over and Under Approximations, Predicate Abstraction, Symbolic Exploration},
	file = {Submitted Version:/Users/marcos/Zotero/storage/XUAEWFKD/Bride et al. - 2016 - Tri-modal under-approximation for test generation.pdf:application/pdf}
}

@article{qian_sxm-based_2017,
	title = {{SXM}-Based Web Test Generation with Respect to Logic Coverage Criteria},
	volume = {27},
	issn = {0218-1940},
	doi = {10.1142/S0218194017500206},
	abstract = {This work proposes a Web test generation approach based on Stream X-Machines ({SXMs}). It employs relation matrix to construct test paths (abstract test cases). Two algorithms are presented, one for constructing the length-of-shortest-path matrix and another for establishing the shortest-path matrix from each state to other states in the state transition diagram of a {SXM}-based specification. For revealing the pre- and post-conditions of test paths conveniently, it transforms the execution of {SXM}-based abstract test cases into that of Boolean expressions and then tests the Web application under test by using those methods regarding Boolean expressions. Thus, an algorithm is designed to achieve test set for detecting logic connective fault. For a {SXM}-based abstract test case, the user operations involved are modeled by activity diagrams to derive practical test cases. An experiment on a miniature Web application is carried out to illustrate the {SXM}-based testing with respect to {MC}/{DC}, {RC}/{DC}, {RMCC} and {GMCC} coverage and in the meanwhile to compare these four criteria on their test effectiveness and fault-detecting ability.},
	pages = {539--573},
	number = {4},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Qian, Zhong Sheng},
	date = {2017},
	keywords = {Computer Science, Logic Coverage Criteria, Relation Matrix, Sxm (Stream X-Machine), Test Path},
	file = {Full Text:/Users/marcos/Zotero/storage/9GHMA2JI/Qian - 2017 - SXM-Based Web Test Generation with Respect to Logi.pdf:application/pdf}
}

@article{homaid_adapting_2019,
	title = {Adapting the elitism on greedy algorithm for variable strength combinatorial test cases generation},
	volume = {13},
	issn = {17518806},
	doi = {10.1049/iet-sen.2018.5005},
	pages = {286--294},
	number = {4},
	journaltitle = {{IET} Software},
	author = {Homaid, A.A.B.A. and Alsewari, A.A. and Zamli, K.Z. and Alsariera, Y.A.},
	date = {2019},
	keywords = {Computer Science, Program Testing, Combinatorial Mathematics, Elitism Mechanism, Greedy Algorithms, Iteration, Iterative Methods, Mga, Near-Optimal Test Case Set Size, Nondeterministic Polynomial Hard Problem, Research Article, Search-Based Approach, Variable Interaction Strength {CT} Strategy, Variable Strength Combinatorial Test Cases Generation, Variable Strength Modified Greedy Algorithm, Variant-Greedy Algorithm, Vs {CT} Strategy, Vs-Mgs},
	file = {Full Text:/Users/marcos/Zotero/storage/BAL3BQPU/Homaid et al. - 2019 - Adapting the elitism on greedy algorithm for varia.pdf:application/pdf}
}

@article{anbunathan_combining_2019,
	title = {Combining genetic algorithm and pairwise testing for optimised test generation from {UML} {ADs}},
	volume = {13},
	issn = {17518806},
	doi = {10.1049/iet-sen.2018.5207},
	pages = {423--433},
	number = {5},
	journaltitle = {{IET} Software},
	author = {Anbunathan, R. and Basu, A.},
	date = {2019},
	keywords = {Genetic Algorithms, Unified Modeling Language, Genetic Algorithm, Computer Science, Program Testing, Test Data, Pairwise Testing, Research Article, Concurrent Activities, Optimised Test Generation, Test Cases, Uml Activity Diagram},
	file = {Full Text:/Users/marcos/Zotero/storage/I8BAMSG3/Anbunathan and Basu - 2019 - Combining genetic algorithm and pairwise testing f.pdf:application/pdf}
}

@article{sharifipour_structural_2018,
	title = {Structural test data generation using a memetic ant colony optimization based on evolution strategies},
	volume = {40},
	issn = {2210-6502},
	doi = {10.1016/j.swevo.2017.12.009},
	abstract = {Test data generation is one of the key activities that has a significant impact on the efficiency and effectiveness of software testing. Since manual test data generation is quite inefficient and even impractical, automated test data generation has been realized to produce an appropriate subset of input data to carry out effective software testing in reasonable times. This paper presents a memetic ant colony optimization ({ACO}) algorithm for structural test data generation. The proposed approach incorporates (1+1)-evolution strategies ({ES}) to improve the search functionality of ants in local moves and enhance search exploitation. Moreover, we have introduced a novel definition of the pheromone functionality in the way that it discourages ants from choosing mostly covered paths of the program to reinforce search exploration. Given that branch coverage is considered as the coverage criterion, two fitness functions are used accordingly for our proposed algorithm. The first fitness...},
	pages = {76--91},
	journaltitle = {Swarm and Evolutionary Computation},
	author = {Sharifipour, Hossein and Shakeri, Mojtaba and Haghighi, Hassan},
	date = {2018},
	keywords = {Computer Science, Branch Coverage, Fitness Functions, Ant Colony Optimization, Automated Test Data Generation, Evolution Strategies, Pheromone Trail},
	file = {Full Text:/Users/marcos/Zotero/storage/SQSRRAGG/Sharifipour et al. - 2018 - Structural test data generation using a memetic an.pdf:application/pdf}
}

@article{singh_demand_2019,
	title = {Demand based test case generation for object oriented system},
	volume = {13},
	issn = {17518806},
	doi = {10.1049/iet-sen.2018.5043},
	pages = {403--413},
	number = {5},
	journaltitle = {{IET} Software},
	author = {Singh, R. and Bhatia, R. and Singhrova, A.},
	date = {2019},
	keywords = {Software Testing, Test Case Generation, Computer Science, Program Testing, Research Article, Atm System, Contextual Demand-Based Tcg, Core Systems, Demand-Based Tcg, Flexible Approach, Monetary Cost, Object-Oriented Methods, Object-Oriented Systems, Oo Software Systems, Oo Systems, Sequence Diagrams, Test Paths},
	file = {Full Text:/Users/marcos/Zotero/storage/M4GYBGPP/Singh et al. - 2019 - Demand based test case generation for object orien.pdf:application/pdf}
}

@article{wang_automatic_2020,
	title = {Automatic Generation of Acceptance Test Cases from Use Case Specifications: an {NLP}-based Approach},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2998503},
	abstract = {Acceptance testing is a validation activity performed to ensure the conformance of software systems with respect to their functional requirements. In safety critical systems, it plays a crucial role since it is enforced by software standards, which mandate that each requirement be validated by such testing in a clearly traceable manner. Test engineers need to identify all the representative test execution scenarios from requirements, determine the runtime conditions that trigger these scenarios, and finally provide the input data that satisfy these conditions. Given that requirements specifications are typically large and often provided in natural language (e.g., use case specifications), the generation of acceptance test cases tends to be expensive and error-prone. In this paper, we present Use Case Modeling for System-level, Acceptance Tests Generation ({UMTG}), an approach that supports the generation of executable, system-level, acceptance test cases from requirements specifications...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel},
	date = {2020},
	keywords = {Unified Modeling Language, Semantics, Use Case Specifications, Computer Science, Test Pattern Generators, Embedded Systems, Natural Language Processing, Semantic Role Labeling, System Test Case Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/NYJXYY65/Wang et al. - 2020 - Automatic Generation of Acceptance Test Cases from.pdf:application/pdf}
}

@article{ipate_model_2015,
	title = {Model Learning and Test Generation Using Cover Automata},
	volume = {58},
	issn = {0010-4620},
	doi = {10.1093/comjnl/bxu032},
	abstract = {We propose an approach which, given a state-transition model of a system, constructs, in parallel, an approximate automaton model and a test suite for the system. The approximate model construction relies on a variant of Angluin's automata learning algorithm, adapted to finite cover automata. A finite cover automaton represents an approximation of the system that only considers sequences of length up to an established upper bound ℓ. Crucially, the size of the cover automaton, which normally depends on ℓ, can be significantly lower than the size of the exact automaton model. Thus, controlling ℓ, the state explosion problem normally associated with constructing and checking state-based models can be mitigated. The proposed approach also allows for a gradual construction of the model and of the associated test suite, with complexity and time savings. Moreover, we provide automation of counterexample search, by a combination of black-box and random testing, and metrics to evaluate the quality of the produced results. The approach is presented and implemented in the context of the Event-B modeling language, but its underlying ideas and principles are much more general and can be applied to any system whose behavior can be suitably described by a state-transition model.},
	pages = {1140--1159},
	number = {5},
	journaltitle = {The Computer Journal},
	author = {Ipate, Florentin and Stefanescu, Alin and Dinca, Ionut},
	date = {2015},
	keywords = {Formal Methods, Angluin'S Algorithm, Automata Learning, Event - B, Model - Based Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/FC7Z3ESQ/Ipate et al. - 2015 - Model Learning and Test Generation Using Cover Aut.pdf:application/pdf}
}

@article{moadab_automatic_2016,
	title = {Automatic path-oriented test data generation by boundary hypercuboids},
	volume = {28},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2015.05.002},
	abstract = {Designing test cases and generating data are very important phases in software engineering these days. In order to generate test data, some generators such as random test data generators, data specification generators and path-oriented (Path-Wise) test data generators are employed. One of the most important problems in the path-oriented test data generator is the lack of attention given to discovering faults by the test data. In this paper an approach is proposed to generate some test data automatically so that we can realize the goal of discovering more faults in less time. The number of faults near the boundaries of the input domain is more than the center, according to the Pareto 80–20 principle the test data of this approach will be generated at 20\% of the allowable area boundary. To do this, we extracted the boundary hypercuboids and then the test data will be generated by exploiting these hypercuboids. The experimental results show that the fault detection probability and...},
	pages = {82--97},
	number = {1},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Moadab, Shahram and Rashidi, Hassan},
	date = {2016},
	keywords = {Symbolic Execution, Computer Science, Boundary Hypercuboid, Fault Detection Probability, Fault Detection Speed, Path-Oriented Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/LK6MYEF6/Moadab and Rashidi - 2016 - Automatic path-oriented test data generation by bo.pdf:application/pdf}
}

@article{lakshminarayana_p_automatic_2020,
	title = {Automatic Generation and Optimization of Test case using Hybrid Cuckoo Search and Bee Colony Algorithm},
	volume = {30},
	issn = {03341860},
	doi = {10.1515/jisys-2019-0051},
	abstract = {Software testing is a very important technique to design the faultless software and takes approximately 60\% of resources for the software development. It is the process of executing a program or application to detect the software bugs. In software development life cycle, the testing phase takes around 60\% of cost and time. Test case generation is a method to identify the test data and satisfy the software testing criteria. Test case generation is a vital concept used in software testing, that can be derived from the user requirements specification. An automatic test case technique determines automatically where the test cases or test data generates utilizing search based optimization method. In this paper, Cuckoo Search and Bee Colony Algorithm ({CSBCA}) method is used for optimization of test cases and generation of path convergence within minimal execution time. The performance of the proposed {CSBCA} was compared with the performance of existing methods such as Particle Swarm Optimization...},
	pages = {59--72},
	number = {1},
	journaltitle = {Journal of intelligent systems},
	author = {{Lakshminarayana P} and {Sureshkumar T V}},
	date = {2020},
	keywords = {Software Testing, Particle Swarm Optimization, Computer Science, Cuckoo Search Algorithm, Model-Driven Testing, Hybrid Bee Colony Algorithm, Uml Diagrams},
	file = {Full Text:/Users/marcos/Zotero/storage/PJCGSGNY/Lakshminarayana P and Sureshkumar T V - 2020 - Automatic Generation and Optimization of Test case.pdf:application/pdf}
}

@article{guo_semantic_2016,
	title = {A semantic approach for automated test oracle generation},
	volume = {45},
	issn = {1477-8424},
	doi = {10.1016/j.cl.2016.01.006},
	abstract = {This paper presents the design, implementation, and applications of a software testing tool, {TAO}, which allows users to specify and generate test cases and oracles in a declarative way. Extended from its previous grammar-based test generation tool, {TAO} provides a declarative notation for defining denotational semantics on each productive grammar rule, such that when a test case is generated, its expected semantics will be evaluated automatically as well, serving as its test oracle. {TAO} further provides a simple tagging mechanism to embed oracles into test cases for bridging the automation between test case generation and software testing. Two practical case studies are used to illustrate how automated oracle generation can be effectively integrated with grammar-based test generation in different testing scenarios: locating fault-inducing input patterns on Java applications},
	pages = {204--219},
	journaltitle = {Computer Languages, Systems \& Structures},
	author = {Guo, Hai-Feng},
	date = {2016},
	keywords = {Software Testing, Test Case Generation, Computer Science, Test Oracle, Denotational Semantics},
	file = {Full Text:/Users/marcos/Zotero/storage/27DTAIKD/Guo - 2016 - A semantic approach for automated test oracle gene.pdf:application/pdf}
}

@article{zhang_unit_2019,
	title = {Unit Test Data Generation for C Using Rule-Directed Symbolic Execution},
	volume = {34},
	issn = {1000-9000},
	doi = {10.1007/s11390-019-1935-7},
	abstract = {Unit testing is widely used in software development. One important activity in unit testing is automatic test data generation. Constraint-based test data generation is a technique for automatic generation of test data, which uses symbolic execution to generate constraints. Unit testing only tests functions instead of the whole program, where individual functions typically have preconditions imposed on their inputs. Conventional symbolic execution cannot detect these preconditions, let alone converting these preconditions into constraints. To overcome these limitations, we propose a novel unit test data generation approach using rule-directed symbolic execution for dealing with functions with missing input preconditions. Rule-directed symbolic execution uses predefined rules to detect preconditions in the individual function, and generates constraints for inputs based on preconditions. We introduce implicit constraints to represent preconditions, and unify implicit constraints and program constraints into integrated constraints. Test data generated based on integrated constraints can explore previously unreachable code and help developers find more functional faults and logical faults. We have implemented our approach in a tool called {CTS}-{IC}, and applied it to real-world projects. The experimental results show that rule-directed symbolic execution can find preconditions (implicit constraints) automatically from an individual function. Moreover, the unit test data generated by our approach achieves higher coverage than similar tools and efficiently mitigates missing input preconditions problems in unit testing for individual functions.},
	pages = {670--689},
	number = {3},
	journaltitle = {J. Comput. Sci. Technol.},
	author = {Zhang, Ming-Zhe and Gong, Yun-Zhan and Wang, Ya-Wen and Jin, Da-Hai},
	date = {2019},
	note = {Place: New York},
	keywords = {symbolic execution, static analysis, automated unit testing, program constraint},
	file = {Full Text:/Users/marcos/Zotero/storage/SMNG46RI/Zhang et al. - 2019 - Unit Test Data Generation for C Using Rule-Directe.pdf:application/pdf}
}

==> anc/periodicosSelected.bib <==

@article{de_matos_empirical_2016,
	title = {An empirical study of test generation with {BETA}},
	volume = {22},
	issn = {1678-4804},
	url = {https://doi.org/10.1186/s13173-016-0048-1},
	doi = {10.1186/s13173-016-0048-1},
	abstract = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
	pages = {8},
	number = {1},
	journaltitle = {J Braz Comput Soc},
	author = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
	urldate = {2020-05-21},
	date = {2016-10-28},
	langid = {english},
	keywords = {Software Testing, Formal Methods, B-Method, Empirical Evaluation},
	file = {Full Text:/Users/marcos/Zotero/storage/9Y54QQGQ/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/KHND4P4T/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LICSKW8P/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/SXWQ5J7P/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/7FR9XQPB/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/KLKFDKD6/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/Z9KWJ9U7/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/3IFS74VZ/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/W45JEQTT/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

@article{matnei_filho_multi-objective_2016,
	title = {A multi-objective test data generation approach for mutation testing of feature models},
	volume = {4},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-016-0030-9},
	doi = {10.1186/s40411-016-0030-9},
	abstract = {Mutation approaches have been recently applied for feature testing of Software Product Lines ({SPLs}). The idea is to select products, associated to mutation operators that describe possible faults in the Feature Model ({FM}). In this way, the operators and mutation score can be used to evaluate and generate a test set, that is a set of {SPL} products to be tested. However, the generation of test sets to kill all the mutants with a reduced, possible minimum, number of products is a complex task.},
	pages = {4},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Matnei Filho, Rui A. and Vergilio, Silvia R.},
	urldate = {2020-05-21},
	date = {2016-07-26},
	langid = {english},
	keywords = {Mutation Testing, Software Product Line, Multi-Objective Optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/XN5GVQW4/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/C8EQIBN5/Matnei Filho and Vergilio - 2016 - A multi-objective test data generation approach fo.pdf:application/pdf}
}

@article{panichella_automated_2018,
	title = {Automated Test Case Generation as a Many-Objective Optimisation Problem with Dynamic Selection of the Targets},
	volume = {44},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/7840029/},
	doi = {10.1109/TSE.2017.2663435},
	pages = {122--158},
	number = {2},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Panichella, Annibale and Kifetew, Fitsum Meshesha and Tonella, Paolo},
	urldate = {2020-05-23},
	date = {2018-02-01},
	keywords = {Genetic Algorithms, branch coverage, Optimization, automated test case generation, Evolutionary testing, Testing, automatic test case generation, program testing, search problems, Genetic algorithms, Algorithm design and analysis, dynamic target selection, {DynaMOSA}, Heuristic algorithms, many-objective optimisation, many-objective optimisation algorithms, Many-Objective optimisation problem, many-objective solver, Many-Objective Sorting Algorithm, {MOAs}, multiobjective problem, multiple test targets, optimisation, search-based approaches, Software algorithms, sorting, Sorting, test input data, test sequence, Computer Science, Algorithm Design and Analysis, Automatic Test Case Generation, Evolutionary Testing, Heuristic Algorithms, Many-Objective Optimisation, Software Algorithms},
	file = {Submitted Version:/Users/marcos/Zotero/storage/LUEDMZY5/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/36MA9UKC/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/2PXDGPPL/Panichella et al. - 2018 - Automated Test Case Generation as a Many-Objective.pdf:application/pdf}
}

@article{arcaini_decomposition-based_2019,
	title = {Decomposition-Based Approach for Model-Based Test Generation},
	volume = {45},
	issn = {0098-5589, 1939-3520, 2326-3881},
	url = {https://ieeexplore.ieee.org/document/8170269/},
	doi = {10.1109/TSE.2017.2781231},
	pages = {507--520},
	number = {5},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	urldate = {2020-05-23},
	date = {2019-05-01},
	keywords = {Model checking, test case generation, state explosion problem, Test Case Generation, Model Checking, Model-based testing, formal verification, program testing, decomposition, decomposition-based approach, decomposition-based test generation approach, Explosions, model checking, model variable dependency, model-based test generation, Presses, Silicon, testing requirement, testing technique, Unified modeling language, Valves, Unified Modeling Language, Computer Science, Model-Based Testing, Decomposition, State Explosion Problem},
	file = {Full Text:/Users/marcos/Zotero/storage/5JZA75CQ/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/WKST6ZZ2/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/L859VTXM/Arcaini et al. - 2019 - Decomposition-Based Approach for Model-Based Test .pdf:application/pdf}
}

@article{shahbazi_black-box_2016,
	title = {Black-Box String Test Case Generation through a Multi-Objective Optimization},
	volume = {42},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7293669/},
	doi = {10.1109/TSE.2015.2487958},
	pages = {361--378},
	number = {4},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Shahbazi, Ali and Miller, James},
	urldate = {2020-05-23},
	date = {2016-04-01},
	keywords = {Genetic Algorithms, software testing, Software Testing, automated test case generation, Mutation, mutation, black-box testing, random testing, Testing, program testing, Genetic algorithms, optimisation, Adaptive random testing, Benford distribution, Biological cells, black-box string test case generation, multiobjective optimization algorithm, objective functions, Power capacitors, {RT}, security of data, security risks, Sociology, Statistics, string distance, string distance functions, string test cases, Subspace constraints, Computer Science, Black-Box Testing, Adaptive Random Testing, Automated Test Case Generation, Biological Cells, Power Capacitors, Random Testing, String Distance, String Test Cases, Subspace Constraints},
	file = {Full Text:/Users/marcos/Zotero/storage/JG5NF68X/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/V552QE73/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/58QPHCH2/Shahbazi and Miller - 2016 - Black-Box String Test Case Generation through a Mu.pdf:application/pdf}
}

@article{andreasen_survey_2017,
	title = {A Survey of Dynamic Analysis and Test Generation for {JavaScript}},
	volume = {50},
	issn = {0360-0300, 1557-7341},
	url = {https://dl.acm.org/doi/10.1145/3106739},
	doi = {10.1145/3106739},
	pages = {1--36},
	number = {5},
	journaltitle = {{ACM} Comput. Surv.},
	author = {Andreasen, Esben and Gong, Liang and Møller, Anders and Pradel, Michael and Selakovic, Marija and Sen, Koushik and Staicu, Cristian-Alexandru},
	urldate = {2020-05-23},
	date = {2017-11-13},
	langid = {english},
	keywords = {Computer Science, Test Generation, Dynamic Languages, Program Analysis},
	file = {Full Text:/Users/marcos/Zotero/storage/9BQTG27H/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf;Submitted Version:/Users/marcos/Zotero/storage/8BY46GWH/Andreasen et al. - 2017 - A Survey of Dynamic Analysis and Test Generation f.pdf:application/pdf}
}

@article{rodrigues_using_2018,
	title = {Using Genetic Algorithms in Test Data Generation: A Critical Systematic Mapping},
	volume = {51},
	issn = {0360-0300, 1557-7341},
	url = {https://dl.acm.org/doi/10.1145/3182659},
	doi = {10.1145/3182659},
	shorttitle = {Using Genetic Algorithms in Test Data Generation},
	pages = {1--23},
	number = {2},
	journaltitle = {{ACM} Comput. Surv.},
	author = {Rodrigues, Davi Silva and Delamaro, Márcio Eduardo and Corrêa, Cléber Gimenez and Nunes, Fátima L. S.},
	urldate = {2020-05-23},
	date = {2018-06-02},
	langid = {english},
	keywords = {Genetic Algorithms, Software Testing, Test Case Generation, Test Data Generation, Systematic Mapping, Computer Science, Evolutionary Test, Scoping Study},
	file = {Full Text:/Users/marcos/Zotero/storage/NX3K3DMJ/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LDH4WVSD/Rodrigues et al. - 2018 - Using Genetic Algorithms in Test Data Generation .pdf:application/pdf}
}

@article{gupta_automated_2018,
	title = {Automated Regression Test Case Generation for Web Application: A Survey},
	volume = {51},
	issn = {0360-0300, 1557-7341},
	url = {https://dl.acm.org/doi/10.1145/3232520},
	doi = {10.1145/3232520},
	shorttitle = {Automated Regression Test Case Generation for Web Application},
	pages = {1--25},
	number = {4},
	journaltitle = {{ACM} Comput. Surv.},
	author = {Gupta, Nishant and Yadav, Vibhash and Singh, Mayank},
	urldate = {2020-05-23},
	date = {2018-09-06},
	langid = {english},
	keywords = {Regression Testing, Test Case Generation, Computer Science, Test Case Prioritization, Web Application},
	file = {Full Text:/Users/marcos/Zotero/storage/2XPTLKWC/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/FADPSU7Z/Gupta et al. - 2018 - Automated Regression Test Case Generation for Web .pdf:application/pdf}
}

@article{gay_risks_2015,
	title = {The Risks of Coverage-Directed Test Case Generation},
	volume = {41},
	issn = {0098-5589, 1939-3520},
	url = {http://ieeexplore.ieee.org/document/7081779/},
	doi = {10.1109/TSE.2015.2421011},
	pages = {803--819},
	number = {8},
	journaltitle = {{IIEEE} Trans. Software Eng.},
	author = {Gay, Gregory and Staats, Matt and Whalen, Michael and Heimdahl, Mats P. E.},
	urldate = {2020-05-23},
	date = {2015-08-01},
	keywords = {Software testing, software testing, Software Testing, system testing, Testing, program testing, Software packages, Fault detection, fault detection, software fault tolerance, Aerospace electronics, automated test generation tools, counterexample-based test generation, coverage criteria satisfaction, coverage-directed test case generation, critical systems, fault finding effectiveness, Measurement, {NASA}, observable {MC}/{DC}, program structure, random generation approach, random test suites, risk management, risks, Standards, structural coverage criteria, system structure, System Testing, test automation, test oracle selection, Computer Science, Aerospace Electronics, Fault Detection, Software Packages},
	file = {Full Text:/Users/marcos/Zotero/storage/CPFN6VMZ/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IDFBV97U/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ALF49B7C/Gay et al. - 2015 - The Risks of Coverage-Directed Test Case Generatio.pdf:application/pdf}
}

@article{fraser_does_2015,
	title = {Does Automated Unit Test Generation Really Help Software Testers? A Controlled Empirical Study},
	volume = {24},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/2699688},
	doi = {10.1145/2699688},
	number = {4},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Fraser, Gordon and Staats, Matt and {McMinn}, Phil and Arcuri, Andrea and Padberg, Frank},
	date = {2015-09},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {automated test generation, branch coverage, empirical software engineering, Unit testing, Empirical Software Engineering, Computer Science, Automated Test Generation, Branch Coverage, Unit Testing},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Accepted Version:/Users/marcos/Zotero/storage/2EXJES4Q/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/IGVIZPG9/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf;Accepted Version:/Users/marcos/Zotero/storage/MHNKZ5Y8/Fraser et al. - 2015 - Does Automated Unit Test Generation Really Help So.pdf:application/pdf}
}

@article{mechtaev_test-equivalence_2018,
	title = {Test-Equivalence Analysis for Automatic Patch Generation},
	volume = {27},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3241980},
	doi = {10.1145/3241980},
	number = {4},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Mechtaev, Sergey and Gao, Xiang and Tan, Shin Hwei and Roychoudhury, Abhik},
	date = {2018-10},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {Program Repair, Program Synthesis, dynamic program analysis, Program repair, program synthesis, Computer Science, Dynamic Program Analysis},
	file = {Full Text:/Users/marcos/Zotero/storage/MFFYFY4V/Mechtaev et al. - 2018 - Test-Equivalence Analysis for Automatic Patch Gene.pdf:application/pdf}
}

@article{arcuri_restful_2019,
	title = {{RESTful} {API} Automated Test Case Generation with {EvoMaster}},
	volume = {28},
	issn = {1049-331X},
	url = {https://doi.org/10.1145/3293455},
	doi = {10.1145/3293455},
	number = {1},
	journaltitle = {{ACM} Trans. Softw. Eng. Methodol.},
	author = {Arcuri, Andrea},
	date = {2019-01},
	note = {Place: New York, {NY}, {USA}
Publisher: Association for Computing Machinery},
	keywords = {Software engineering, testing, {REST}, web service, Testing, Computer Science, Software Engineering, Rest, Web Service},
	annotation = {Place: New York, {NY}, {USA} Publisher: Association for Computing Machinery},
	file = {Full Text:/Users/marcos/Zotero/storage/3VIPSNFK/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IUVKP3W6/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/JSMYG9EC/Arcuri - 2019 - RESTful API Automated Test Case Generation with Ev.pdf:application/pdf}
}

@article{lv_test_2018,
	title = {Test cases generation for multiple paths based on {PSO} algorithm with metamorphic relations},
	volume = {12},
	issn = {17518806},
	doi = {10.1049/iet-sen.2017.0260},
	pages = {306--317},
	number = {4},
	journaltitle = {{IET} Software},
	author = {Lv, X.-W. and Huang, S. and Hui, Z.-W. and Ji, H.-J.},
	date = {2018},
	keywords = {Test Cases Generation, Computer Science, Metaheuristic Algorithm Searching, Metamorphic Relations, Multiple-Path Coverage, Multiple-Path Test Cases, Particle Swarm Optimisation, Particle Swarm Optimisation Algorithm, Path-Wise Testing, Program Testing, Pso Algorithm, Search Problems, Special Section: Search-Based Software Engineering, Test Case Generation Efficiency, Test Case Generation Method},
	file = {Full Text:/Users/marcos/Zotero/storage/JG89JJ93/Lv et al. - 2018 - Test cases generation for multiple paths based on .pdf:application/pdf}
}

@article{gouw_integrating_2016,
	title = {Integrating deductive verification and symbolic execution for abstract object creation in dynamic logic},
	volume = {15},
	issn = {1619-1366},
	doi = {10.1007/s10270-014-0446-9},
	abstract = {We present a fully abstract weakest precondition calculus and its integration with symbolic execution. Our assertion language allows both specifying and verifying properties of objects at the abstraction level of the programming language, abstracting from a specific implementation of object creation. Objects which are not (yet) created never play any role. The corresponding proof theory is discussed and justified formally by soundness theorems. The usage of the assertion language and proof rules is illustrated with an example of a linked list reachability property. All proof rules presented are fully implemented in a version of the {KeY} verification system for Java programs.},
	pages = {1117--1140},
	number = {4},
	journaltitle = {Softw Syst Model},
	author = {Gouw, Stijn and Boer, Frank and Ahrendt, Wolfgang and Bubel, Richard},
	date = {2016},
	note = {Place: Berlin/Heidelberg},
	keywords = {Specification, Verification, Dynamic logic, Object creation, Program logic},
	file = {Full Text:/Users/marcos/Zotero/storage/XN3FZ9K3/Gouw et al. - 2016 - Integrating deductive verification and symbolic ex.pdf:application/pdf}
}

@article{saadatjoo_test-data_2019,
	title = {Test-data generation directed by program path coverage through imperialist competitive algorithm},
	volume = {184},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2019.102304},
	abstract = {•This study applies an evolutionary algorithm ({EA}) called Imperialist Competitive Algorithm to generate test data guided by path coverage•In this study, mutation score is used to evaluate the generated test data•Considering being indeterministic of {EA}, statistical tests {ANOVA} and T-test are used to show general efficiency of proposed algorithm in test data generation Path coverage testing is an approach to ensure all paths of a program from starting node to terminal node are traversed at least once. Such testing considerably helps reveal program faults. However, disregarding iterated paths in loops, any module of a program with n decisions can have up to 2n paths. Therefore, finding adequate test data to cover all or most of such paths throughout a program with numerous modules is an {NP}-Hard problem because it requires an exhaustive search among all possible data. Another concern is determining the efficiency and adequacy of test data according to the coverage...},
	journaltitle = {Science of Computer Programming},
	author = {Saadatjoo, Mohammad Ali and Babamir, Seyed Morteza},
	date = {2019},
	keywords = {Test Data Generation, Mutation Testing, Computer Science, Anova, Evolutionary Algorithm (Ea), Imperialist Competitive Algorithm (Ica), Path Coverage, Structural Testing, T-Test},
	file = {Full Text:/Users/marcos/Zotero/storage/D34LUXV2/Saadatjoo and Babamir - 2019 - Test-data generation directed by program path cove.pdf:application/pdf}
}

@article{zhang_empirical_2017,
	title = {An empirical study on constraint optimization techniques for test generation},
	volume = {60},
	issn = {1674-733X},
	doi = {10.1007/s11432-015-0450-5},
	abstract = {Constraint solving is a frequent, but expensive operation with symbolic execution to generate tests for a program. To improve the efficiency of test generation using constraint solving, four optimization techniques are usually applied to existing constraint solvers, which are constraint independence, constraint set simplification, constraint caching, and expression rewriting. In this paper, we conducted an empirical study, using these four constraint optimization techniques in a well known test generation tool {KLEE} with 77 {GNU} Coreutils applications, to systematically investigate how these optimization techniques affect the efficiency of test generation. The experimental results show that these constraint optimization techniques as well as their combinations cannot improve the efficiency of test generation significantly for {ALL}-{SIZED} programs. Moreover, we studied the constraint optimization techniques with respect to two static metrics, lines of code ({LOC}) and cyclomatic complexity ({CC}), of programs. The experimental results show that the “constraint set simplification” technique can improve the efficiency of test generation significantly for the programs with high {LOC} and {CC} values. The “constraint caching” optimization technique can improve the efficiency of test generation significantly for the programs with low {LOC} and {CC} values. Finally, we propose four hybrid optimization strategies and practical guidelines based on different static metrics. 我们使用{KLEE执行了}77{个GNU} Coreutils程序,用于系统的研究4种流行的约束优化技术如何影响测试用例生成的效率。结果表明,对于所有程序,这些约束优化技术及它们的组合不能大幅提高测试用例生成的效率。 此外,我们研究了程序的两个静态指标(代码行和圈复杂度)跟约束优化技术的关系。结果表明,对于大规模及高圈复杂度程序,使用“约束集简化”技术,对于小规模及低圈复杂度程序,使用“约束缓存”技术,都可以显著提高测试生成效率。最后,基于不同的静态指标,我们提出了四种混合优化策略和指导方针。},
	pages = {1--15},
	number = {1},
	journaltitle = {Sci. China Inf. Sci.},
	author = {Zhang, Zhiyi and Chen, Zhenyu and Gao, Ruizhi and Wong, Eric and Xu, Baowen},
	date = {2017},
	note = {Place: Beijing},
	keywords = {test generation, symbolic execution, constraint solving, constraint optimization, static metric},
	file = {Full Text:/Users/marcos/Zotero/storage/7CDRAZBK/Zhang et al. - 2017 - An empirical study on constraint optimization tech.pdf:application/pdf}
}

@article{vogel_does_2019,
	title = {Does Diversity Improve the Test Suite Generation for Mobile Applications?},
	volume = {11664},
	issn = {03029743},
	doi = {10.1007/978-3-030-27455-9_5},
	abstract = {In search-based software engineering we often use popular heuristics with default configurations, which typically lead to suboptimal results, or we perform experiments to identify configurations on a trial-and-error basis, which may lead to better results for a specific problem. To obtain better results while avoiding trial-and-error experiments, a fitness landscape analysis is helpful in understanding the search problem, and making an informed decision about the heuristics. In this paper, we investigate the search problem of test suite generation for mobile applications (apps) using {SAPIENZ} whose heuristic is a default {NSGA}-{II}. We analyze the fitness landscape of {SAPIENZ} with respect to genotypic diversity and use the gained insights to adapt the heuristic of {SAPIENZ}. These adaptations result in {SAPIENZ}{\textasciicircum}div that aims for preserving the diversity of test suites during the search. To evaluate {SAPIENZ}{\textasciicircum}div, we perform a head-to-head comparison with {SAPIENZ} on 76 open-source apps.},
	journaltitle = {{arXiv}.org},
	author = {Vogel, Thomas and Tran, Chinh and Grunske, Lars},
	date = {2019},
	note = {Place: Ithaca},
	keywords = {Applications Programs, Configuration Management, Configurations, Error Analysis, Fitness, Freeware, Landscape, Mobile Computing, Searching, Software Engineering, Source Code},
	file = {Submitted Version:/Users/marcos/Zotero/storage/FNPK22TP/Vogel et al. - 2019 - Does Diversity Improve the Test Suite Generation f.pdf:application/pdf}
}

@article{li_genetic_2018,
	title = {Genetic Algorithm-based Test Generation for Software Product Line with the Integration of Fault Localization Techniques},
	volume = {23},
	issn = {1382-3256},
	doi = {10.1007/s10664-016-9494-9},
	abstract = {In response to the highly competitive market and the pressure to cost-effectively release good-quality software, companies have adopted the concept of software product line to reduce development cost. However, testing and debugging of each product, even from the same family, is still done independently. This can be very expensive. To solve this problem, we need to explore how test cases generated for one product can be used for another product. We propose a genetic algorithm-based framework which integrates software fault localization techniques and focuses on reusing test specifications and input values whenever feasible. Case studies using four software product lines and eight fault localization techniques were conducted to demonstrate the effectiveness of our framework. Discussions on factors that may affect the effectiveness of the proposed framework is also presented. Our results indicate that test cases generated in such a way can be easily reused (with appropriate conversion) between different products of the same family and help reduce the overall testing and debugging cost.},
	pages = {1--51},
	number = {1},
	journaltitle = {Empir Software Eng},
	author = {Li, Xuelin and Wong, W. and Gao, Ruizhi and Hu, Linghuan and Hosono, Shigeru},
	date = {2018},
	note = {Place: New York},
	keywords = {Test generation, Software product line, Genetic algorithm, Coverage, Debugging/fault localization, {EXAM} score},
	file = {Full Text:/Users/marcos/Zotero/storage/L6J8VVP6/Li et al. - 2018 - Genetic Algorithm-based Test Generation for Softwa.pdf:application/pdf}
}

@article{jatana_particle_2020,
	title = {Particle Swarm and Genetic Algorithm applied to mutation testing for test data generation: A comparative evaluation},
	volume = {32},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2019.05.004},
	abstract = {Search based test data generation has gained popularity in recent times. Mutation testing can assist in improving the effectiveness of the generated test data. We recently proposed {PSO}-{MT} (Particle Swarm Optimization along with Mutation Testing) for generation of test data. In this paper, we fortify our proposal by applying the proposed approach on larger programs from Software-artifact Infrastructure Repository ({SIR}). {PSO} exhibits similar working characteristics with those of Genetic Algorithm ({GA}) which has extensively been applied for evolution of test data with mutation testing. The results are evaluated against comparison with {GA} used with mutation testing ({GA}-{MT}) for generation of test data which is already implemented in the literature of Search based Mutation Testing. The results depict that {PSO}-{MT} exhibits better computational efficiency than {GA}-{MT} for most of the benchmark programs. Statistical test ({MannWhitney} U-test) has been conducted to statistically analyze the...},
	pages = {514--521},
	number = {4},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Jatana, Nishtha and Suri, Bharti},
	date = {2020},
	keywords = {Test Case Generation, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Search-Based Mutation Testing, Test Case Optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/L94XXCV9/Jatana and Suri - 2020 - Particle Swarm and Genetic Algorithm applied to mu.pdf:application/pdf}
}

@article{shamshiri_random_2018,
	title = {Random or evolutionary search for object‐oriented test suite generation?},
	volume = {28},
	issn = {0960-0833},
	doi = {10.1002/stvr.1660},
	abstract = {An important aim in software testing is constructing a test suite with high structural code coverage, that is, ensuring that most if not all of the code under test have been executed by the test cases comprising the test suite. Several search‐based techniques have proved successful at automatically generating tests that achieve high coverage. However, despite the well‐established arguments behind using evolutionary search algorithms (eg, genetic algorithms) in preference to random search, it remains an open question whether the benefits can actually be observed in practice when generating unit test suites for object‐oriented classes. In this paper, we report an empirical study on the effects of using evolutionary algorithms (including a genetic algorithm and chemical reaction optimization) to generate test suites, compared with generating test suites incrementally with random search. We apply the {ES} unit test suite generator to 1000 classes randomly selected from the {SF}110 corpus of open‐source projects. Surprisingly, the results show that the difference is much smaller than one might expect: While evolutionary search covers more branches of the type where standard fitness functions provide guidance, we observed that, in practice, the vast majority of branches do not provide any guidance to the search. These results suggest that, although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes. This paper reports an empirical study on the effects of using evolutionary algorithms to generate test suites, compared to generating test suites incrementally with random search. We show that although evolutionary algorithms are more effective at covering complex branches, a random search may suffice to achieve high coverage of most object‐oriented classes.},
	pages = {n/a--n/a},
	number = {4},
	journaltitle = {Software Testing, Verification and Reliability},
	author = {Shamshiri, Sina and Rojas, José Miguel and Gazzola, Luca and Fraser, Gordon and Mcminn, Phil and Mariani, Leonardo and Arcuri, Andrea},
	date = {2018},
	keywords = {Genetic Algorithms, Automated Software Testing, Automated Test Generation, Chemical Reaction Optimization, Random Search, Search‐Based Software Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/QNCEJ5ZQ/Shamshiri et al. - 2018 - Random or evolutionary search for object‐oriented .pdf:application/pdf}
}

@article{enoiu_automated_2016,
	title = {Automated test generation using model checking: an industrial evaluation},
	volume = {18},
	issn = {1433-2779},
	doi = {10.1007/s10009-014-0355-9},
	abstract = {In software development, testers often focus on functional testing to validate implemented programs against their specifications. In safety-critical software development, testers are also required to show that tests exercise, or cover, the structure and logic of the implementation. To achieve different types of logic coverage, various program artifacts such as decisions and conditions are required to be exercised during testing. Use of model checking for structural test generation has been proposed by several researchers. The limited application to models used in practice and the state space explosion can, however, impact model checking and hence the process of deriving tests for logic coverage. Thus, there is a need to validate these approaches against relevant industrial systems such that more knowledge is built on how to efficiently use them in practice. In this paper, we present a tool-supported approach to handle software written in the Function Block Diagram language such that logic coverage criteria can be formalized and used by a model checker to automatically generate tests. To this end, we conducted a study based on industrial use-case scenarios from Bombardier Transportation {AB}, showing how our toolbox {CompleteTest} can be applied to generate tests in software systems used in the safety-critical domain. To evaluate the approach, we applied the toolbox to 157 programs and found that it is efficient in terms of time required to generate tests that satisfy logic coverage and scales well for most of the programs.},
	pages = {335--353},
	number = {3},
	journaltitle = {Int J Softw Tools Technol Transfer},
	author = {Enoiu, Eduard and Čaušević, Adnan and Ostrand, Thomas and Weyuker, Elaine and Sundmark, Daniel and Pettersson, Paul},
	date = {2016},
	note = {Place: Berlin/Heidelberg},
	keywords = {Model checking, Software testing, Automated test generation, Programmable Logic Controllers, Model-based testing, {FBD}, Function Block Diagram, {IEC} 1131-3, Logic coverage safety-critical systems, {PLC}, Structured Text, Uppaal},
	file = {Submitted Version:/Users/marcos/Zotero/storage/DINFQ5UF/Enoiu et al. - 2016 - Automated test generation using model checking an.pdf:application/pdf}
}

@article{anielak_incremental_2015,
	title = {Incremental test case generation using bounded model checking: an application to automatic rating.(Report)},
	volume = {17},
	issn = {1433-2779},
	doi = {10.1007/s10009-014-0317-2},
	abstract = {Byline: Grzegorz Anielak (1), Grzegorz Jakacki (2), {SAawomir} Lasota (1) Keywords: Bounded model checking},
	pages = {339},
	number = {3},
	author = {Anielak, Grzegorz and Jakacki, Grzegorz and Lasota, {SAawomir}},
	date = {2015},
	keywords = {Computer Programming, Models, Tests},
	file = {Full Text:/Users/marcos/Zotero/storage/BRMF6V3R/Anielak et al. - 2015 - Incremental test case generation using bounded mod.pdf:application/pdf}
}

@article{rojas_seeding_2016,
	title = {Seeding strategies in search‐based unit test generation},
	volume = {26},
	issn = {0960-0833},
	doi = {10.1002/stvr.1601},
	abstract = {Search‐based techniques have been applied successfully to the task of generating unit tests for object‐oriented software. However, as for any meta‐heuristic search, the efficiency heavily depends on many factors},
	pages = {366--401},
	number = {5},
	journaltitle = {Software Testing, Verification and Reliability},
	author = {Rojas, José Miguel and Fraser, Gordon and Arcuri, Andrea},
	date = {2016},
	keywords = {Test Case Generation, Java, Junit, Search‐Based Software Engineering, Search‐Based Testing, Testing Classes},
	file = {Full Text:/Users/marcos/Zotero/storage/9QIXCHJ7/Rojas et al. - 2016 - Seeding strategies in search‐based unit test gener.pdf:application/pdf}
}

@article{yenigun_advances_2016,
	title = {Advances in test generation for testing software and systems: An introduction to selected papers from {ICTSS} 2013},
	volume = {18},
	issn = {14332779},
	doi = {10.1007/s10009-015-0404-z},
	pages = {245--249},
	number = {3},
	journaltitle = {International Journal on Software Tools for Technology Transfer},
	author = {Yenigün, H. and Yilmaz, C. and Ulrich, A.},
	date = {2016},
	keywords = {Software Testing, Model-Based Testing, Test Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/KPYWZMEL/Yenigün et al. - 2016 - Advances in test generation for testing software a.pdf:application/pdf}
}

@article{shahbaz_automatic_2015,
	title = {Automatic generation of valid and invalid test data for string validation routines using web searches and regular expressions},
	volume = {97},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2014.04.008},
	abstract = {Classic approaches to automatic input data generation are usually driven by the goal of obtaining program coverage and the need to solve or find solutions to path constraints to achieve this. As inputs are generated with respect to the structure of the code, they can be ineffective, difficult for humans to read, and unsuitable for testing missing implementation. Furthermore, these approaches have known limitations when handling constraints that involve operations with string data types. This paper presents a novel approach for generating string test data for string validation routines, by harnessing the Internet. The technique uses program identifiers to construct web search queries for regular expressions that validate the format of a string type (such as an email address). It then performs further web searches for strings that match the regular expressions, producing examples of test cases that are both valid and realistic. Following this, our technique mutates...},
	pages = {405--425},
	number = {4},
	journaltitle = {Science of Computer Programming},
	author = {Shahbaz, Muzammil and Mcminn, Phil and Stevenson, Mark},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Regular Expressions, Web Searches},
	file = {Full Text:/Users/marcos/Zotero/storage/TSXNK2HJ/Shahbaz et al. - 2015 - Automatic generation of valid and invalid test dat.pdf:application/pdf}
}

@article{lamela_seijas_model_2018,
	title = {Model extraction and test generation from {JUnit} test suites},
	volume = {26},
	issn = {0963-9314},
	doi = {10.1007/s11219-017-9399-x},
	abstract = {In this paper, we describe how to infer state machine models of systems from legacy unit test suites and how to generate new tests from those models. The novelty of our approach is to combine control dependencies and data dependencies in the same model, in contrast to most other work in this area. Combining both kinds of dependencies helps us to build more expressive models, which in turn allows us to produce smarter tests. We illustrate those techniques with real examples produced by our implementation, the James tool, designed to apply these techniques in practice to Java code and tests.},
	pages = {1519--1552},
	number = {4},
	journaltitle = {Software Qual J},
	author = {Lamela Seijas, Pablo and Thompson, Simon and Francisco, Miguel},
	date = {2018},
	note = {Place: New York},
	keywords = {Test generation, {JUnit}, Web services, James, Model inference, Property inference, Property-based testing, {QuickCheck}},
	file = {Accepted Version:/Users/marcos/Zotero/storage/7R7YDA3H/Lamela Seijas et al. - 2018 - Model extraction and test generation from JUnit te.pdf:application/pdf}
}

@article{suarez-cabal_incremental_2017,
	title = {Incremental test data generation for database queries},
	volume = {24},
	issn = {0928-8910},
	doi = {10.1007/s10515-017-0212-7},
	abstract = {Testing database applications is a complex task since it involves designing test databases with meaningful test data in order to reveal faults and, at the same time, with a small size in order to carry out the testing process in an efficient way. This paper presents an automated approach to generating test data (test relational databases and test inputs for query parameters) for a set of {SQL} queries, with the aim of covering test requirements as obtained from said queries. The test data generation follows an incremental approach where, in each increment, test data are generated to cover a test requirement by re-using test data previously generated for other test requirements. The test data generation for each test requirement is formulated as a constraint satisfaction problem, where constraints are derived from the test requirement, initial database states and previously generated test data. The generation process is fully automated and supports the execution on complex queries and databases. Evaluation is carried out on a real life application, and the results show that small-size generated test relational databases achieve high coverage scores for the queries under test in a short generating time.},
	pages = {719--755},
	number = {4},
	journaltitle = {Autom Softw Eng},
	author = {Suárez-Cabal, María and Riva, Claudio and Tuya, Javier and Blanco, Raquel},
	date = {2017},
	note = {Place: New York},
	keywords = {Software testing, Constraint satisfaction problem ({CSP}), Database testing, Test coverage, Test database generation},
	file = {Full Text:/Users/marcos/Zotero/storage/C4H7WQHA/Suárez-Cabal et al. - 2017 - Incremental test data generation for database quer.pdf:application/pdf}
}

@article{mateen_optimization_2016,
	title = {Optimization of Test Case Generation using Genetic Algorithm ({GA})},
	volume = {151},
	issn = {09758887},
	doi = {10.5120/ijca2016911703},
	abstract = {Testing provides means pertaining to assuring software performance. The total aim of software industry is actually to make a certain start associated with high quality software for the end user. However, associated with software testing has quite a few underlying concerns, which are very important and need to pay attention on these issues. These issues are effectively generating, prioritization of test cases, etc. These issues can be overcome by paying attention and focus. Solitary of the greatest Problems in the software testing area is usually how to acquire a great proper set associated with cases to confirm software. Some other strategies and also methodologies are proposed pertaining to shipping care of most of these issues. Genetic Algorithm ({GA}) belongs to evolutionary algorithms. Evolutionary algorithms have a significant role in the automatic test generation and many researchers are focusing on it. In this study explored software testing related issues by using the {GA} approach....},
	number = {7},
	journaltitle = {{arXiv}.org},
	author = {Mateen, Ahmed and Nazir, Marriam and Awan, Salman},
	date = {2016},
	note = {Place: Ithaca},
	keywords = {Genetic Algorithms, Optimization, Software Testing, Software Engineering, Evolutionary Algorithms, Feasibility Studies, Neural and Evolutionary Computation, Shipping},
	file = {Full Text:/Users/marcos/Zotero/storage/4M93Q93H/Mateen et al. - 2016 - Optimization of Test Case Generation using Genetic.pdf:application/pdf}
}

@article{geetha_devasena_automated_2016,
	title = {Automated and Optimized Software Test Suite Generation Technique for Structural Testing},
	volume = {26},
	issn = {0218-1940},
	doi = {10.1142/S0218194016500017},
	abstract = {Software testing consumes 50\% of total software development cost. Test case design gains central importance in testing activity with respect to quality. The manual test suite generation is a time consuming and tedious task which needs automation. Unit testing is normally done in stringent time schedules by the developers or rarely by testers. In structural testing, it is not possible to check exhaustively all possible test data and the quality of test is dependent heavily on the performance of single developer or tester. Thus automation and optimization is required in generating test data to assist developer or tester with the selection of appropriate test data. A novel hybrid technique is developed to automate the test suite generation process for branch coverage criteria using evolutionary testing. The hybrid technique applies both Genetic Algorithm ({GA}) and Particle Swarm Optimization ({PSO}) to automatically generate test data. This technique improves efficiency and effectiveness of test case generation process when compared to applying Genetic Algorithm or Particle Swarm Optimization alone. The performance of proposed technique is evaluated and is observed that hybrid technique reduces the number of iterations by 47\% when compared to {GA} and {PSO} applied separately and it reduces the execution time by 52\% than {GA} and 48\% than {PSO}.},
	pages = {1--13},
	number = {1},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Geetha Devasena, M. S and Gopu, G and Valarmathi, M. L},
	date = {2016},
	keywords = {Software Testing, Computer Science, Unit Testing, Branch Coverage Criteria, Ga, Pso},
	file = {Full Text:/Users/marcos/Zotero/storage/LV6LYX47/Geetha Devasena et al. - 2016 - Automated and Optimized Software Test Suite Genera.pdf:application/pdf}
}

@article{fraser_achieving_2015,
	title = {Achieving scalable mutation-based generation of whole test suites},
	volume = {20},
	issn = {1382-3256},
	doi = {10.1007/s10664-013-9299-z},
	abstract = {Without complete formal specification, automatically generated software tests need to be manually checked in order to detect faults. This makes it desirable to produce the strongest possible test set while keeping the number of tests as small as possible. As commonly applied coverage criteria like branch coverage are potentially weak, mutation testing has been proposed as a stronger criterion. However, mutation based test generation is hampered because usually there are simply too many mutants, and too many of these are either trivially killed or equivalent. On such mutants, any effort spent on test generation would per definition be wasted. To overcome this problem, our search-based E vo S uite test generation tool integrates two novel optimizations: First, we avoid redundant test executions on mutants by monitoring state infection conditions, and second we use whole test suite generation to optimize test suites towards killing the highest number of mutants, rather than selecting individual mutants. These optimizations allowed us to apply E vo S uite to a random sample of 100 open source projects, consisting of a total of 8,963 classes and more than two million lines of code, leading to a total of 1,380,302 mutants. The experiment demonstrates that our approach scales well, making mutation testing a viable test criterion for automated test case generation tools, and allowing us to analyze the relationship of branch coverage and mutation testing in detail.},
	pages = {783--812},
	number = {3},
	journaltitle = {Empir Software Eng},
	author = {Fraser, Gordon and Arcuri, Andrea},
	date = {2015},
	note = {Place: New York},
	keywords = {Unit testing, Test case generation, Mutation testing, Search-based testing, Testing classes},
	file = {Full Text:/Users/marcos/Zotero/storage/NU324VDH/Fraser and Arcuri - 2015 - Achieving scalable mutation-based generation of wh.pdf:application/pdf}
}

@article{patrick_subdomain-based_2015,
	title = {Subdomain-based test data generation},
	volume = {103},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2014.11.033},
	abstract = {•We optimise subdomains for input regions that are more likely to reveal faults.•This reduces the number of test cases required to achieve a high mutation score.•Subdomains also reveal information about the behaviour of the program under test.•Information provided by subdomains helps to reduce the effort needed to create oracles. Considerable effort is required to test software thoroughly. Even with automated test data generation tools, it is still necessary to evaluate the output of each test case and identify unexpected results. Manual effort can be reduced by restricting the range of inputs testers need to consider to regions that are more likely to reveal faults, thus reducing the number of test cases overall, and therefore reducing the effort needed to create oracles. This article describes and evaluates search-based techniques, using evolution strategies and subset selection, for identifying regions of the input domain (known as subdomains) such that test...},
	pages = {328--342},
	issue = {C},
	journaltitle = {The Journal of Systems \& Software},
	author = {Patrick, Matthew and Alexander, Rob and Oriol, Manuel and Clark, John A},
	date = {2015},
	keywords = {Computer Science, Evolution Strategy, Input Distributions, Search Based Testing},
	file = {Accepted Version:/Users/marcos/Zotero/storage/D25DWNSR/Patrick et al. - 2015 - Subdomain-based test data generation.pdf:application/pdf}
}

@article{fioravanti_efficient_2015,
	title = {Efficient generation of test data structures using constraint logic programming and program transformation},
	volume = {25},
	issn = {0955-792X},
	doi = {10.1093/logcom/ext071},
	abstract = {The goal of Bounded-Exhaustive Testing ({BET}) is the automatic generation of all test cases satisfying a given invariant, within a given size bound. When the test cases have a complex structure, the development of correct and efficient generators becomes a very challenging task. In this article we use Constraint Logic Programming ({CLP}) to systematically develop generators of structurally complex test data structures. We follow a declarative approach that allows us to separate the issue of (i) defining the test data structure in terms of its properties, from that of (ii) efficiently generating data structure instances. This separation helps establish the correctness of the developed test case generators. We rely on a symbolic representation and we take advantage of efficient search strategies provided by {CLP} systems for generating test instances. Through a running example taken from the literature on {BET}, we illustrate our test generation framework and we show that {CLP} allows us to develop easily understandable and efficient test generators. Additionally, we propose a program transformation technique whose goal is to make the evaluation of these {CLP}-based generators much more efficient and we demonstrate its effectiveness on a number of complex test data structures.},
	pages = {1263--1283},
	number = {6},
	journaltitle = {Journal of Logic and Computation},
	author = {Fioravanti, Fabio and Proietti, Maurizio and Senni, Valerio},
	date = {2015},
	keywords = {Black - Box Testing, Bounded Exhaustive Testing, Constraint Logic Programming, Generation Of Data Structures, Program Transformation},
	file = {Submitted Version:/Users/marcos/Zotero/storage/RD47TAQD/Fioravanti et al. - 2015 - Efficient generation of test data structures using.pdf:application/pdf}
}

@article{arcuri_experience_2018,
	title = {An experience report on applying software testing academic results in industry: we need usable automated test generation},
	volume = {23},
	issn = {1382-3256},
	doi = {10.1007/s10664-017-9570-9},
	abstract = {What is the impact of software engineering research on current practices in industry? In this paper, I report on my direct experience as a {PhD}/post-doc working in software engineering research projects, and then spending the following five years as an engineer in two different companies (the first one being the same I worked in collaboration with during my post-doc). Given a background in software engineering research, what cutting-edge techniques and tools from academia did I use in my daily work when developing and testing the systems of these companies? Regarding validation and verification (my main area of research), the answer is rather short: as far as I can tell, only {FindBugs}. In this paper, I report on why this was the case, and discuss all the challenging, complex open problems we face in industry and which somehow are “neglected” in the academic circles. In particular, I will first discuss what actual tools I could use in my daily work, such as {JaCoCo} and Selenium. Then, I will discuss the main open problems I faced, particularly related to environment simulators, unit and web testing. After that, popular topics in academia are presented, such as {UML}, regression and mutation testing. Their lack of impact on the type of projects I worked on in industry is then discussed. Finally, from this industrial experience, I provide my opinions about how this situation can be improved, in particular related to how academics are evaluated, and advocate for a greater involvement into open-source projects.},
	pages = {1959--1981},
	number = {4},
	journaltitle = {Empir Software Eng},
	author = {Arcuri, Andrea},
	date = {2018},
	note = {Place: New York},
	keywords = {Applied research, Impact, Industry, Practice, Technology transfer},
	file = {Submitted Version:/Users/marcos/Zotero/storage/ERRYA542/Arcuri - 2018 - An experience report on applying software testing .pdf:application/pdf}
}

@article{liu_automatic_2020,
	title = {Automatic Test Case and Test Oracle Generation based on Functional Scenarios in Formal Specifications for Conformance Testing},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2999884},
	abstract = {Testing a program to confirm whether it consistently implements its requirements specification is a necessary but time-consuming activity in software development. Automatic testing based on specifications can significantly alleviate the workload and cost, but faces a challenge of how to ensure that both the user's concerns in the specification and possible execution paths in the program are all covered. In this paper, we describe a new method, called "Vibration-Method" or simply "V-Method", for automatic generation of test cases and test oracle from model-based formal specifications, aiming to address this challenge. The proposed method is suitable for testing information systems in which rich data types are used. Supporting the principle of "divide and conquer", the method provides a specific technique for generating test cases based on functional scenarios defined in the specification, test case generation criteria, automatic test case generation algorithms, and a well-defined...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Liu, Shaoying and Nakajima, Shin},
	date = {2020},
	keywords = {Computer Science, Model-Based Testing, Automatic Testing, Black-Box Testing, Functional Testing, Specification-Based Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/MYZYLU9Q/Liu and Nakajima - 2020 - Automatic Test Case and Test Oracle Generation bas.pdf:application/pdf}
}

@article{yao_constrained_2015,
	title = {Constrained multi-objective test data generation based on set evolution},
	volume = {9},
	issn = {1751-8806},
	doi = {10.1049/iet-sen.2014.0058},
	abstract = {A crucial task of software testing is the generation of high-quality test data, so as to find defects and errors during various periods of software development. However, existing coverage-based testing methods seldom consider the fault finding ability of the test data. This paper establishes a constrained multi-objective model of test data generation, so that the generated test suite has better spatial distribution on the basis of satisfying statement coverage criterion, and thereby enhance its error detection ability. In addition, the authors propose a genetic algorithm ({GA}) based on set evolution to solve the model. The experimental results show that the test data generated by the proposed model have higher fault finding ability than statement coverage testing and adaptive random testing},
	pages = {103--108},
	number = {4},
	journaltitle = {{IET} Software},
	author = {Yao, Xiangjuan and Gong, Dunwei and Zhang, Gongjie},
	editor = {Yao, Xiangjuan},
	date = {2015},
	keywords = {Genetic Algorithms, Software Testing, Constraints, Algorithms, Program Testing, (An), Computer Programs, Constrained Multiobjective Test Data Generation, Electronics and Communications Milieux (General) (Ea), Error Detection, Error Detection Ability, Faults, Random Processes, Software Development, Software Engineering (General) (Ci), Spatial Distribution, Statement Coverage Criterion, Statement Coverage Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/5CDSXNBM/Yao et al. - 2015 - Constrained multi-objective test data generation b.pdf:application/pdf}
}

@article{yang_efsm-based_2015,
	title = {{EFSM}-Based Test Case Generation: Sequence, Data, and Oracle},
	volume = {25},
	issn = {0218-1940},
	doi = {10.1142/S0218194015300018},
	abstract = {Model-based testing has been intensively and extensively studied in the past decades. Extended Finite State Machine ({EFSM}) is a widely used model of software testing in both academy and industry. This paper provides a survey on {EFSM}-based test case generation techniques in the last two decades. All techniques in {EFSM}-based test case generation are mainly classified into three parts: test sequence generation, test data generation, and test oracle construction. The key challenges, such as coverage criterion and feasibility analysis in {EFSM}-based test case generation are discussed. Finally, we summarize the research work and present several possible research areas in the future.},
	pages = {633--667},
	number = {4},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Yang, Rui and Chen, Zhenyu and Zhang, Zhiyi and Xu, Baowen},
	date = {2015},
	keywords = {Test Case Generation, Computer Science, Coverage Criterion, Extended Finite State Machine, Test Data, Test Oracle, Test Sequence},
	file = {Full Text:/Users/marcos/Zotero/storage/MCWKNSEP/Yang et al. - 2015 - EFSM-Based Test Case Generation Sequence, Data, a.pdf:application/pdf}
}

@article{han_multiple_2017,
	title = {Multiple paths test data generation based on particle swarm optimisation},
	volume = {11},
	issn = {1751-8806},
	doi = {10.1049/iet-sen.2016.0066},
	abstract = {Considering path coverage as the test adequacy criterion, a modified multiple paths test data generator based on particle swarm optimisation ({MMPPSO}) algorithm is proposed. During the particle swarm optimisation process, each particle tracks the individual best position and the global best position. For the multiple paths coverage problem, different fitness functions are applied to assess the individual best position and the global best position in {MMPPSO}. The weighted summation of those branch distance functions is designed as the single path fitness function. The fitness function for the individual best position is the minimum of those single path fitness functions, which guides particles converge to a specific path. The fitness function for the global best position is the summation of those single path fitness functions, which guides the population achieve multiple paths coverage and avoid the premature convergence. The experiments implemented on some benchmarks...},
	pages = {41--47},
	number = {2},
	journaltitle = {{IET} Software},
	author = {Han, Xuan and Lei, Hang and Wang, Yun-Sheng},
	editor = {Han, Xuan},
	date = {2017},
	keywords = {Optimization, Software, Convergence, Algorithms, Particle Swarm Optimisation, Program Testing, Path Coverage, Fitness, (An), Computer Programs, Electronics and Communications Milieux (General) (Ea), Software Engineering (General) (Ci), Benchmarks, Data Handling, Fitness Functions, Mmppso, Multiple Paths Test Data Generation, Particle Tracks, Test Adequacy Criterion},
	file = {Full Text:/Users/marcos/Zotero/storage/FWYYHXYN/Han et al. - 2017 - Multiple paths test data generation based on parti.pdf:application/pdf}
}

@article{zhao_test_2015,
	title = {Test Generation for Programs with Binary Tree Structure as Input},
	volume = {25},
	issn = {0218-1940},
	doi = {10.1142/S0218194015500205},
	abstract = {Test data generation is a process of creating program inputs that satisfy specific testing criteria. Many works have been focused on test generation with respect to numeric and string data. Dynamic data structures, such as trees and linked lists, have been widely used in modern programming, but on which there are few studies presented. In general, generating a dynamic data structure is associated with a proper shape and valid values generation. It would be difficult to generate such dynamic data structures, as both shapes and values are necessary to be valid simultaneously. This paper focuses on binary tree structures and proposes a novel test generation approach that combines search based testing with constraint solving techniques. The approach creates the shapes of binary tree structures by using {GA}, and generates the values in their data fields by using constraint solving techniques. The experimental results show that the presented approach is promising and effective. Moreover, the studies investigate factors affecting the performance of the approach, and arrive at a conclusion that the test generation cost is cubic growing as the number of pointer constraints increases.},
	pages = {1129--1151},
	number = {7},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Zhao, Ruilian and Li, Zheng and Wang, Qian},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Binary Tree, Constraint Solving, Dynamic Data Structure, Search-Based Software Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/ID2FMRCZ/Zhao et al. - 2015 - Test Generation for Programs with Binary Tree Stru.pdf:application/pdf}
}

@article{rosziati_ibrahim_reducing_2020,
	title = {Reducing redundancy of test cases generation using code smell detection and refactoring},
	volume = {32},
	issn = {1319-1578},
	abstract = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation. Keywords: Lazy class, Small method, Duplicate code smell, Code smell detection, Refactoring},
	pages = {367--374},
	number = {3},
	journaltitle = {Journal of King Saud University. Computer and information sciences},
	author = {{Rosziati Ibrahim} and {Maryam Ahmed} and {Richi Nayak} and {Sapiee Jamel}},
	date = {2020},
	keywords = {Computer Science}
}

@article{kamal_z_zamli_comparative_2015,
	title = {{COMPARATIVE} {BENCHMARKING} {OF} {CONSTRAINTS} T-{WAY} {TEST} {GENERATION} {STRATEGY} {BASED} {ON} {LATE} {ACCEPTANCE} {HILL} {CLIMBING} {ALGORITHM}},
	volume = {1},
	issn = {2289-8522},
	doi = {10.15282/ijsecs.1.2015.2.0002},
	abstract = {This paper describes the new t-way strategy based the Late Acceptance based Hill Climbing algorithm, called {LAHC}, for constraints t-way test generation. Unlike earlier competing work, {LAHC} does not require significant tuning in order to have it working. In fact, {LAHC} merely requires minor adjustment of the common controlling parameters involving iteration and population size depending on the given system configuration. Our benchmarking results have been promising as {LAHC} gives competitive results in most constraints configurations considered.},
	pages = {15--27},
	number = {1},
	journaltitle = {International Journal of Software Engineering and Computer Systems (Pahang)},
	author = {{Kamal Z. Zamli} and {Abdul Rahman Alsewari} and {Basem Al-Kazemi}},
	date = {2015},
	keywords = {Software Testing, Artificial Intelligence, Computer Science, Optimization Algorithms},
	file = {Full Text:/Users/marcos/Zotero/storage/DQP67LM6/Kamal Z. Zamli et al. - 2015 - COMPARATIVE BENCHMARKING OF CONSTRAINTS T-WAY TEST.pdf:application/pdf}
}

@article{zamli_experimental_2017,
	title = {An experimental study of hyper-heuristic selection and acceptance mechanism for combinatorial t-way test suite generation},
	volume = {399},
	issn = {0020-0255},
	doi = {10.1016/j.ins.2017.03.007},
	abstract = {Recently, many meta-heuristic algorithms have been proposed to serve as the basis of a t-way test generation strategy (where t indicates the interaction strength) including Genetic Algorithms ({GA}), Ant Colony Optimization ({ACO}), Simulated Annealing ({SA}), Cuckoo Search ({CS}), Particle Swarm Optimization ({PSO}), and Harmony Search ({HS}). Although useful, meta-heuristic algorithms that make up these strategies often require specific domain knowledge in order to allow effective tuning before good quality solutions can be obtained. Hyper-heuristics provide an alternative methodology to meta-heuristics which permit adaptive selection and/or generation of meta-heuristics automatically during the search process. This paper describes our experience with four hyper-heuristic selection and acceptance mechanisms namely Exponential Monte Carlo with counter ({EMCQ}), Choice Function ({CF}), Improvement Selection Rules ({ISR}), and newly developed Fuzzy Inference Selection ({FIS}), using the t-way test...},
	pages = {121--153},
	issue = {C},
	journaltitle = {Information Sciences},
	author = {Zamli, Kamal Z and Din, Fakhrud and Kendall, Graham and Ahmed, Bestoun S},
	date = {2017},
	keywords = {Software Testing, Hyper-Heuristics, Engineering, Fuzzy Inference Selection, Library \& Information Science, Meta-Heuristics, T-Way Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/G5FR3M3P/Zamli et al. - 2017 - An experimental study of hyper-heuristic selection.pdf:application/pdf}
}

@article{chaki_regression_2015,
	title = {Regression verification for multi-threaded programs (with extensions to locks and dynamic thread creation)},
	volume = {47},
	issn = {0925-9856},
	doi = {10.1007/s10703-015-0237-0},
	abstract = {Regression verification is the problem of deciding whether two similar programs are equivalent under an arbitrary yet equal context, given some definition of equivalence. So far this problem has only been studied for the case of single-threaded deterministic programs. We present a method for regression verification of multi-threaded programs. Specifically, we develop a proof-rule whose premise requires only to verify equivalence between sequential functions , whereas their consequents are equivalence of concurrent programs . This ability to avoid composing threads altogether when discharging premises, in a fully automatic way and for general programs, uniquely distinguishes our proof rule from others used for classical verification of concurrent programs. We also consider the effect of dynamic thread creation and synchronization primitives.},
	pages = {287--301},
	number = {3},
	journaltitle = {Form Methods Syst Des},
	author = {Chaki, Sagar and Gurfinkel, Arie and Strichman, Ofer},
	date = {2015},
	note = {Place: New York},
	keywords = {Multi-threaded programs, Proving equivalence of programs, Regression verification},
	file = {Full Text:/Users/marcos/Zotero/storage/JWBEKEKH/Chaki et al. - 2015 - Regression verification for multi-threaded program.pdf:application/pdf}
}

@article{qi_parallel_2016,
	title = {A Parallel Genetic Algorithm Based on Spark for Pairwise Test Suite Generation},
	volume = {31},
	issn = {1000-9000},
	doi = {10.1007/s11390-016-1635-5},
	abstract = {Pairwise testing is an effective test generation technique that requires all pairs of parameter values to be covered by at least one test case. It has been proven that generating minimum test suite is an {NP}-complete problem. Genetic algorithms have been used for pairwise test suite generation by researchers. However, it is always a time-consuming process, which leads to significant limitations and obstacles for practical use of genetic algorithms towards large-scale test problems. Parallelism will be an effective way to not only enhance the computation performance but also improve the quality of the solutions. In this paper, we use Spark, a fast and general parallel computing platform, to parallelize the genetic algorithm to tackle the problem. We propose a two-phase parallelization algorithm including fitness evaluation parallelization and genetic operation parallelization. Experimental results show that our algorithm outperforms the sequential genetic algorithm and competes with other approaches in both test suite size and computational performance. As a result, our algorithm is a promising improvement of the genetic algorithm for pairwise test suite generation.},
	pages = {417--427},
	number = {2},
	journaltitle = {J. Comput. Sci. Technol.},
	author = {Qi, Rong-Zhi and Wang, Zhi-Jian and Li, Shui-Yan},
	date = {2016},
	note = {Place: New York},
	keywords = {test generation, pairwise testing, parallel genetic algorithm, Spark},
	file = {Full Text:/Users/marcos/Zotero/storage/CQRJLA9W/Qi et al. - 2016 - A Parallel Genetic Algorithm Based on Spark for Pa.pdf:application/pdf}
}

@article{pan_program-input_2015,
	title = {Program-input generation for testing database applications using existing database states},
	volume = {22},
	issn = {0928-8910},
	doi = {10.1007/s10515-014-0158-y},
	abstract = {Testing is essential for quality assurance of database applications. Achieving high code coverage of the database applications is important in testing. In practice, there may exist a copy of live databases that can be used for database application testing. Using an existing database state is desirable since it tends to be representative of real-world objects’ characteristics, helping detect faults that could cause failures in real-world settings. However, to cover a specific program-code portion (e.g., block), appropriate program inputs also need to be generated for the given existing database state. To address this issue, in this paper, we propose a novel approach that generates program inputs for achieving high code coverage of a database application, given an existing database state. Our approach uses symbolic execution to track how program inputs are transformed before appearing in the executed {SQL} queries and how the constraints on query results affect the application’s execution. One significant challenge in our problem context is the gap between program-input constraints derived from the program and from the given existing database state},
	pages = {439--473},
	number = {4},
	journaltitle = {Autom Softw Eng},
	author = {Pan, Kai and Wu, Xintao and Xie, Tao},
	date = {2015},
	note = {Place: New York},
	keywords = {Test generation, Dynamic symbolic execution, Database application testing},
	file = {Full Text:/Users/marcos/Zotero/storage/5YSSRCCV/Pan et al. - 2015 - Program-input generation for testing database appl.pdf:application/pdf}
}

@article{menendez_benito_output_2020,
	title = {Output Sampling for Output Diversity in Automatic Unit Test Generation},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2987377},
	abstract = {Diverse test sets are able to expose bugs that test sets generated with structural coverage techniques cannot discover. Input-diverse test set generators have been shown to be effective for this, but also have limitations: e.g., they need to be complemented with semantic information derived from the Software Under Test. We demonstrate how to drive the test set generation process with semantic information in the form of output diversity. We present the first totally automatic output sampling for output diversity unit test set generation tool, called {OutGen}. {OutGen} transforms a program into an {SMT} formula in bit-vector arithmetic. It then applies universal hashing in order to generate an output-based diverse set of inputs. The result offers significant diversity improvements when measured as a high output uniqueness count. It achieves this by ensuring that the test set's output probability distribution is uniform, i.e. highly diverse. The use of output sampling, as opposed to any...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Menendez Benito, Hector and Boreale, Michele and Gorla, Daniele and Clark, David},
	date = {2020},
	keywords = {Generators, Tools, Semantics, Computer Science, Software Engineering, Unit Testing, Computer Bugs, Outgen, Output Diversity, Output Sampling, Smt Solver, Test Pattern Generators},
	file = {Full Text:/Users/marcos/Zotero/storage/WVGQDZIC/Menendez Benito et al. - 2020 - Output Sampling for Output Diversity in Automatic .pdf:application/pdf}
}

@article{son_mccfg_2019,
	title = {{MCCFG}: an {MOF}-based multiple condition control flow graph for automatic test case generation},
	volume = {22},
	issn = {1386-7857},
	doi = {10.1007/s10586-016-0687-1},
	abstract = {Requirement-based testing ({RBT}) is widely known for the efficient testing in the limited resources. However {RBT} is difficult to generate automatic test cases},
	pages = {2461--2470},
	issue = {Supplement 1},
	journaltitle = {Cluster Comput},
	author = {Son, Hyun and Park, Young and Kim, R.},
	date = {2019},
	note = {Place: New York},
	keywords = {Automatic test case generation, Control flow graph ({CFG}), Coverage-based testing, Multiple condition control flow graph ({MCCFG})},
	file = {Full Text:/Users/marcos/Zotero/storage/32GY5B3S/Son et al. - 2019 - MCCFG an MOF-based multiple condition control flo.pdf:application/pdf}
}

@article{zamli_tabu_2016,
	title = {A Tabu Search hyper-heuristic strategy for t-way test suite generation},
	volume = {44},
	issn = {1568-4946},
	doi = {10.1016/j.asoc.2016.03.021},
	abstract = {[Display omitted] •{HHH} is the first strategy that adopts the hyper-heuristic approach for t-way test suite generation•{HHH} introduces new approach for the heuristic selection and move acceptance mechanism based on three operators (i.e. improvement operator, diversify operator, and intensify operator) that are integrated into the Tabu search {HLH}.•{HHH} outperforms existing strategies as far as optimality of test suite is concerned in many benchmarks. This paper proposes a novel hybrid t-way test generation strategy (where t indicates interaction strength), called High Level Hyper-Heuristic ({HHH}). {HHH} adopts Tabu Search as its high level meta-heuristic and leverages on the strength of four low level meta-heuristics, comprising of Teaching Learning based Optimization, Global Neighborhood Algorithm, Particle Swarm Optimization, and Cuckoo Search Algorithm. {HHH} is able to capitalize on the strengths and limit the deficiencies of each individual...},
	pages = {57--74},
	issue = {C},
	journaltitle = {Applied Soft Computing},
	author = {Zamli, Kamal Z and Alkazemi, Basem Y and Kendall, Graham},
	date = {2016},
	keywords = {Software Testing, Particle Swarm Optimization, Computer Science, T-Way Testing, Cuckoo Search Algorithm, Global Neighborhood Algorithm, Hyper-Heuristic, Teaching Learning Based Optimization},
	file = {Full Text:/Users/marcos/Zotero/storage/ZG8GUAIM/Zamli et al. - 2016 - A Tabu Search hyper-heuristic strategy for t-way t.pdf:application/pdf}
}

@article{varshney_hybrid_2018,
	title = {A hybrid particle swarm optimization and differential evolution based test data generation algorithm for data-flow coverage using neighbourhood search strategy},
	volume = {42},
	issn = {03505596},
	doi = {10.31449/inf.v42i3.1497},
	pages = {417--438},
	number = {3},
	journaltitle = {Informatica (Ljubljana)},
	author = {Varshney, S. and Mehrotra, M.},
	date = {2018},
	keywords = {Search Based Software Testing, Particle Swarm Optimization, Data Flow Testing, Differential Evolution, Dominance Tree},
	file = {Full Text:/Users/marcos/Zotero/storage/FBXWDWFD/Varshney and Mehrotra - 2018 - A hybrid particle swarm optimization and different.pdf:application/pdf}
}

@article{moitra_automating_2019,
	title = {Automating requirements analysis and test case generation.(Report)},
	volume = {24},
	issn = {0947-3602},
	doi = {10.1007/s00766-019-00316-x},
	abstract = {Byline: Abha Moitra (1), Kit Siu (1), Andrew W. Crapo (1), Michael Durling (1), Meng Li (1), Panagiotis Manolios (2), Michael Meiners (3), Craig {McMillan} (3) Keywords: Requirements formalization},
	pages = {341},
	number = {3},
	journaltitle = {Requirements Engineering},
	author = {Moitra, Abha and Siu, Kit and Crapo, Andrew W. and Durling, Michael and Li, Meng and Manolios, Panagiotis and Meiners, Michael},
	date = {2019},
	keywords = {Ontology, Computer Science, Software Engineering, Automated Requirements-Based Test Generation, Formal Analysis of Requirements, Formal Methods, Requirements Engineering, Requirements Formalization},
	file = {Full Text:/Users/marcos/Zotero/storage/CWKUB6SU/Moitra et al. - 2019 - Automating requirements analysis and test case gen.pdf:application/pdf}
}

@article{paiva_generation_2016,
	title = {Generation of complete test suites from mealy input/output transition systems},
	volume = {28},
	issn = {0934-5043},
	doi = {10.1007/s00165-015-0350-2},
	abstract = {Model-based testing overcomes challenges in software testing by generating automated test cases from behavior models, e.g. finite state machine ({FSM}) and input/output transition system ({IOTS}). Despite the existence of methods for {IOTSs}, the problem of selection of test cases is an important and difficult topic. The current methods from {IOTSs} do not provide the same support offered by the existing theory for {FSMs}, as complete fault coverage. In this paper, we propose a test generation method for {IOTSs} based on the W method developed for {FSMs}. The basic idea is to generate a transition cover set and a characterization set and concatenate them to generate complete test suites for {IOTSs} in a bounded number of steps. The method generates test suites with complete fault coverage for a given fault domain and is targeted at a class of {IOTSs}, called mealy {IOTS}, which accepts inputs only in stable states. Results from a case study show the proposed algorithm can achieve better results than a classical method for {IOTSs}.},
	pages = {65--78},
	number = {1},
	journaltitle = {Form Asp Comp},
	author = {Paiva, Sofia and Simao, Adenilso},
	date = {2016},
	note = {Place: London},
	keywords = {Test generation, Complete test suites, Fault domain, Mealy input/output transition systems},
	file = {Full Text:/Users/marcos/Zotero/storage/IL3FAHF8/Paiva and Simao - 2016 - Generation of complete test suites from mealy inpu.pdf:application/pdf}
}

@article{arora_agent-based_2018,
	title = {Agent-Based Regression Test Case Generation using Class Diagram, Use cases and Activity Diagram},
	volume = {125},
	issn = {1877-0509},
	doi = {10.1016/j.procs.2017.12.096},
	abstract = {In Regression testing, test case generation is a process of generating test cases from the existing test suite to ensure that modifications made in the system have not affected its existing functionality. The use of modeling based {UML} class diagram identifies changes at syntax level, whereas use cases and activity diagram identify changes at semantic level. In this research, we have used the combination of {UML} class diagram, use cases and activity diagram to identify changes at both syntax and semantics level. We compared {UML} class diagrams, use cases and activity diagrams of old and modified code to identify these changes. It is found that the use of {UML} class diagram, use cases and activity diagram results in better identification of changes and hence leads to efficient test case generation. Additionally, agents developed in Java Agent Development Environment are used to collect these changes from different stake holders in the distributed environment. The distribution of testing...},
	pages = {747--753},
	journaltitle = {Procedia Computer Science},
	author = {Arora, Pardeep Kumar and Bhatia, Rajesh},
	date = {2018},
	keywords = {Computer Science, Agent Based Testing, Regression Test Case Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/QQ6WFZRR/Arora and Bhatia - 2018 - Agent-Based Regression Test Case Generation using .pdf:application/pdf}
}

@article{khurana_test_2015,
	title = {Test Case Generation and Optimization using {UML} Models and Genetic Algorithm},
	volume = {57},
	issn = {1877-0509},
	doi = {10.1016/j.procs.2015.07.502},
	abstract = {Software testing plays an important role in software development because it can minimize the development cost. Software testing approaches are divided into three parts i.e. code based testing, specification based testing and model based testing. In model based testing, the testing begins at design phase. So, early detection of faults can be achieved by using this approach further reducing time, cost and efforts of the developer to a large extent. In this paper we propose a technique for generating test cases using both {UML} sequence diagram and state chart diagram. Our approach is to convert Sequence Diagram into Sequence Graph and then to convert State Chart Diagram into State chart Graph. Finally System Testing Graph ({SYTG}) is formed by combining the two Graphs. From the graphs different control flow sequences also called test cases are identified and then optimized using evolutionary Algorithm, called Genetic Algorithm. Although State chart did better at revealing unit level...},
	pages = {996--1004},
	journaltitle = {Procedia Computer Science},
	author = {Khurana, Namita and Chillar, R.S},
	date = {2015},
	keywords = {Genetic Algorithm, Computer Science, Online Voting System, Sequence Diagram, State Chart Diagram, System Testing Graph},
	file = {Full Text:/Users/marcos/Zotero/storage/QWBDNUQV/Khurana and Chillar - 2015 - Test Case Generation and Optimization using UML Mo.pdf:application/pdf}
}

@article{xing_application_2015,
	title = {The application of iterative interval arithmetic in path-wise test data generation},
	volume = {45},
	issn = {0952-1976},
	doi = {10.1016/j.engappai.2015.07.021},
	abstract = {Research of path-wise test data generation is crucial and challenging in the area of software testing, which can be formulated as a constraint satisfaction problem. In our previous research, a look-ahead search method has been proposed as the constraint solver for path-wise test data generation. This paper analytically studies interval arithmetic of the search method in detail, which enforces arc consistency, and introduces the iterative operator to improve it, aiming at detecting infeasible paths as well as shortening generation time. Experiments were conducted to compare the iterative operator with the classical look-ahead operator {AC}-3, and to compare the test data generation method using the iterative operator with some currently existing methods. Experimental results validate the effectiveness and practical deployment of the proposed iterative method, and demonstrate that it is applicable in engineering.},
	pages = {441--452},
	issue = {C},
	journaltitle = {Engineering Applications of Artificial Intelligence},
	author = {Xing, Ying and Gong, Yun-Zhan and Wang, Ya-Wen and Zhang, Xu-Zhou},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Ac-3, Applied Sciences, Arc Consistency, Constraint Satisfaction Problem, Interval Arithmetic},
	file = {Full Text:/Users/marcos/Zotero/storage/7FBCXFKJ/Xing et al. - 2015 - The application of iterative interval arithmetic i.pdf:application/pdf}
}

@article{fragal_extending_2019,
	title = {Extending {HSI} Test Generation Method for Software Product Lines},
	volume = {62},
	issn = {0010-4620},
	doi = {10.1093/comjnl/bxy046},
	abstract = {Featured Finite State Machines ({FFSMs}) were proposed as a modeling formalism that represents the abstract behavior of an entire software product line ({SPL}). Several model-based testing techniques have been developed to support test case generation for {SPL} specifications, but none support the full fault coverage criterion for {SPLs} at the family-wide level. In this paper, we propose an extension of the Harmonized State Identifiers ({HSI}) method, an {FSM}-based testing method supporting full fault coverage. By extending the {HSI} method for {FFSMs}, we are able to generate a single configurable test suite for groups of {SPL} products that can be instantiated using feature constraints. We implement a graphical tool named {ConFTGen} to guide the design, validation, derivation and test case generation for state, transition and full fault coverage of {FFSMs}. Experimental results indicate a reduction of approximately 50\% on the number of test cases required to test 20 random {SPL} products. Also, we investigate the applicability of our method by applying it to a case study from the automotive domain, namely the Body Comfort System.},
	pages = {109--129},
	number = {1},
	journaltitle = {The Computer Journal},
	author = {Fragal, Vanderson Hafemann and Simao, Adenilso and Mousavi, Mohammad Reza and Turker, Uraz Cengiz and Santone, Antonella},
	date = {2019},
	keywords = {Test Case Generation, Featured Finite State Machine, Formal Modeling, Software Product Line},
	file = {Submitted Version:/Users/marcos/Zotero/storage/2YNQED25/Fragal et al. - 2019 - Extending HSI Test Generation Method for Software .pdf:application/pdf}
}

@article{ding_petri_2016,
	title = {Petri net based test case generation for evolved specification},
	volume = {59},
	issn = {1674-733X},
	doi = {10.1007/s11432-016-5598-5},
	abstract = {Model-based testing can use a model to test a concrete program’s implementation. When the model is changed due to the evolution of the specification, it is important to maintain the test suites up to date, such that it can be used for regression testing. A complete regeneration of the whole test suite from the new model, although inefficient, is still frequently used in practice. To address this problem effectively, we propose a test case reusability analysis technique to identify reusable test cases of the original test suite based on graph analysis, such that we can generate new test cases to cover only the change-related parts of the new model. The Market Information System ({MIS}) is employed to demonstrate the feasibility and effectiveness of the proposed method. Our experimental results show that the use of our method saves about 31.5\% test case generation cost.},
	pages = {1--25},
	number = {8},
	journaltitle = {Sci. China Inf. Sci.},
	author = {Ding, Zuohua and Jiang, Mingyue and Chen, Haibo and Jin, Zhi and Zhou, Mengchu},
	date = {2016},
	note = {Place: Beijing},
	keywords = {test case generation, Petri net, regression testing, evolved specification, reachability graph},
	file = {Full Text:/Users/marcos/Zotero/storage/3TGMVNAW/Ding et al. - 2016 - Petri net based test case generation for evolved s.pdf:application/pdf}
}

@article{escobar-velasquez_enabling_2020,
	title = {Enabling Mutant Generation for Open- and Closed-Source Android Apps},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2982638},
	abstract = {Mutation testing has been widely used to assess the fault-detection effectiveness of a test suite, as well as to guide test case generation or prioritization. Empirical studies have shown that, while mutants are generally representative of real faults, an effective application of mutation testing requires "traditional" operators designed for programming languages to be augmented with operators specific to an application domain and/or technology. The case for Android apps is not an exception. Therefore, in this paper we describe the process we followed to create (i) a taxonomy of mutation operations and, (ii) two tools, {MDroid}+ and {MutAPK} for mutant generation of Android apps. To this end, we systematically devise a taxonomy of 262 types of Android faults grouped in 14 categories by manually analyzing 2,023 software artifacts from different sources (e.g., bug reports, commits). Then, we identified a set of 38 mutation operators, and implemented them in two tools, the first enabling...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Escobar-Velasquez, Camilo and Linares-Vasquez, Mario and Bavota, Gabriele and Tufano, Michele and Moran, Kevin Patrick and Di Penta, Massimiliano and Vendome, Christopher and Bernal-Cardenas, Carlos and Poshyvanyk, Denys},
	date = {2020},
	keywords = {Android, Testing, Java, Mutation Testing, Tools, Software, Taxonomy, Computer Science, Computer Bugs, Fault Taxonomy, Mobile Applications, Mutation Operators}
}

@article{nguena_timo_test_2016,
	title = {Test Data Generation for Cyclic Executives with {CBMC} and Frama-C: A Case Study},
	volume = {320},
	issn = {1571-0661},
	doi = {10.1016/j.entcs.2016.01.004},
	abstract = {Testers of cyclic executive systems are required to make considerable and repetitive efforts to determine input sequences (tests) for leading a system from a start state to a target state. This task is time-consuming and it might lead testers to produce fewer tests than required},
	pages = {35--51},
	journaltitle = {Electronic Notes in Theoretical Computer Science},
	author = {Nguena Timo, Omer and Langelier, Guillaume},
	date = {2016},
	keywords = {Computer Science, Test Generation, Automotive Controllers, C Code, Cbmc, Cyclic Executive, Experimentation, Frama-C},
	file = {Full Text:/Users/marcos/Zotero/storage/YXFQ479A/Nguena Timo and Langelier - 2016 - Test Data Generation for Cyclic Executives with CB.pdf:application/pdf}
}

@article{guizzo_sentinel_2020,
	title = {Sentinel: A Hyper-Heuristic for the Generation of Mutant Reduction Strategies},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.3002496},
	abstract = {Mutation testing is an effective approach to evaluate and strengthen software test suites, but its adoption is currently limited by the mutants' execution computational cost. Several strategies have been proposed to reduce this cost (a.k.a. mutation cost reduction strategies), however none of them has proven to be effective for all scenarios since they often need an ad-hoc manual selection and configuration depending on the software under test ({SUT}). In this paper, we propose a novel multi-objective evolutionary hyper-heuristic approach, dubbed Sentinel, to automate the generation of optimal cost reduction strategies for every new {SUT}. We evaluate Sentinel by carrying out a thorough empirical study involving 40 releases of 10 open-source real-world software systems and both baseline and state-of-the-art strategies as a benchmark for a total of 4,800 experiments, which results are evaluated with both quality indicators and statistical significance tests, following the most recent...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Guizzo, Giovani and Sarro, Federica and Krinke, Jens and Vergilio, Silvia Regina},
	date = {2020},
	keywords = {Software Testing, Mutation Testing, Search Based Software Testing, Computer Science, Hyper-Heuristic, Grammatical Evolution, Mutant Reduction, Search Based Software Engineering},
	file = {Full Text:/Users/marcos/Zotero/storage/X3M4BDRC/Guizzo et al. - 2020 - Sentinel A Hyper-Heuristic for the Generation of .pdf:application/pdf}
}

@article{pill_automated_2018,
	title = {Automated generation of (F){LTL} oracles for testing and debugging},
	volume = {139},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2018.02.002},
	abstract = {•Generate {FLTL} test oracles automatically.•Test oracle provides also diagnostic information on subformulae.•Polynomial {SAT} encoding.•Open-source Python implementation publicly available. For being able to draw on automated reasoning that helps us in improving the quality of some software artifact or cyber-physical system, we have to express desired system traits in precise formal requirements. Verifying that a system adheres to these requirements allows us then to gain the crucial level of confidence in its capabilities and quality. Complementing related methods like model checking or runtime monitors, for testing and most importantly debugging recognized problems, we would certainly be interested in automated oracles. These oracles would allow us to judge whether observed (test) data really adhere to desired properties, and also to derive program spectra that have been shown to be an effective reasoning basis for debugging purposes. In this paper, we show how...},
	pages = {124--141},
	journaltitle = {The Journal of Systems \& Software},
	author = {Pill, Ingo and Wotawa, Franz},
	date = {2018},
	keywords = {Computer Science, Test Oracle, Linear Temporal Logic, {SAT}},
	file = {Full Text:/Users/marcos/Zotero/storage/CRS7Q6EX/Pill and Wotawa - 2018 - Automated generation of (F)LTL oracles for testing.pdf:application/pdf}
}

@article{ibrahim_reducing_2020,
	title = {Reducing redundancy of test cases generation using code smell detection and refactoring},
	volume = {32},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2018.06.005},
	abstract = {In software development life cycle ({SDLC}), the testing phase is important to test the functionalities of any software. In this phase, test cases are generated to test software functionalities. This paper presents an approach on how to detect and refactor code smells from the source codes of an Android application in order to reduce the redundancy in test case generation. Refactoring is one of the vital activities in software development and maintenance. Refactoring is a process of code alteration that aims to make structural modifications to the source code without altering any external functionality. These changes often improve software quality such as readability, execution time and maintainability. The proposed approach is then implemented and evaluated in order to determine its effectiveness in reducing the redundancy of test case generation.},
	pages = {367--374},
	number = {3},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Ibrahim, Rosziati and Ahmed, Maryam and Nayak, Richi and Jamel, Sapiee},
	date = {2020},
	keywords = {Refactoring, Computer Science, Code Smell Detection, Duplicate Code Smell, Lazy Class, Small Method},
	file = {Full Text:/Users/marcos/Zotero/storage/VPHJMDC6/Ibrahim et al. - 2020 - Reducing redundancy of test cases generation using.pdf:application/pdf}
}

@article{ahmad_a_saifan_using_2015,
	title = {{USING} {FORMAL} {METHODS} {FOR} {TEST} {CASE} {GENERATION} {ACCORDING} {TO} {TRANSITION}-{BASED} {COVERAGE} {CRITERIA}},
	volume = {1},
	issn = {2413-9351},
	doi = {10.5455/jjcit.71-1442380075},
	abstract = {Formal methods play an important role in increasing the quality, reliability, robustness and effectiveness of software. Also the uses of formal methods, especially in safety-critical systems, help in the early detection of software errors and failures which will reduce the cost and effort involved in software testing. The aim of this paper is to prove the role and the effectiveness of formal specification for the cruise control system ({CCS}) as a case study. A {CCS} formal model is built using Perfect formal specification language, and its correctness is validated using the Perfect Developer toolset. We develop a software testing tool in order to generate test cases using three different algorithms. These test cases are evaluated to improve their coverage and effectiveness. The results show that random test case generation with full restriction algorithm is the best in its coverage results},
	pages = {15--30},
	number = {1},
	journaltitle = {Jordanian journal of computers and information technology (Online)},
	author = {{Ahmad A. Saifan} and {Wafa Bani Mustafa}},
	date = {2015},
	keywords = {Test Case Generation, Computer Science, Cruise Control System ({CCS}), Formal Method, Perfect Developer}
}

@article{arcaini_how_2015,
	title = {How to Optimize the Use of {SAT} and {SMT} Solvers for Test Generation of Boolean Expressions},
	volume = {58},
	issn = {0010-4620},
	doi = {10.1093/comjnl/bxv001},
	abstract = {In the context of automatic test generation, the use of propositional satisfiability ({SAT}) and Satisfiability Modulo Theories ({SMT}) solvers is becoming an attractive alternative to traditional algorithmic test generation methods, especially when testing Boolean expressions. The main advantages are the capability to deal with constraints over the inputs, the generation of compact test suites and the support for fault-detecting test generation methods. However, these solvers normally require more time and a greater amount of memory than classical test generation algorithms, making their applicability not always feasible in practice. In this paper, we propose several ways to optimize the {SAT}/{SMT}-based process of test generation for Boolean expressions and we compare several solving tools and propositional transformation rules. These optimizations promise to make {SAT}/{SMT}-based techniques as efficient as standard methods for testing purposes, especially when dealing with Boolean expressions, as proved by our experiments.},
	pages = {2900--2920},
	number = {11},
	journaltitle = {The Computer Journal},
	author = {Arcaini, Paolo and Gargantini, Angelo and Riccobene, Elvinia},
	date = {2015},
	keywords = {Test Case Generation, Boolean Expression Testing, Sat Solvers, Smt Solvers},
	file = {Submitted Version:/Users/marcos/Zotero/storage/UESGUYYM/Arcaini et al. - 2015 - How to Optimize the Use of SAT and SMT Solvers for.pdf:application/pdf}
}

@article{salahirad_choosing_2019,
	title = {Choosing the fitness function for the job: Automated generation of test suites that detect real faults},
	volume = {29},
	issn = {0960-0833},
	doi = {10.1002/stvr.1701},
	abstract = {Search‐based unit test generation, if effective at fault detection, can lower the cost of testing. Such techniques rely on fitness functions to guide the search. Ultimately, such functions represent test goals that approximate—but do not ensure—fault detection. The need to rely on approximations leads to two questions— To answer these questions, we have assessed the fault‐detection capabilities of unit test suites generated to satisfy eight white‐box fitness functions on 597 real faults from the Defects4J database. Our analysis has found that the strongest indicators of effectiveness are a high level of code coverage over the targeted class and high satisfaction of a criterion's obligations. Consequently, the branch coverage fitness function is the most effective. Our findings indicate that fitness functions that thoroughly explore system structure should be used as primary generation objectives—supported by secondary fitness functions that explore orthogonal, supporting scenarios. Our results also provide further evidence that future approaches to test generation should focus on attaining higher coverage of private code and better initialization and manipulation of class dependencies. Search‐based test generation relies on fitness functions. Which are most effective? Our analysis found that the strongest indicators of effectiveness are a high level of code coverage and high fitness. Our findings indicate that fitness functions that explore system structure should be used as primary generation objectives‐supported by secondary functions that explore targeted scenarios. Our results provide evidence that future approaches should focus on higher coverage of private code and initialization and manipulation of class dependencies.},
	pages = {n/a--n/a},
	number = {4},
	journaltitle = {Software Testing, Verification and Reliability},
	author = {Salahirad, Alireza and Almulla, Hussein and Gay, Gregory},
	date = {2019},
	keywords = {Automated Test Generation, Unit Testing, Search‐Based Software Engineering, Adequacy Criteria, Search‐Based Test Generation},
	file = {Accepted Version:/Users/marcos/Zotero/storage/2H952Z33/Salahirad et al. - 2019 - Choosing the fitness function for the job Automat.pdf:application/pdf}
}

@article{yu_preliminary_2019,
	title = {A preliminary study of automatic generation of credibility test cases based on immune algorithm},
	volume = {22},
	issn = {1386-7857},
	doi = {10.1007/s10586-018-2427-1},
	abstract = {As a part of software non-functional testing, credibility testing is an important means to ensure the quality of software. However, there are few researches on the credibility testing method at present. In this paper, a new method of generating Credibility test cases is proposed based on immune algorithm. By mining trustworthy requirements and combining with immune algorithm, a test case population is generated. Based on the result of test case, the Application Behavior Declaration is improved and a test case library is established. The conclusion proves that the trustworthy test cases based on immune algorithm can cover the credibility requirements and improve the testing efficiency.},
	pages = {14867--14875},
	issue = {Supplement 6},
	journaltitle = {Cluster Comput},
	author = {Yu, Xuejun and Wang, Jing},
	date = {2019},
	note = {Place: New York},
	keywords = {Test case automatic generation, Credibility, Immune algorithm},
	file = {Full Text:/Users/marcos/Zotero/storage/XE96FNPM/Yu and Wang - 2019 - A preliminary study of automatic generation of cre.pdf:application/pdf}
}

@article{linda_riquelme_mofqa_2019,
	title = {{MoFQA}: A {TDD} Process and Tool for Automatic Test Case Generation from {MDD} Models},
	volume = {22},
	doi = {10.19153/cleiej.22.3.4},
	abstract = {Techniques for quality assurance have to deal with the complexity of software systems and the high probabilities of new errors appearing in any stage of the software life cycle. Software testing is a widely used approach but, due to the costs involved in this process, development teams often debate its applicability in their projects. In the endeavor to reduce the complexity of this process, this study presents an approach for software development based in Test-Driven Development ({TDD}) supported by Model-Based Testing ({MBT}) tools to allow automatic test-case generation. The approach, called {MoFQA} (Model-First Quality Assurance), consists of two main aspects: i) a method to drive software development based on testing techniques which defines steps and recom-mended practices},
	number = {3},
	journaltitle = {{CLEI} electronic journal},
	author = {{Linda Riquelme} and {Magalí González} and {Nathalie Aquino} and {Luca Cernuzzi}},
	date = {2019},
	keywords = {Software Testing, Computer Science, Acceptance Tests, Mbt, Selenium, Tdd, Web Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/W23URG69/Linda Riquelme et al. - 2019 - MoFQA A TDD Process and Tool for Automatic Test C.pdf:application/pdf}
}

@article{chawla_framework_2019,
	title = {Framework for cloud‐based software test data generation service},
	volume = {49},
	issn = {0038-0644},
	doi = {10.1002/spe.2708},
	abstract = {This paper presents the framework of cloud‐based software test data generation service ({CSTS}) that caters to cost‐effective test data generation service in a cloud environment. In contrast to existing conventional or cloud‐based testing frameworks, {CSTS} has a number of unique benefits. First, {CSTS} is designed to facilitate test data generation in minimum time and cost. Second, unlike existing frameworks which mandates clients to opt for resources to test their jobs, {CSTS} guides customer for selecting best cluster configuration in order to minimize the cost. While the existing models do not provide any solution for trust establishment in cloud computing services, {CSTS} delivers it by implementing security mechanism with the provision of role based access control. The security mechanism proposed in this paper ensures the protection of data and code of different users. Third, {CSTS} provides a mathematical pricing model to fulfill the expectations of customers and also to maximize the net profit of service providers. Cloud service request model has also been designed that postulates service level agreements between customers and service providers. We have evaluated, compared, and analyzed our framework and have found that it outperforms other existing cloud‐based frameworks.},
	pages = {1307--1328},
	number = {8},
	journaltitle = {Software: Practice and Experience},
	author = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
	date = {2019},
	keywords = {Software Testing, Cloud Testing, Cloud‐Based Testing Service, Prediction And Profiling, Pricing Model, Security Model, Testing Service Framework, Trust},
	file = {Full Text:/Users/marcos/Zotero/storage/32CDGFFQ/Chawla et al. - 2019 - Framework for cloud‐based software test data gener.pdf:application/pdf}
}

@article{yazdani_seqerloo_automatic_2019,
	title = {Automatic test cases generation from business process models},
	volume = {24},
	issn = {0947-3602},
	doi = {10.1007/s00766-018-0304-3},
	abstract = {Traditional test case generation approaches focus on design and implementation models while a large percentage of software errors are caused by the lack of understanding in the early phases. One of the most important models in the early phases of software development is business process model which closely resembles the real world and captures the requirements precisely. The aim of this paper is to present a model-based approach to automatically generate test cases from business process models. We first model business processes and convert them to state graphs. Then, the graphs are traversed and transformed to the input format of the “Spec explorer” tool that generates the test cases. Furthermore, we conduct a study to evaluate the impact of process characterizations on the performance of the proposed method.},
	pages = {119--132},
	number = {1},
	journaltitle = {Requirements Eng},
	author = {Yazdani Seqerloo, Arezoo and Amiri, Mohammad and Parsa, Saeed and Koupaee, Mahnaz},
	date = {2019},
	note = {Place: London},
	keywords = {Test case generation, Model-based testing, Business process model, Spec Explorer},
	file = {Full Text:/Users/marcos/Zotero/storage/9TQYYH8K/Yazdani Seqerloo et al. - 2019 - Automatic test cases generation from business proc.pdf:application/pdf}
}

@article{jiang_automatic_2015,
	title = {Automatic test data generation based on reduced adaptive particle swarm optimization algorithm},
	volume = {158},
	issn = {0925-2312},
	doi = {10.1016/j.neucom.2015.01.062},
	abstract = {Software testing aims to search a set of test data in the entire search space to satisfy a certain standard of coverage. Therefore, finding an effective approach for automatic test data generation is a key issue of software testing. This paper proposes a new approach of reduced adaptive particle swarm optimization for generating the test data automatically. First, the approach reduces the particle swarm evolution equations and gets an evolution equation without velocity. Then, the approach makes an adaptive adjustment scheme based on inertia weight for the reduced evolution equation, which is different from the methods that directly act on the particle velocity in the past. The approach directly impacts on the particle position, namely actual problem solution. Next, according to the particle fitness and the particle aggregation degree, the population will be divided into three parts and inertia weight of each part will be designed accordingly. This can balance the search capabilities...},
	pages = {109--116},
	journaltitle = {Neurocomputing},
	author = {Jiang, Shujuan and Shi, Jiaojiao and Zhang, Yanmei and Han, Han},
	date = {2015},
	keywords = {Test Data Generation, Computer Science, Adaptive Adjustment Scheme, Inertia Weight, Particle Aggregation Degree, Particle Swarm Algorithm},
	file = {Full Text:/Users/marcos/Zotero/storage/J7FNS4HU/Jiang et al. - 2015 - Automatic test data generation based on reduced ad.pdf:application/pdf}
}

@article{mohi-aldeen_application_2016,
	title = {Application of Negative Selection Algorithm ({NSA}) for test data generation of path testing},
	volume = {49},
	issn = {1568-4946},
	doi = {10.1016/j.asoc.2016.09.044},
	abstract = {[Display omitted] Path testing is one of the areas covered in structural testing. In this process, it is a key challenge to search for a set of test data in the whole search space to satisfy path coverage. Thus, finding an efficient method for generating test data automatically is a key issue in software testing. This paper proposed a method based on Negative Selection Algorithm ({NSA}) for generating test data to satisfy the path coverage criterion. The results show that {NSA} could reduce the number of test data generated and improve the coverage percentage, as well as enhance the efficiency of the test data generation process. To evaluate the performance of the method, results from the proposed method were compared with random testing and a previous work that used Genetic Algorithm and Ant Colony Optimization. The results demonstrate that {NSA} outperforms other methods in reducing the number of test data that cover all program paths even the difficult ones....},
	pages = {1118--1128},
	journaltitle = {Applied Soft Computing},
	author = {Mohi-Aldeen, Shayma Mustafa and Mohamad, Radziah and Deris, Safaai},
	date = {2016},
	keywords = {Software Testing, Automatic Test Data Generation, Computer Science, Negative Selection Algorithm, Path Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/C74I4RQB/Mohi-Aldeen et al. - 2016 - Application of Negative Selection Algorithm (NSA) .pdf:application/pdf}
}

@article{shen_symbolic_2018,
	title = {Symbolic execution based test-patterns generation algorithm for hardware Trojan detection},
	volume = {78},
	issn = {0167-4048},
	doi = {10.1016/j.cose.2018.07.006},
	abstract = {Hardware Trojan detection is a very difficult challenge. However, the combination of symbolic execution and metamorphic testing is useful for detecting hardware Trojans in Verilog code. In this paper, symbolic execution and metamorphic testing were combined to detect internal conditionally triggered hardware Trojans in the register-transfer level design. First, control flow graphs of Verilog code were generated. Next, parallel symbolic execution and satisfiability modulo theories solver generated test patterns. Finally, metamorphic testing detected the hardware Trojans. The work used Trust-Hub benchmarks in experiments.},
	pages = {267--280},
	journaltitle = {Computers \& Security},
	author = {Shen, Lixiang and Mu, Dejun and Cao, Guo and Qin, Maoyuan and Blackstone, Jeremy and Kastner, Ryan},
	date = {2018},
	keywords = {Symbolic Execution, Computer Science, Control Flow Graph, Hardware Trojan, Metamorphic Testing, Satisfiability Modulo Theory},
	file = {Full Text:/Users/marcos/Zotero/storage/4KC8XVPC/Shen et al. - 2018 - Symbolic execution based test-patterns generation .pdf:application/pdf}
}

@article{chatterjee_fuzzy_2019,
	title = {A fuzzy rule-based generation algorithm in interval type-2 fuzzy logic system for fault prediction in the early phase of software development},
	volume = {31},
	issn = {0952-813X},
	doi = {10.1080/0952813X.2018.1552315},
	abstract = {Reliability, a measure of software, deals in total number of faults count up to a certain period of time. The present study aims at estimating the total number of software faults during the early phase of software life cycle. Such estimation helps in producing more reliable software as there may be a scope to take necessary corrective actions for improving the reliability within optimum time and cost by the software developers. The proposed interval type-2 fuzzy logic-based model considers reliability-relevant software metric and earlier project data as model inputs. Type-2 fuzzy sets have been used to reduce uncertainties in the vague linguistic values of the software metrics. A rule formation algorithm has been developed to overcome inconsistency in the consequent parts of large number of rules. Twenty-six software project data help to validate the model, and a comparison has been provided to analyse the proposed model's performance.},
	pages = {369--391},
	number = {3},
	journaltitle = {Journal of Experimental \& Theoretical Artificial Intelligence},
	author = {Chatterjee, Subhashis and Maji, Bappa and Pham, Hoang},
	date = {2019},
	keywords = {Computer Science, Early Fault Prediction, Fuzzy Rule Base, Interval Type-2 Fuzzy Logic System, Software Reliability},
	file = {Full Text:/Users/marcos/Zotero/storage/5592HXPQ/Chatterjee et al. - 2019 - A fuzzy rule-based generation algorithm in interva.pdf:application/pdf}
}

@article{nogueira_test_2019,
	title = {Test case generation, selection and coverage from natural language},
	volume = {181},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2019.01.003},
	abstract = {In Model-based Testing ({MBT}), test cases are automatically generated from a formal model of the system. A disadvantage of {MBT} is that developers must deal with formal notations. This limitation is addressed in this paper, where use cases are used to model the system. In previous work, we have proposed an automatic strategy for generating test cases from use cases written in a Controlled Natural Language ({CNL}), which is an English textual notation with a well-defined grammar. Due to its precise syntax, it can be processed and translated into a formal representation for the purpose of automatic test case generation. This paper extends our previous work by proposing a state-based {CNL} for describing use case control flows enriched with state and data operations. We translate state-based use case descriptions into {CSP} processes from which test cases can be automatically generated. In addition, we show how a similar notation can be used to specify test selection via the definition of...},
	pages = {84--110},
	journaltitle = {Science of Computer Programming},
	author = {Nogueira, Sidney and Araujo, Hugo and Araujo, Renata and Iyoda, Juliano and Sampaio, Augusto},
	date = {2019},
	keywords = {Computer Science, Test Generation, Natural Language, Use Case Models},
	file = {Full Text:/Users/marcos/Zotero/storage/6JMPY4DB/Nogueira et al. - 2019 - Test case generation, selection and coverage from .pdf:application/pdf}
}

@article{silva_cpn_2019,
	title = {{CPN} simulation-based test case generation from controlled natural-language requirements},
	volume = {181},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2019.04.001},
	abstract = {We propose a test generation strategy from natural language ({NL}) requirements via translation into Coloured Petri Nets ({CPN}), an extension of Petri Nets that supports model structuring and provides a mature theory and powerful tool support. This approach extends our previous work on the {NAT}2TEST framework, which involves syntactic and semantic analyses of {NL} requirements and the generation of Data-Flow Reactive Systems ({DFRS}) as an intermediate representation, from which target formal models can be obtained for the purpose of test case generation. Our contributions include automating a systematic translation of {DFRSs} into {CPN} models, an extension to deal with time aspects, besides an empirical analysis of the {CPN}-based test generation strategy. The analyses considered examples both from the literature (a vending machine and a nuclear power plant control system), and from the aerospace and the automotive domain (a priority command control system and a turn indicator control system,...},
	pages = {111--139},
	journaltitle = {Science of Computer Programming},
	author = {Silva, Bruno Cesar F and Carvalho, Gustavo and Sampaio, Augusto},
	date = {2019},
	keywords = {Computer Science, Model-Based Testing, Coloured Petri Nets, Controlled Natural Language, Data-Flow Reactive System, Model Simulation},
	file = {Full Text:/Users/marcos/Zotero/storage/DCHAU5RY/Silva et al. - 2019 - CPN simulation-based test case generation from con.pdf:application/pdf}
}

@article{sahin_comparisons_2016,
	title = {Comparisons of metaheuristic algorithms and fitness functions on software test data generation},
	volume = {49},
	issn = {1568-4946},
	doi = {10.1016/j.asoc.2016.09.045},
	abstract = {[Display omitted] •This paper applies meta-heuristic algorithms to software testing problem.•Different meta-heuristics were employed to analyze their performances on test data generation.•A control parameter sensitivity analysis was performed on the algorithms.•Various fitness functions based on different coverage approaches were compared. Cost of testing activities is a major portion of the total cost of a software. In testing, generating test data is very important because the efficiency of testing is highly dependent on the data used in this phase. In search-based software testing, soft computing algorithms explore test data in order to maximize a coverage metric which can be considered as an optimization problem. In this paper, we employed some meta-heuristics (Artificial Bee Colony, Particle Swarm Optimization, Differential Evolution and Firefly Algorithms) and Random Search algorithm to solve this optimization problem. First, the dependency...},
	pages = {1202--1214},
	journaltitle = {Applied Soft Computing},
	author = {Sahin, Omur and Akay, Bahriye},
	date = {2016},
	keywords = {Software Testing, Test Data Generation, Particle Swarm Optimization, Differential Evolution, Approximation Level, Artificial Bee Colony, Branch Distance, Firefly Algorithm, Path-Based Coverage, Similarity-Based Coverage},
	file = {Full Text:/Users/marcos/Zotero/storage/45DCUCZA/Sahin and Akay - 2016 - Comparisons of metaheuristic algorithms and fitnes.pdf:application/pdf}
}

@article{yoshida_klover_2017,
	title = {{KLOVER}: Automatic Test Generation for C and C++ Programs, Using Symbolic Execution},
	volume = {34},
	issn = {0740-7459},
	doi = {10.1109/MS.2017.3571576},
	abstract = {Fujitsu researchers have developed a methodology to automate testing of industrial-strength embedded software implemented in C or C++. The methodology's core is a program analysis technique called symbolic execution, which the researchers have customized to automate testing. The methodology generates unit-level tests, greatly reducing test generation time and cost while providing excellent test coverage.},
	pages = {30--37},
	number = {5},
	journaltitle = {{IEEE} Software},
	author = {Yoshida, Hiroaki and {Guodong Li} and Kamiya, Takuki and Ghosh, Indradeep and Rajan, Sreeranga and Tokumoto, Susumu and Munakata, Kazuki and Uehara, Tadahiro},
	date = {2017},
	keywords = {Software Testing, Symbolic Execution, Embedded Software, Computer Science, Software Engineering, Automatic Testing, Software Development, Automatic Test Generation, C++ Languages, Klover, Payloads},
	file = {Full Text:/Users/marcos/Zotero/storage/CTW7WND7/Yoshida et al. - 2017 - KLOVER Automatic Test Generation for C and C++ Pr.pdf:application/pdf}
}

@article{kutsuna_abstraction_2016,
	title = {Abstraction and refinement of mathematical functions toward {SMT}-based test-case generation},
	volume = {18},
	issn = {1433-2779},
	doi = {10.1007/s10009-015-0389-7},
	abstract = {We propose a novel approach for generating test cases of software that includes mathematical functions, such as trigonometric functions, logarithmic functions, functions implemented as look-up tables with non-linear interpolation, and so on. A satisfiability modulo theories ({SMT}) solver is iteratively used to generate test cases in the scheme of bounded model checking. In the proposed method, mathematical functions are abstracted so that the derived formula can be easily treated using an {SMT} solver. The abstraction is refined adaptively based on the previous counterexamples. We also propose a general method to estimate an abstraction of a mathematical function by means of sampling and machine learning. Although the method proposed in this paper addresses mainly the topic of test-case generation, it is also applicable to ordinary bounded model checking under the assumption that the abstraction should be a correct over-approximation. We evaluated the proposed method by applying it to an example of embedded control software taken from the automotive industry. The experimental results show the usefulness of the proposed method.},
	pages = {109--120},
	number = {1},
	journaltitle = {Int J Softw Tools Technol Transfer},
	author = {Kutsuna, Takuro and Ishii, Yoshinao and Yamamoto, Akihiro},
	date = {2016},
	note = {Place: Berlin/Heidelberg},
	keywords = {Machine Learning – Analysis},
	file = {Full Text:/Users/marcos/Zotero/storage/QRGHABTX/Kutsuna et al. - 2016 - Abstraction and refinement of mathematical functio.pdf:application/pdf}
}

@article{parizi_rambutans_2017,
	title = {{RAMBUTANS} : automatic {AOP}-specific test generation tool},
	volume = {19},
	issn = {1433-2779},
	doi = {10.1007/s10009-016-0432-3},
	abstract = {Aspect-oriented programming ({AOP}) is a programmatic methodology to handle better modularized code by separating crosscutting concerns from the traditional abstraction boundaries. Automated testing, as one of the most demanding needs of the software development to reduce both human effort and costs, is a delicate issue in testing aspect-oriented programs. Prior studies in the automated test generation for aspect-oriented programs have been very limited with respect to the need for both adequate tool support and capability concerning effectiveness and efficiency. This paper describes a new {AOP}-specific tool for testing aspect-oriented programs, called {RAMBUTANS} . The {RAMBUTANS} tool uses a directed random testing technique that is especially well suited for generating tests for aspectual features in {AspectJ}. The directed random aspect of the tool is parameterized by associating weights to aspects, advice, methods, and classes by controlling object and joint point creations during the test generation process. We present a comprehensive empirical evaluation of our tool against the current {AOP} test generation approaches on three industrial aspect-oriented projects. The results of the experimental and statistical tests showed that {RAMBUTANS} tool produces test suites that have higher fault-detection capability and efficiency for {AspectJ}-like programs.},
	pages = {743--761},
	number = {6},
	journaltitle = {Int J Softw Tools Technol Transfer},
	author = {Parizi, Reza and Ghani, Abdul and Lee, Sai and Khan, Saif},
	date = {2017},
	note = {Place: Berlin/Heidelberg},
	keywords = {Software testing, Automated test generation, Aspect-oriented programming, {AspectJ}, Object-oriented programming, Testing tool},
	file = {Full Text:/Users/marcos/Zotero/storage/WL346FDZ/Parizi et al. - 2017 - RAMBUTANS  automatic AOP-specific test generation.pdf:application/pdf}
}

@article{nosrati_using_2020,
	title = {Using likely invariants for test data generation},
	volume = {164},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2020.110549},
	abstract = {•New approach for improving {SB} test data generation methods, based on learning.•Branch likely invariant and path likely invariant as the basis for the method.•Enhancing the effectiveness of iterations of common {SB} test data generation methods. Various approaches have been developed to tackle the problem of automatic test data generation. Among them search-based methods use metaheuristic algorithms to guide search in the input space of the program under test. This paper presents a new approach for improving search-based test data generation methods. This approach is based on learning the relationships between program input values and program parts covered by those values. The learned relationships are used to accelerate achieving test coverage goals. We introduce the concepts of branch likely invariant and path likely invariant as the basis for the learning method. In addition, we utilize simple predicates (based on some predefined templates) over program input...},
	journaltitle = {The Journal of systems and software},
	author = {Nosrati, M and Haghighi, H and Vahidi Asl, M},
	date = {2020},
	keywords = {Computer Science, Branch Likely Invariants, Metaheuristic Algorithms, Path Likely Invariants, Search-Based Test Data Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/TMK79QD7/Nosrati et al. - 2020 - Using likely invariants for test data generation.pdf:application/pdf}
}

@article{aleti_test_2015,
	title = {Test data generation with a Kalman filter-based adaptive genetic algorithm},
	volume = {103},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2014.11.035},
	abstract = {•We introduce a new approach for generating test data, based on adaptive optimisation.•The adaptive optimisation framework uses feedback from the optimisation process to adjust parameter values of a genetic algorithm during the search.•Our approach is compared to a state of the art test data optimisation algorithm that does not adapt parameter values online, and a conspicuous adaptive optimisation algorithm, outperforming both methods in a wide range of problems. Software testing is a crucial part of software development. It enables quality assurance, such as correctness, completeness and high reliability of the software systems. Current state-of-the-art software testing techniques employ search-based optimisation methods, such as genetic algorithms to handle the difficult and laborious task of test data generation. Despite their general applicability, genetic algorithms have to be parameterised in order to produce results of high quality. Different parameter...},
	pages = {343--352},
	issue = {C},
	journaltitle = {The Journal of Systems \& Software},
	author = {Aleti, Aldeida and Grunske, Lars},
	date = {2015},
	keywords = {Test Data Generation, Optimisation, Computer Science, Adaptive Parameter Control},
	file = {Submitted Version:/Users/marcos/Zotero/storage/XSCGZ47E/Aleti and Grunske - 2015 - Test data generation with a Kalman filter-based ad.pdf:application/pdf}
}

@article{hosokawa_low_2017,
	title = {A Low Capture Power Test Generation Method Based on Capture Safe Test Vector Manipulation},
	volume = {E100.D},
	issn = {0916-8532},
	doi = {10.1587/transinf.2016EDP7418},
	abstract = {In at-speed scan testing, capture power is a serious problem because the high power dissipation that can occur when the response for a test vector is captured by flip-flops results in excessive voltage drops, known as {IR}-drops, which may cause significant capture-induced yield loss. In low capture power test generation, the test vectors that violate capture power constraints in an initial test set are defined as capture-unsafe test vectors, while faults that are detected solely by capture-unsafe test vectors are defined as unsafe faults. It is necessary to regenerate the test vectors used to detect unsafe faults in order to prevent unnecessary yield losses. In this paper, we propose a new low capture power test generation method based on fault simulation that uses capture-safe test vectors in an initial test set. Experimental results show that the use of this method reduces the number of unsafe faults by 94\% while requiring just 18\% more additional test vectors on average, and while requiring less test generation time compared with the conventional low capture power test generation method.},
	pages = {2118--2125},
	number = {9},
	journaltitle = {{IEICE} Transactions on Information and Systems},
	author = {{HOSOKAWA}, Toshinori and {HIRAI}, Atsushi and {YAMAUCHI}, Yukari and {ARAI}, Masayuki},
	date = {2017},
	keywords = {Test Generation, Capture Safe Test Vectors, Low Power, Test Vector Synthesis, Unsafe Faults},
	file = {Full Text:/Users/marcos/Zotero/storage/AWRZDMRS/HOSOKAWA et al. - 2017 - A Low Capture Power Test Generation Method Based o.pdf:application/pdf}
}

@article{sahoo_pso_2020,
	title = {{PSO} based test case generation for critical path using improved combined fitness function},
	volume = {32},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2019.09.010},
	abstract = {Test case generation is a multi objective problem as the goal is to achieve multiple targets. In existing work, emphasis is given to generate test cases to achieve maximum path coverage. For quality testing, coverage of critical path is more important than percentage of code coverage. The objective of this paper is to generate test cases to achieve maximum path coverage with a challenge of covering a critical path, within the available test resources. At the time of automatic test case generation, a path is critical if the probability of covering the path is low. Search based techniques use metaheuristic algorithms for automated test case generator. Fitness function plays an important role in searching techniques. We propose a fitness function, Improved Combined Fitness ({ICF}) function, using Adaptive Particle Swarm Optimization ({APSO}), to generate test cases automatically based on path coverage criteria. We have conducted experiments on three well-known case studies and observed...},
	pages = {479--490},
	number = {4},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Sahoo, Rashmi Rekha and Ray, Mitrabinda},
	date = {2020},
	keywords = {Computer Science, Search Based Testing, Branch Distance, Apso, Critical Path, Improved Combined Fitness Function, Pso},
	file = {Full Text:/Users/marcos/Zotero/storage/6DJRUU9G/Sahoo and Ray - 2020 - PSO based test case generation for critical path u.pdf:application/pdf}
}

@article{lian_yu_test_2018,
	title = {Test Case Generation for Boolean Expressions by Cell Covering},
	volume = {44},
	issn = {0098-5589},
	doi = {10.1109/TSE.2017.2669184},
	abstract = {This paper characterizes Boolean expression faults as changes of the topological structures in terms of shrinking and/or expanding regions in K-map. A cell-covering is a set of cells (test cases) in K-map to cover the fault regions such that faults guarantee to be detected. Minimizing cell covering can be formulated as an Integer Linear Programming ({ILP}) problem. By analyzing the structures of the constraint coefficient matrix, the original problem can be decomposed into sub-programs that can be solved instead of the original problem, and this significantly reduces the time needed for {ILP} execution. An efficient approximate algorithm with a tight theoretical bound is used to address those complex Boolean expressions by corresponding the cell-covering problem to the set-covering problem. The optimal approach and the approximate approach are combined into a hybrid process to identify test cases based on the fraction analysis on the {ILP} relaxation. The proposed approach is evaluated by three sets of Boolean expressions and the results are compared with three leading approaches with respect to test sizes, time consumption and fault detection capabilities. For most Boolean expressions encountered, the proposed approach obtains optimal solutions quickly, and produces near-optimal solutions rapidly for those rare and complex expressions.},
	pages = {70--99},
	number = {1},
	journaltitle = {{IEEE} Transactions on Software Engineering},
	author = {{Lian Yu} and {Wei-Tek Tsai}},
	date = {2018},
	keywords = {Optimization, Testing, Software, Computer Science, Algorithm Design and Analysis, Boolean Expression Testing, Fault Detection, Approximate Algorithms, Approximation Algorithms, Cell-Covering Problem, Fault Characterization, Periodic Structures},
	file = {Full Text:/Users/marcos/Zotero/storage/U74C4XCW/Lian Yu and Wei-Tek Tsai - 2018 - Test Case Generation for Boolean Expressions by Ce.pdf:application/pdf}
}

@article{tian_test_2016,
	title = {Test data generation for path coverage of message-passing parallel programs based on co-evolutionary genetic algorithms},
	volume = {23},
	issn = {0928-8910},
	doi = {10.1007/s10515-014-0173-z},
	abstract = {Employing genetic algorithms to generate test data for path coverage has been an important method in software testing. Previous work, however, is suitable mainly for serial programs. Automatic test data generation for path coverage of message-passing parallel programs without non-determinacy is investigated in this study by using co-evolutionary genetic algorithms. This problem is first formulated as a single-objective optimization problem, and then a novel co-evolutionary genetic algorithm is proposed to tackle the formulated optimization problem. This method employs the alternate co-evolution of two kinds of populations to generate test data that meet path coverage. The proposed method is applied to seven parallel programs, and compared with the other three methods. The experimental results show that the proposed method has the best success rate and the least number of evaluated individuals and time consumption.},
	pages = {469--500},
	number = {3},
	journaltitle = {Autom Softw Eng},
	author = {Tian, Tian and Gong, Dunwei},
	date = {2016},
	note = {Place: New York},
	keywords = {Software testing, Co-evolutionary genetic algorithm, Parallel program, Path coverage, Test data},
	file = {Full Text:/Users/marcos/Zotero/storage/7EZ6JJTQ/Tian and Gong - 2016 - Test data generation for path coverage of message-.pdf:application/pdf}
}

@article{pradhan_transition_2019,
	title = {Transition coverage based test case generation from state chart diagram},
	issn = {13191578},
	doi = {10.1016/j.jksuci.2019.05.005},
	abstract = {State-based testing is a challenging area in the software testing field. This paper proposes a set of algorithms to generate test cases from a state chart diagram based on various coverage criteria. The objective is to find various types of state-based faults by covering states and transitions of an object. First, the state chart diagram is transformed into an intermediate graph, State Chart Intermediate Graph ({SCIG}). Then, for a given coverage criteria, traversing method is applied on {SCIG} to generate test cases. Different trees from {SCIG} based on various coverage criteria are extracted for test case generation. Various coverage criteria such as All Transition ({AT}), Round Trip Path ({RTP}) and All Transition Pair ({ATP}) are considered. We introduce algorithms for two most efficient state-based criteria, {RTP} and {ATP}. Two case studies, Stack Operation and Vending Machine Automation system, are discussed throughout the paper. We experimentally observed that (i) {AT} consumes the most test resources (ii) {ATP} can't achieve 100\% transition coverage (iii) test cases generated based on {RTP} is efficient, and it overcomes the transition explosion problem of {AT}. This analysis is beneficial in the area of semi-automatic test case generation in model-based testing.},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Pradhan, S. and Ray, M. and Swain, S.K.},
	date = {2019},
	keywords = {Software Testing, Coverage Criteria, State-Based Faults, Test Case, Test Suite, Uml State Chart Diagram},
	file = {Full Text:/Users/marcos/Zotero/storage/DG3AFX47/Pradhan et al. - 2019 - Transition coverage based test case generation fro.pdf:application/pdf}
}

@article{fraser_memetic_2015,
	title = {A Memetic Algorithm for whole test suite generation},
	volume = {103},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2014.05.032},
	abstract = {The generation of unit-level test cases for structural code coverage is a task well-suited to Genetic Algorithms. Method call sequences must be created that construct objects, put them into the right state and then execute uncovered code. However, the generation of primitive values, such as integers and doubles, characters that appear in strings, and arrays of primitive values, are not so straightforward. Often, small local changes are required to drive the value toward the one needed to execute some target structure. However, global searches like Genetic Algorithms tend to make larger changes that are not concentrated on any particular aspect of a test case. In this paper, we extend the Genetic Algorithm behind the {EvoSuite} test generation tool into a Memetic Algorithm, by equipping it with several local search operators. These operators are designed to efficiently optimize primitive values and other aspects of a test suite that allow the search for test cases to function more...},
	pages = {311--327},
	issue = {C},
	journaltitle = {The Journal of Systems \& Software},
	author = {Fraser, Gordon and Arcuri, Andrea and Mcminn, Phil},
	date = {2015},
	keywords = {Search-Based Software Engineering, Computer Science, Evolutionary Testing, Object-Oriented},
	file = {Accepted Version:/Users/marcos/Zotero/storage/RST7L8LJ/Fraser et al. - 2015 - A Memetic Algorithm for whole test suite generatio.pdf:application/pdf}
}

@article{nasser_pairwise_2017,
	title = {Pairwise test data generation based on flower pollination algorithm},
	volume = {30},
	issn = {01279084},
	doi = {10.22452/mjcs.vol30no3.5},
	pages = {242--257},
	number = {3},
	journaltitle = {Malaysian Journal of Computer Science},
	author = {Nasser, A.B. and Alsewari, A.A. and Tairan, N.M. and Zamli, K.Z.},
	date = {2017},
	keywords = {Software Testing, Search Based Software Engineering, Combinatorial Problem, Flower Pollination Algorithm, Pairwise Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/H3UAKCEA/Nasser et al. - 2017 - Pairwise test data generation based on flower poll.pdf:application/pdf}
}

@article{palacios_automatic_2015,
	title = {Automatic test case generation for {WS}-Agreements using combinatorial testing},
	volume = {38},
	issn = {0920-5489},
	doi = {10.1016/j.csi.2014.10.003},
	abstract = {In the scope of the applications developed under the service-based paradigm, Service Level Agreements ({SLAs}) are a standard mechanism used to flexibly specify the Quality of Service ({QoS}) that must be delivered. These agreements contain the conditions negotiated between the service provider and consumers as well as the potential penalties derived from the violation of such conditions. In this context, it is important to assure that the service based application ({SBA}) behaves as expected in order to avoid potential consequences like penalties or dissatisfaction between the stakeholders that have negotiated and signed the {SLA}. In this article we address the testing of {SLAs} specified using the {WS}-Agreement standard by means of applying testing techniques such as the Classification Tree Method and Combinatorial Testing to generate test cases. From the content of the individual terms of the {SLA}, we identify situations that need to be tested. We also obtain a set of constraints based...},
	pages = {84--100},
	issue = {C},
	journaltitle = {Computer Standards \& Interfaces},
	author = {Palacios, Marcos and García-Fanjul, José and Tuya, Javier and Spanoudakis, George},
	date = {2015},
	keywords = {Software Testing, Combinatorial Testing, Computer Science, Service Based Applications, Service Level Agreements, Ws-Agreement},
	file = {Accepted Version:/Users/marcos/Zotero/storage/66X3LPF2/Palacios et al. - 2015 - Automatic test case generation for WS-Agreements u.pdf:application/pdf}
}

@article{chawla_novel_2015,
	title = {A novel strategy for automatic test data generation using soft computing technique},
	volume = {9},
	issn = {2095-2228},
	doi = {10.1007/s11704-014-3496-9},
	abstract = {Software testing is one of the most crucial and analytical aspect to assure that developed software meets prescribed quality standards. Software development process invests at least 50\% of the total cost in software testing process. Optimum and efficacious test data design of software is an important and challenging activity due to the nonlinear structure of software. Moreover, test case type and scope determines the quality of test data. To address this issue, software testing tools should employ intelligence based soft computing techniques like particle swarm optimization ({PSO}) and genetic algorithm ({GA}) to generate smart and efficient test data automatically. This paper presents a hybrid {PSO} and {GA} based heuristic for automatic generation of test suites. In this paper, we described the design and implementation of the proposed strategy and evaluated our model by performing experiments with ten container classes from the Java standard library. We analyzed our algorithm statistically with test adequacy criterion as branch coverage. The performance adequacy criterion is taken as percentage coverage per unit time and percentage of faults detected by the generated test data. We have compared our work with the heuristic based upon {GA}, {PSO}, existing hybrid strategies based on {GA} and {PSO} and memetic algorithm. The results showed that the test case generation is efficient in our work.},
	pages = {346--363},
	number = {3},
	journaltitle = {Front. Comput. Sci.},
	author = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
	date = {2015},
	note = {Place: Beijing},
	keywords = {software testing, test data generation, genetic algorithm, particle swarm optimization, soft computing},
	file = {Full Text:/Users/marcos/Zotero/storage/APNWMJHP/Chawla et al. - 2015 - A novel strategy for automatic test data generatio.pdf:application/pdf}
}

@article{zhang_uncertainty-wise_2019,
	title = {Uncertainty-wise test case generation and minimization for Cyber-Physical Systems},
	volume = {153},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2019.03.011},
	abstract = {•An uncertainty-wise test case generation framework with two test case generation strategies.•A search-based test case minimization framework with four test case minimization strategies.•A methodology for designing and introducing indeterminacy sources during test execution.•A novel set of uncertainty-wise test verdicts.•Evaluation with two industrial {CPS} case studies. Cyber-Physical Systems ({CPSs}) typically operate in highly indeterminate environmental conditions, which require the development of testing methods that must explicitly consider uncertainty in test design, test generation, and test optimization. Towards this direction, we propose a set of uncertainty-wise test case generation and test case minimization strategies that rely on test ready models explicitly specifying subjective uncertainty. We propose two test case generation strategies and four test case minimization strategies based on the Uncertainty Theory and multi-objective search. These strategies...},
	pages = {1--21},
	journaltitle = {The Journal of Systems \& Software},
	author = {Zhang, Man and Ali, Shaukat and Yue, Tao},
	date = {2019},
	keywords = {Uncertainty, Computer Science, Cyber-Physical System, Multi-Objective Search, Test Case Generation and Minimization},
	file = {Full Text:/Users/marcos/Zotero/storage/33PCMW6Y/Zhang et al. - 2019 - Uncertainty-wise test case generation and minimiza.pdf:application/pdf}
}

@article{honfi_automated_2020,
	title = {Automated isolation for white-box test generation},
	volume = {125},
	issn = {0950-5849},
	doi = {10.1016/j.infsof.2020.106319},
	abstract = {•Generated tests reach low code coverage due to invocations to external modules.•Proposed a generic technique to automatically isolate such invocations.•Implemented tool transforms the source code and generates mocks.•Evaluated the technique on more than 38k {LoC} of open-source code.•Technique improved the coverage with 50\% on average in problematic cases. [Display omitted] Context: White-box test generation is a technique used for automatically selecting test inputs using only the code under test. However, such techniques encounter challenges when applying them to complex programs. One of the challenges is handling invocations to external modules or dependencies in the code under test. Objective: Without using proper isolation, like mocks, generated tests cannot cover all parts of the source code. Moreover, invoking external dependencies may cause unexpected side effects (e.g., accessing the file system or network). Our...},
	journaltitle = {Information and Software Technology},
	author = {Honfi, Dávid and Micskei, Zoltán},
	date = {2020},
	keywords = {Testing, Business, Test Generation, Empirical Evaluation, Code Transformation, Isolation, Mocking, White-Box},
	file = {Submitted Version:/Users/marcos/Zotero/storage/SL8KXBZW/Honfi and Micskei - 2020 - Automated isolation for white-box test generation.pdf:application/pdf}
}

@article{shahbazi_black-box_2018,
	title = {Black-box tree test case generation through diversity},
	volume = {25},
	issn = {0928-8910},
	doi = {10.1007/s10515-018-0232-y},
	abstract = {To identify defects and security risks in many real-world applications structured test cases, including test cases structured as trees are required. A simple approach is to generate random trees as test cases [random testing ({RT})]},
	pages = {531--568},
	number = {3},
	journaltitle = {Autom Softw Eng},
	author = {Shahbazi, Ali and Panahandeh, Mahsa and Miller, James},
	date = {2018},
	note = {Place: New York},
	keywords = {Software testing, Random testing, Automated test case generation, Black-box testing, Structured input, Tree distance, Tree test cases, Trees},
	file = {Full Text:/Users/marcos/Zotero/storage/624XTY4K/Shahbazi et al. - 2018 - Black-box tree test case generation through divers.pdf:application/pdf}
}

@article{vivanti_detailed_2017,
	title = {A detailed investigation of the effectiveness of whole test suite generation},
	volume = {22},
	issn = {13823256},
	doi = {10.1007/s10664-015-9424-2},
	abstract = {A common application of search-based software testing is to generate test cases for all goals defined by a coverage criterion (e.g., lines, branches, mutants). Rather than generating one test case at a time for each of these goals individually, whole test suite generation optimizes entire test suites towards satisfying all goals at the same time. There is evidence that the overall coverage achieved with this approach is superior to that of targeting individual coverage goals. Nevertheless, there remains some uncertainty on (a) whether the results generalize beyond branch coverage, (b) whether the whole test suite approach might be inferior to a more focused search for some particular coverage goals, and (c) whether generating whole test suites could be optimized by only targeting coverage goals not already covered. In this paper, we perform an in-depth analysis to study these questions. An empirical study on 100 Java classes using three different coverage criteria reveals that indeed there...},
	pages = {852--893},
	number = {2},
	journaltitle = {Empirical Software Engineering},
	author = {Vivanti, Mattia and Arcuri, Andrea and Fraser, Gordon},
	date = {2017},
	note = {Place: Dordrecht},
	keywords = {Search-Based Testing, Software Testing, Searching, Automated Test Generation, Unit Testing, Empirical Analysis, Evosuite, Graphics Boards},
	file = {Full Text:/Users/marcos/Zotero/storage/5CE6RSCM/Vivanti et al. - 2017 - A detailed investigation of the effectiveness of w.pdf:application/pdf}
}

@article{chawla_cloud-based_2016,
	title = {Cloud-based automatic test data generation framework},
	volume = {82},
	issn = {0022-0000},
	doi = {10.1016/j.jcss.2015.12.001},
	abstract = {Designing test cases is one of the most crucial activities in software testing process. Manual test case design might result in inadequate testing outputs due to lack of expertise and/or skill requirements. This article delivers automatic test data generation framework by effectively utilizing soft computing technique with Apache Hadoop {MapReduce} as the parallelization framework. We have evaluated and analyzed statistically our proposed framework using real world open source libraries. The experimental results conducted on Hadoop cluster with ten nodes are effective and our framework significantly outperforms other existing cloud-based testing models. •Proposed the framework for effective cloud-based testing.•Designed and developed Hadoop {MapReduce} based automated test data generation strategy using {GA} and {PSO}.•Devised and implemented the new approach for the gbest evaluation using Pareto-optimality.•Empirical evaluation of the proposed framework.•Comparison...},
	pages = {712--738},
	number = {5},
	journaltitle = {Journal of Computer and System Sciences},
	author = {Chawla, Priyanka and Chana, Inderveer and Rana, Ajay},
	date = {2016},
	keywords = {Software Testing, Particle Swarm Optimization, Genetic Algorithm, Computer Science, Engineering, Cloud Computing, Cloud-Based Testing, Mapreduce, Pareto-Optimal, Soft Computing},
	file = {Full Text:/Users/marcos/Zotero/storage/EPKK33RF/Chawla et al. - 2016 - Cloud-based automatic test data generation framewo.pdf:application/pdf}
}

@article{constanza_perez_automatic_2018,
	title = {Automatic Generation of Test Cases from {UML} Models},
	volume = {21},
	issn = {{CLEI} Electronic Journal},
	doi = {10.19153/cleiej.21.1.3},
	abstract = {[Context] The growing demand for high-quality software has caused the industry to incorporate processes to enable them to comply with these standards, but increasing the cost of development. A strategy to reduce this cost is to incorporate quality evaluations from early stages of software development. A technique that facilitates this evaluation is the model-based testing, which allows to generate test cases at early phases using as input the conceptual models of the system. [Objective] In this paper, we introduce {TCGen}, a tool that enables the automatic generation of abstract test cases starting from {UML} conceptual models. [Method] The design and implementation of {TCGen}, a technique that applies different testing criteria to class diagrams and state transition diagrams to generates test cases, is presented as a model-based testing approach. To do that, {TCGen} uses {UML} models, which are widely used at industry and a set of algorithms that recognize the concepts in the models in...},
	pages = {3:1--3:22},
	number = {1},
	journaltitle = {{CLEI} electronic journal},
	author = {{Constanza Pérez} and {Beatriz Marín}},
	date = {2018},
	keywords = {Computer Science},
	file = {Full Text:/Users/marcos/Zotero/storage/9U9ZHEDX/Constanza Pérez and Beatriz Marín - 2018 - Automatic Generation of Test Cases from UML Models.pdf:application/pdf}
}

@article{preoteasa_verification_2015,
	title = {Verification and code generation for invariant diagrams in Isabelle},
	volume = {84},
	issn = {2352-2208},
	doi = {10.1016/j.jlap.2013.09.001},
	pages = {19--36},
	number = {1},
	journaltitle = {Journal Of Logical And Algebraic Methods In Programming},
	author = {Preoteasa, V and Back, Rj and Eriksson, J},
	date = {2015},
	keywords = {Computer Science},
	file = {Full Text:/Users/marcos/Zotero/storage/JHW55P3N/Preoteasa et al. - 2015 - Verification and code generation for invariant dia.pdf:application/pdf}
}

@article{nikravan_reasoning-based_2019,
	title = {A reasoning-based approach to dynamic domain reduction in test data generation},
	volume = {21},
	issn = {14332779},
	doi = {10.1007/s10009-018-0493-6},
	pages = {351--364},
	number = {3},
	journaltitle = {International Journal on Software Tools for Technology Transfer},
	author = {Nikravan, E. and Parsa, S.},
	date = {2019},
	keywords = {Test Data Generation, Random Testing, Directed Acyclic Graph, Euler/Venn Diagram, Reasoning},
	file = {Full Text:/Users/marcos/Zotero/storage/3BLS2EGL/Nikravan and Parsa - 2019 - A reasoning-based approach to dynamic domain reduc.pdf:application/pdf}
}

@article{gutierrez_model-driven_2015,
	title = {A Model-Driven approach for functional test case generation},
	volume = {109},
	issn = {0164-1212},
	doi = {10.1016/j.jss.2015.08.001},
	abstract = {•We present an approach for early testing based on the Model-Driven paradigm.•We offer the view of a tool for solve this problem.•We present some real experiences where this approach was offered. Test phase is one of the most critical phases in software engineering life cycle to assure the final system quality. In this context, functional system test cases verify that the system under test fulfills its functional specification. Thus, these test cases are frequently designed from the different scenarios and alternatives depicted in functional requirements. The objective of this paper is to introduce a systematic process based on the Model-Driven paradigm to automate the generation of functional test cases from functional requirements. For this aim, a set of metamodels and transformations and also a specific language domain to use them is presented. The paper finishes stating learned lessons from the trenches as well as relevant future work and conclusions that...},
	pages = {214--228},
	journaltitle = {The Journal of Systems \& Software},
	author = {Gutiérrez, J.J and Escalona, M.J and Mejías, M},
	date = {2015},
	keywords = {Computer Science, Early Testing, Model-Driven Testing, Software Quality Assurance},
	file = {Full Text:/Users/marcos/Zotero/storage/SMZ7AD3Z/Gutiérrez et al. - 2015 - A Model-Driven approach for functional test case g.pdf:application/pdf}
}

@article{julliand_test_2018,
	title = {Test Generation from Event System Abstractions to Cover Their States and Transitions},
	volume = {44},
	issn = {0361-7688},
	doi = {10.1134/S0361768818010085},
	abstract = {Model-based testing of event systems can take advantage of considering abstractions rather than explicit models, for controlling their size. When abstracting still a test has to be a concrete connected and reachable event sequence. This paper presents a test generation method based on computing a reachable and connected under-approximation of the abstraction of an event system. We compute the under-approximation with concrete instances of the abstract transitions, that cover all the states and transitions of the predicatebased abstraction. We propose an algorithmic method that instantiates each of the abstract transitions, and maintains for widening it a frontier of concretely reached states. We present heuristics to favour the instances connectivity. The idea is to prolong whenever possible the already reached sequences of concrete transitions, and to parameterize the order in which the states and actions occur. This concrete under-approximation ends up covering partially (at best totally) the reachable abstract transitions. The computed tests are paths of the under-approximation. The paper also reports on an implementation, which permits to provide experimental results confirming the interest of the approach with related heuristics.},
	pages = {1--14},
	number = {1},
	journaltitle = {Program Comput Soft},
	author = {Julliand, J. and Kouchnarenko, O. and Masson, P. and Voiron, G.},
	date = {2018},
	note = {Place: Moscow},
	keywords = {event systems, model-based testing from abstraction, Predicate abstraction, underapproximation},
	file = {Full Text:/Users/marcos/Zotero/storage/MT6PFPJL/Julliand et al. - 2018 - Test Generation from Event System Abstractions to .pdf:application/pdf}
}

@article{jiang_systematic_2019,
	title = {A Systematic Study on Factors Impacting {GUI} Traversal-Based Test Case Generation Techniques for Android Applications},
	volume = {68},
	issn = {0018-9529},
	doi = {10.1109/TR.2019.2928459},
	abstract = {Many test case generation algorithms have been proposed to test Android apps through their graphical user interfaces. However, no systematic study on the impact of the core design elements in these algorithms on effectiveness and efficiency has been reported. This paper presents the first controlled experiment to examine three key design factors, each of which is popularly used in {GUI} traversal-based test case generation techniques. These three major factors are definition of {GUI} state equivalence, state search strategy, and waiting time strategy in between input events. The empirical results on 33 Android apps with real faults revealed interesting results. First, different choices of {GUI} state equivalence led to significant difference on failure detection rate and extent of code coverage. Second, searching the {GUI} state hierarchy randomly is as effective as searching it systematically. Last but not the least, the choices on when to fire the next input event to the app under test is immaterial so long as the length of the test session is practically long enough such as 1 h. We also found two new {GUI} state equivalence definitions that are statistically as effective as the existing best strategy for {GUI} state equivalence.},
	pages = {913--926},
	number = {3},
	journaltitle = {{IEEE} Transactions on Reliability},
	author = {Jiang, Bo and Zhang, Yaoyue and Chan, Wing Kwong and Zhang, Zhenyu},
	date = {2019},
	keywords = {Fuzzing, Test Case Generation, Testing, Systematics, Computer Science, Search Problems, Engineering, Android App, Computer Aided Software Engineering, Controlled Experiment, Data Analysis, Design Factor, Graphical User Interfaces},
	file = {Full Text:/Users/marcos/Zotero/storage/72VRP4RW/Jiang et al. - 2019 - A Systematic Study on Factors Impacting GUI Traver.pdf:application/pdf}
}

@article{petrov_using_2015,
	title = {Using a bounded model checker for test generation: How to kill two birds with one {SMT} solver},
	volume = {49},
	issn = {0146-4116},
	doi = {10.3103/S0146411615070172},
	abstract = {Automated test generation has received a lot of attention in recent decades, because it is one possible solution to the problems inherent to software testing: the need to write tests in the first place and providing test coverage for the human factor. De facto the most promising technique to automatically generate a test is dynamic symbolic execution assisted by an automated constraint solver, e.g., an {SMT} solver. This process is very similar to bounded model checking, which also deals with generating models from source code, asserting logic properties in it, and processing the returned model. This paper describes a prototype unit test generator for C based on a working bounded model checker called Borealis and shows that these two techniques are very similar and can be easily implemented using the same basic components. The prototype test generator has been evaluated on a number of examples and has shown good results in terms of test coverage and test excessiveness.},
	pages = {466--472},
	number = {7},
	journaltitle = {Aut. Control Comp. Sci.},
	author = {Petrov, M. and Gagarski, K. and Belyaev, M. and Itsykson, V.},
	date = {2015},
	note = {Place: New York},
	keywords = {automated test generation, dynamic symbolic execution, bounded model checking, function contracts, satisfiability modulo theories},
	file = {Full Text:/Users/marcos/Zotero/storage/G3PW6AQG/Petrov et al. - 2015 - Using a bounded model checker for test generation.pdf:application/pdf}
}

@article{smara_acceptance_2017,
	title = {Acceptance Test for Fault Detection in Component-based Cloud Computing and Systems},
	volume = {70},
	issn = {0167-739X},
	doi = {10.1016/j.future.2016.06.030},
	abstract = {Fault Detection is considered as one of the main challenges in large-scale dynamic environments and thus, for maintaining the reliability requirements of Cloud and Mobile Cloud systems. Most of the popular existing techniques for fault detection applied on the Cloud Computing environment in general, are based on system-monitoring despite the extreme difficulty of keeping track of all machines with their huge number in Cloud systems. In this paper, we propose a Fault Detection framework for the Component-based Cloud Computing by using Recovery Blocks’ Acceptance Test. This framework aims to construct Fail-Silent Cloud modules which have the ability of Self-Fault detection. In this, the detection process of transient hardware faults, software faults, and response-time failures is performed locally on each computing machine in the Cloud system. Background of the research issue, our mechanism, thorough analysis, and appropriate case study are presented. The efficiency and practicality...},
	pages = {74--93},
	journaltitle = {Future Generation Computer Systems},
	author = {Smara, Mounya and Aliouat, Makhlouf and Pathan, Al-Sakib Khan and Aliouat, Zibouda},
	date = {2017},
	keywords = {Computer Science, Fault Detection, Acceptance Test, {BIP} Framework, Component-Based Cloud Computing, Recovery Blocks},
	file = {Full Text:/Users/marcos/Zotero/storage/XMY9L3SP/Smara et al. - 2017 - Acceptance Test for Fault Detection in Component-b.pdf:application/pdf}
}

@article{yu_alleviating_2019,
	title = {Alleviating patch overfitting with automatic test generation: a study of feasibility and effectiveness for the Nopol repair system},
	volume = {24},
	issn = {1382-3256},
	doi = {10.1007/s10664-018-9619-4},
	abstract = {Among the many different kinds of program repair techniques, one widely studied family of techniques is called test suite based repair. However, test suites are in essence input-output specifications and are thus typically inadequate for completely specifying the expected behavior of the program under repair. Consequently, the patches generated by test suite based repair techniques can just overfit to the used test suite, and fail to generalize to other tests. We deeply analyze the overfitting problem in program repair and give a classification of this problem. This classification will help the community to better understand and design techniques to defeat the overfitting problem. We further propose and evaluate an approach called {UnsatGuided}, which aims to alleviate the overfitting problem for synthesis-based repair techniques with automatic test case generation. The approach uses additional automatically generated tests to strengthen the repair constraint used by synthesis-based repair techniques. We analyze the effectiveness of {UnsatGuided}: 1) analytically with respect to alleviating two different kinds of overfitting issues},
	pages = {33--67},
	number = {1},
	journaltitle = {Empir Software Eng},
	author = {Yu, Zhongxing and Martinez, Matias and Danglot, Benjamin and Durieux, Thomas and Monperrus, Martin},
	date = {2019},
	note = {Place: New York},
	keywords = {Program repair, Automatic test case generation, Patch overfitting, Synthesis-based repair},
	file = {Submitted Version:/Users/marcos/Zotero/storage/GV5D7KNW/Yu et al. - 2019 - Alleviating patch overfitting with automatic test .pdf:application/pdf}
}

@article{ruiz_evaluating_2019,
	title = {Evaluating user interface generation approaches: model-based versus model-driven development},
	volume = {18},
	issn = {16191366},
	doi = {10.1007/s10270-018-0698-x},
	pages = {2753--2776},
	number = {4},
	journaltitle = {Software and Systems Modeling},
	author = {Ruiz, J. and Serral, E. and Snoeck, M.},
	date = {2019},
	keywords = {Integration With Application Development, Model-Based User Interface Software Tools, Model-Driven Development, User Interface Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/64TMHY8N/Ruiz et al. - 2019 - Evaluating user interface generation approaches m.pdf:application/pdf}
}

@article{singla_natural_2016,
	title = {Natural Computing for Automatic Test Data Generation Approach Using Spanning Tree Concepts},
	volume = {85},
	issn = {1877-0509},
	doi = {10.1016/j.procs.2016.05.284},
	abstract = {The weight is assigned to all edges of graph according to a uniform policy and focus is on the leaves nodes of the Spanning Tree of Control Flow Graph of Program. If all leaves nodes of Spanning tree are covered by the test cases, then number of test cases required or testing the program can be reduced to great extent. Further the spanning tree is based on the concept of maximum spanning tree of {CFG} which helps in finding the critical paths of {CFG}. The chances of finding errors in critical are more as compare to the normal path. Covering of all the leaves nodes of Spanning Tree give guarantee for the coverage of Critical path also. Further the paper also shows that number of test cases required in case of Spanning tree is less as compare to the Dominance tree concept. For the generation of fast, unique and reliable test cases a optimization technique which is based on natural computing concept is used which is called as on Swine Influenza Models Based Optimization ({SIMBO}). The...},
	pages = {929--939},
	journaltitle = {Procedia Computer Science},
	author = {Singla, Sanjay and Kumar, Raj and Kumar, Dharminder},
	date = {2016},
	keywords = {Computer Science, Data Flow Testing, Genetic Algorithm (Ga), Particle Swarm Optimization (Pso), Swine Influenza Models Based Optimization (Simbo)},
	file = {Full Text:/Users/marcos/Zotero/storage/SU7YDQKR/Singla et al. - 2016 - Natural Computing for Automatic Test Data Generati.pdf:application/pdf}
}

@article{bride_tri-modal_2016,
	title = {Tri-modal under-approximation for test generation},
	volume = {132},
	issn = {0167-6423},
	doi = {10.1016/j.scico.2016.07.003},
	abstract = {This paper presents a method for under-approximating behavioural models with the guarantee that the abstract paths can be instantiated as executions of the models. This allows a model-based testing approach to operate on an abstraction of an infinite or very large behavioural model. We characterize the abstract transitions as may, must+ or must−. This allows us to benefit from Thomas Ball's result that any abstract sequence in the shape of must−*.may.must+* (a Ball chain) can be instantiated as a sequence of connected concrete transitions. We adapt Ball's work aiming at abstracting C programs to the case of event systems, where the instantiated Ball chains might not be reachable from a model's initial state because our method can abstract the control structure. We propose as a solution to this problem to symbolically explore the set of states reachable after a finite number of steps. The Ball chains that start in any of these states are reachable and instantiable. By keeping track...},
	pages = {190--208},
	journaltitle = {Science of Computer Programming},
	author = {Bride, Hadrien and Julliand, Jacques and Masson, Pierre-Alain},
	date = {2016},
	keywords = {Computer Science, Model-Based Testing, Over and Under Approximations, Predicate Abstraction, Symbolic Exploration},
	file = {Submitted Version:/Users/marcos/Zotero/storage/XUAEWFKD/Bride et al. - 2016 - Tri-modal under-approximation for test generation.pdf:application/pdf}
}

@article{qian_sxm-based_2017,
	title = {{SXM}-Based Web Test Generation with Respect to Logic Coverage Criteria},
	volume = {27},
	issn = {0218-1940},
	doi = {10.1142/S0218194017500206},
	abstract = {This work proposes a Web test generation approach based on Stream X-Machines ({SXMs}). It employs relation matrix to construct test paths (abstract test cases). Two algorithms are presented, one for constructing the length-of-shortest-path matrix and another for establishing the shortest-path matrix from each state to other states in the state transition diagram of a {SXM}-based specification. For revealing the pre- and post-conditions of test paths conveniently, it transforms the execution of {SXM}-based abstract test cases into that of Boolean expressions and then tests the Web application under test by using those methods regarding Boolean expressions. Thus, an algorithm is designed to achieve test set for detecting logic connective fault. For a {SXM}-based abstract test case, the user operations involved are modeled by activity diagrams to derive practical test cases. An experiment on a miniature Web application is carried out to illustrate the {SXM}-based testing with respect to {MC}/{DC}, {RC}/{DC}, {RMCC} and {GMCC} coverage and in the meanwhile to compare these four criteria on their test effectiveness and fault-detecting ability.},
	pages = {539--573},
	number = {4},
	journaltitle = {International Journal of Software Engineering and Knowledge Engineering},
	author = {Qian, Zhong Sheng},
	date = {2017},
	keywords = {Computer Science, Logic Coverage Criteria, Relation Matrix, Sxm (Stream X-Machine), Test Path},
	file = {Full Text:/Users/marcos/Zotero/storage/9GHMA2JI/Qian - 2017 - SXM-Based Web Test Generation with Respect to Logi.pdf:application/pdf}
}

@article{homaid_adapting_2019,
	title = {Adapting the elitism on greedy algorithm for variable strength combinatorial test cases generation},
	volume = {13},
	issn = {17518806},
	doi = {10.1049/iet-sen.2018.5005},
	pages = {286--294},
	number = {4},
	journaltitle = {{IET} Software},
	author = {Homaid, A.A.B.A. and Alsewari, A.A. and Zamli, K.Z. and Alsariera, Y.A.},
	date = {2019},
	keywords = {Computer Science, Program Testing, Combinatorial Mathematics, Elitism Mechanism, Greedy Algorithms, Iteration, Iterative Methods, Mga, Near-Optimal Test Case Set Size, Nondeterministic Polynomial Hard Problem, Research Article, Search-Based Approach, Variable Interaction Strength {CT} Strategy, Variable Strength Combinatorial Test Cases Generation, Variable Strength Modified Greedy Algorithm, Variant-Greedy Algorithm, Vs {CT} Strategy, Vs-Mgs},
	file = {Full Text:/Users/marcos/Zotero/storage/BAL3BQPU/Homaid et al. - 2019 - Adapting the elitism on greedy algorithm for varia.pdf:application/pdf}
}

@article{anbunathan_combining_2019,
	title = {Combining genetic algorithm and pairwise testing for optimised test generation from {UML} {ADs}},
	volume = {13},
	issn = {17518806},
	doi = {10.1049/iet-sen.2018.5207},
	pages = {423--433},
	number = {5},
	journaltitle = {{IET} Software},
	author = {Anbunathan, R. and Basu, A.},
	date = {2019},
	keywords = {Genetic Algorithms, Unified Modeling Language, Genetic Algorithm, Computer Science, Program Testing, Test Data, Pairwise Testing, Research Article, Concurrent Activities, Optimised Test Generation, Test Cases, Uml Activity Diagram},
	file = {Full Text:/Users/marcos/Zotero/storage/I8BAMSG3/Anbunathan and Basu - 2019 - Combining genetic algorithm and pairwise testing f.pdf:application/pdf}
}

@article{sharifipour_structural_2018,
	title = {Structural test data generation using a memetic ant colony optimization based on evolution strategies},
	volume = {40},
	issn = {2210-6502},
	doi = {10.1016/j.swevo.2017.12.009},
	abstract = {Test data generation is one of the key activities that has a significant impact on the efficiency and effectiveness of software testing. Since manual test data generation is quite inefficient and even impractical, automated test data generation has been realized to produce an appropriate subset of input data to carry out effective software testing in reasonable times. This paper presents a memetic ant colony optimization ({ACO}) algorithm for structural test data generation. The proposed approach incorporates (1+1)-evolution strategies ({ES}) to improve the search functionality of ants in local moves and enhance search exploitation. Moreover, we have introduced a novel definition of the pheromone functionality in the way that it discourages ants from choosing mostly covered paths of the program to reinforce search exploration. Given that branch coverage is considered as the coverage criterion, two fitness functions are used accordingly for our proposed algorithm. The first fitness...},
	pages = {76--91},
	journaltitle = {Swarm and Evolutionary Computation},
	author = {Sharifipour, Hossein and Shakeri, Mojtaba and Haghighi, Hassan},
	date = {2018},
	keywords = {Computer Science, Branch Coverage, Fitness Functions, Ant Colony Optimization, Automated Test Data Generation, Evolution Strategies, Pheromone Trail},
	file = {Full Text:/Users/marcos/Zotero/storage/SQSRRAGG/Sharifipour et al. - 2018 - Structural test data generation using a memetic an.pdf:application/pdf}
}

@article{singh_demand_2019,
	title = {Demand based test case generation for object oriented system},
	volume = {13},
	issn = {17518806},
	doi = {10.1049/iet-sen.2018.5043},
	pages = {403--413},
	number = {5},
	journaltitle = {{IET} Software},
	author = {Singh, R. and Bhatia, R. and Singhrova, A.},
	date = {2019},
	keywords = {Software Testing, Test Case Generation, Computer Science, Program Testing, Research Article, Atm System, Contextual Demand-Based Tcg, Core Systems, Demand-Based Tcg, Flexible Approach, Monetary Cost, Object-Oriented Methods, Object-Oriented Systems, Oo Software Systems, Oo Systems, Sequence Diagrams, Test Paths},
	file = {Full Text:/Users/marcos/Zotero/storage/M4GYBGPP/Singh et al. - 2019 - Demand based test case generation for object orien.pdf:application/pdf}
}

@article{wang_automatic_2020,
	title = {Automatic Generation of Acceptance Test Cases from Use Case Specifications: an {NLP}-based Approach},
	issn = {0098-5589},
	doi = {10.1109/TSE.2020.2998503},
	abstract = {Acceptance testing is a validation activity performed to ensure the conformance of software systems with respect to their functional requirements. In safety critical systems, it plays a crucial role since it is enforced by software standards, which mandate that each requirement be validated by such testing in a clearly traceable manner. Test engineers need to identify all the representative test execution scenarios from requirements, determine the runtime conditions that trigger these scenarios, and finally provide the input data that satisfy these conditions. Given that requirements specifications are typically large and often provided in natural language (e.g., use case specifications), the generation of acceptance test cases tends to be expensive and error-prone. In this paper, we present Use Case Modeling for System-level, Acceptance Tests Generation ({UMTG}), an approach that supports the generation of executable, system-level, acceptance test cases from requirements specifications...},
	pages = {1--1},
	journaltitle = {{IEEE} transactions on software engineering},
	author = {Wang, Chunhui and Pastore, Fabrizio and Goknil, Arda and Briand, Lionel},
	date = {2020},
	keywords = {Unified Modeling Language, Semantics, Use Case Specifications, Computer Science, Test Pattern Generators, Embedded Systems, Natural Language Processing, Semantic Role Labeling, System Test Case Generation},
	file = {Full Text:/Users/marcos/Zotero/storage/NYJXYY65/Wang et al. - 2020 - Automatic Generation of Acceptance Test Cases from.pdf:application/pdf}
}

@article{ipate_model_2015,
	title = {Model Learning and Test Generation Using Cover Automata},
	volume = {58},
	issn = {0010-4620},
	doi = {10.1093/comjnl/bxu032},
	abstract = {We propose an approach which, given a state-transition model of a system, constructs, in parallel, an approximate automaton model and a test suite for the system. The approximate model construction relies on a variant of Angluin's automata learning algorithm, adapted to finite cover automata. A finite cover automaton represents an approximation of the system that only considers sequences of length up to an established upper bound ℓ. Crucially, the size of the cover automaton, which normally depends on ℓ, can be significantly lower than the size of the exact automaton model. Thus, controlling ℓ, the state explosion problem normally associated with constructing and checking state-based models can be mitigated. The proposed approach also allows for a gradual construction of the model and of the associated test suite, with complexity and time savings. Moreover, we provide automation of counterexample search, by a combination of black-box and random testing, and metrics to evaluate the quality of the produced results. The approach is presented and implemented in the context of the Event-B modeling language, but its underlying ideas and principles are much more general and can be applied to any system whose behavior can be suitably described by a state-transition model.},
	pages = {1140--1159},
	number = {5},
	journaltitle = {The Computer Journal},
	author = {Ipate, Florentin and Stefanescu, Alin and Dinca, Ionut},
	date = {2015},
	keywords = {Formal Methods, Angluin'S Algorithm, Automata Learning, Event - B, Model - Based Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/FC7Z3ESQ/Ipate et al. - 2015 - Model Learning and Test Generation Using Cover Aut.pdf:application/pdf}
}

@article{moadab_automatic_2016,
	title = {Automatic path-oriented test data generation by boundary hypercuboids},
	volume = {28},
	issn = {1319-1578},
	doi = {10.1016/j.jksuci.2015.05.002},
	abstract = {Designing test cases and generating data are very important phases in software engineering these days. In order to generate test data, some generators such as random test data generators, data specification generators and path-oriented (Path-Wise) test data generators are employed. One of the most important problems in the path-oriented test data generator is the lack of attention given to discovering faults by the test data. In this paper an approach is proposed to generate some test data automatically so that we can realize the goal of discovering more faults in less time. The number of faults near the boundaries of the input domain is more than the center, according to the Pareto 80–20 principle the test data of this approach will be generated at 20\% of the allowable area boundary. To do this, we extracted the boundary hypercuboids and then the test data will be generated by exploiting these hypercuboids. The experimental results show that the fault detection probability and...},
	pages = {82--97},
	number = {1},
	journaltitle = {Journal of King Saud University - Computer and Information Sciences},
	author = {Moadab, Shahram and Rashidi, Hassan},
	date = {2016},
	keywords = {Symbolic Execution, Computer Science, Boundary Hypercuboid, Fault Detection Probability, Fault Detection Speed, Path-Oriented Testing},
	file = {Full Text:/Users/marcos/Zotero/storage/LK6MYEF6/Moadab and Rashidi - 2016 - Automatic path-oriented test data generation by bo.pdf:application/pdf}
}

@article{lakshminarayana_p_automatic_2020,
	title = {Automatic Generation and Optimization of Test case using Hybrid Cuckoo Search and Bee Colony Algorithm},
	volume = {30},
	issn = {03341860},
	doi = {10.1515/jisys-2019-0051},
	abstract = {Software testing is a very important technique to design the faultless software and takes approximately 60\% of resources for the software development. It is the process of executing a program or application to detect the software bugs. In software development life cycle, the testing phase takes around 60\% of cost and time. Test case generation is a method to identify the test data and satisfy the software testing criteria. Test case generation is a vital concept used in software testing, that can be derived from the user requirements specification. An automatic test case technique determines automatically where the test cases or test data generates utilizing search based optimization method. In this paper, Cuckoo Search and Bee Colony Algorithm ({CSBCA}) method is used for optimization of test cases and generation of path convergence within minimal execution time. The performance of the proposed {CSBCA} was compared with the performance of existing methods such as Particle Swarm Optimization...},
	pages = {59--72},
	number = {1},
	journaltitle = {Journal of intelligent systems},
	author = {{Lakshminarayana P} and {Sureshkumar T V}},
	date = {2020},
	keywords = {Software Testing, Particle Swarm Optimization, Computer Science, Cuckoo Search Algorithm, Model-Driven Testing, Hybrid Bee Colony Algorithm, Uml Diagrams},
	file = {Full Text:/Users/marcos/Zotero/storage/PJCGSGNY/Lakshminarayana P and Sureshkumar T V - 2020 - Automatic Generation and Optimization of Test case.pdf:application/pdf}
}

@article{guo_semantic_2016,
	title = {A semantic approach for automated test oracle generation},
	volume = {45},
	issn = {1477-8424},
	doi = {10.1016/j.cl.2016.01.006},
	abstract = {This paper presents the design, implementation, and applications of a software testing tool, {TAO}, which allows users to specify and generate test cases and oracles in a declarative way. Extended from its previous grammar-based test generation tool, {TAO} provides a declarative notation for defining denotational semantics on each productive grammar rule, such that when a test case is generated, its expected semantics will be evaluated automatically as well, serving as its test oracle. {TAO} further provides a simple tagging mechanism to embed oracles into test cases for bridging the automation between test case generation and software testing. Two practical case studies are used to illustrate how automated oracle generation can be effectively integrated with grammar-based test generation in different testing scenarios: locating fault-inducing input patterns on Java applications},
	pages = {204--219},
	journaltitle = {Computer Languages, Systems \& Structures},
	author = {Guo, Hai-Feng},
	date = {2016},
	keywords = {Software Testing, Test Case Generation, Computer Science, Test Oracle, Denotational Semantics},
	file = {Full Text:/Users/marcos/Zotero/storage/27DTAIKD/Guo - 2016 - A semantic approach for automated test oracle gene.pdf:application/pdf}
}

@article{zhang_unit_2019,
	title = {Unit Test Data Generation for C Using Rule-Directed Symbolic Execution},
	volume = {34},
	issn = {1000-9000},
	doi = {10.1007/s11390-019-1935-7},
	abstract = {Unit testing is widely used in software development. One important activity in unit testing is automatic test data generation. Constraint-based test data generation is a technique for automatic generation of test data, which uses symbolic execution to generate constraints. Unit testing only tests functions instead of the whole program, where individual functions typically have preconditions imposed on their inputs. Conventional symbolic execution cannot detect these preconditions, let alone converting these preconditions into constraints. To overcome these limitations, we propose a novel unit test data generation approach using rule-directed symbolic execution for dealing with functions with missing input preconditions. Rule-directed symbolic execution uses predefined rules to detect preconditions in the individual function, and generates constraints for inputs based on preconditions. We introduce implicit constraints to represent preconditions, and unify implicit constraints and program constraints into integrated constraints. Test data generated based on integrated constraints can explore previously unreachable code and help developers find more functional faults and logical faults. We have implemented our approach in a tool called {CTS}-{IC}, and applied it to real-world projects. The experimental results show that rule-directed symbolic execution can find preconditions (implicit constraints) automatically from an individual function. Moreover, the unit test data generated by our approach achieves higher coverage than similar tools and efficiently mitigates missing input preconditions problems in unit testing for individual functions.},
	pages = {670--689},
	number = {3},
	journaltitle = {J. Comput. Sci. Technol.},
	author = {Zhang, Ming-Zhe and Gong, Yun-Zhan and Wang, Ya-Wen and Jin, Da-Hai},
	date = {2019},
	note = {Place: New York},
	keywords = {symbolic execution, static analysis, automated unit testing, program constraint},
	file = {Full Text:/Users/marcos/Zotero/storage/SMNG46RI/Zhang et al. - 2019 - Unit Test Data Generation for C Using Rule-Directe.pdf:application/pdf}
}

==> anc/primary.tex <==
\begin{tabular}{ p{40mm} >{\raggedleft\arraybackslash}p{10mm} >{\raggedleft\arraybackslash}p{10mm} }
    \toprule
        \textbf{Nome} & \textbf{Qtd.} & \textbf{\%} \\
    \midrule
        \textbf{IEEE Xplore} & \ieeeSelectCountSM & \ieeeSelectPerc \\
        \textbf{ACM Digital Library} & \acmSelectCountSM & \acmSelectPerc \\
        \textbf{Springer Link} & \springerSelectCountSM & \springerSelectPerc \\
        \textbf{Periódicos da CAPES} & \periodicosSelectCountSM & \periodicosSelectPerc \\
    \hline
        \textbf{Sub-total} & \totalSelectSM \\
        \textit{Estudos duplicados} & \duplicadosCountSM & \duplicadosPerc \\
        \textit{Estudos rejeitados} & \rejeitadosCountSM & \rejeitadosPerc \\
    \hline
        \textbf{TOTAL} & \totalSelectCountSM \\
    \bottomrule
\end{tabular}

==> anc/publications-year.csv <==
y,ylabel,x,r,label,sum
1,IEEE Trans. Software Eng.,2015,7,ACM Comput. Surv.,2
2,The Journal of Systems & Software,2015,4,ACM Trans. Softw. Eng. Methodol.,3
3,International Journal of Software Engineering and Knowledge Engineering,2015,2,Applied Soft Computing,3
4,The Computer Journal,2015,2,Aut. Control Comp. Sci.,1
5,ACM Trans. Softw. Eng. Methodol.,2015,1,Autom Softw Eng,3
6,Aut. Control Comp. Sci.,2015,1,CLEI electronic journal,2
7,Autom Softw Eng,2015,1,Cluster Comput,1
8,Empir Software Eng,2015,1,"Computer Languages, Systems & Structures",1
9,Engineering Applications of Artificial Intelligence,2015,1,Electronic Notes in Theoretical Computer Science,1
10,Front. Comput. Sci.,2015,1,Empir Software Eng,3
11,IET Software,2015,1,Empirical Software Engineering,1
12,International Journal of Software Engineering and Computer Systems,2015,1,Engineering Applications of Artificial Intelligence,1
13,Journal Of Logical And Algebraic Methods In Programming,2015,1,Form Asp Comp,1
14,Journal of Logic and Computation,2015,1,Front. Comput. Sci.,1
15,Neurocomputing,2015,1,IEEE Access,9
16,Procedia Computer Science,2015,1,IEEE Trans. Software Eng.,20
17,Science of Computer Programming,2015,1,IET Software,4
18,Applied Soft Computing,2016,3,Informatica (Ljubljana),1
19,IEEE Trans. Software Eng.,2016,3,Information Sciences,1
20,J Softw Eng Res Dev,2016,2,Information and Software Technology,1
21,Autom Softw Eng,2016,1,International Journal of Software Engineering and Computer Systems,1
22,"Computer Languages, Systems & Structures",2016,1,International Journal of Software Engineering and Knowledge Engineering,4
23,Electronic Notes in Theoretical Computer Science,2016,1,International Journal on Software Tools for Technology Transfer,2
24,Form Asp Comp,2016,1,J Braz Comput Soc,2
25,International Journal of Software Engineering and Knowledge Engineering,2016,1,J Softw Eng Res Dev,3
26,International Journal on Software Tools for Technology Transfer,2016,1,J. Comput. Sci. Technol.,1
27,J Braz Comput Soc,2016,1,Journal Of Logical And Algebraic Methods In Programming,1
28,Journal of Computer and System Sciences,2016,1,Journal of Computer and System Sciences,1
29,Journal of King Saud University - Computer and Information Sciences,2016,1,Journal of Experimental & Theoretical Artificial Intelligence,1
30,Sci. China Inf. Sci.,2016,1,Journal of King Saud University - Computer and Information Sciences,4
31,Science of Computer Programming,2016,1,Journal of Logic and Computation,1
32,"Software Testing, Verification and Reliability",2016,1,Journal of intelligent systems,1
33,IEEE Access,2017,2,Malaysian Journal of Computer Science,1
34,ACM Comput. Surv.,2017,1,Neurocomputing,1
35,Autom Softw Eng,2017,1,Procedia Computer Science,2
36,Empirical Software Engineering,2017,1,Program Comput Soft,1
37,IET Software,2017,1,Requirements Engineering,2
38,Information Sciences,2017,1,Sci. China Inf. Sci.,2
39,International Journal of Software Engineering and Knowledge Engineering,2017,1,Science of Computer Programming,5
40,J Braz Comput Soc,2017,1,"Software Testing, Verification and Reliability",3
41,J Softw Eng Res Dev,2017,1,Software and Systems Modeling,1
42,Malaysian Journal of Computer Science,2017,1,Swarm and Evolutionary Computation,1
43,Sci. China Inf. Sci.,2017,1,The Computer Journal,3
44,IEEE Trans. Software Eng.,2018,3,The Journal of Systems & Software,6
45,Empir Software Eng,2018,2,arXiv.org,1
46,IEEE Access,2018,2,,
47,ACM Comput. Surv.,2018,1,,
48,CLEI electronic journal,2018,1,,
49,IET Software,2018,1,,
50,Informatica (Ljubljana),2018,1,,
51,Procedia Computer Science,2018,1,,
52,Program Comput Soft,2018,1,,
53,"Software Testing, Verification and Reliability",2018,1,,
54,Swarm and Evolutionary Computation,2018,1,,
55,The Journal of Systems & Software,2018,1,,
56,IEEE Access,2019,4,,
57,Science of Computer Programming,2019,3,,
58,Requirements Engineering,2019,2,,
59,ACM Trans. Softw. Eng. Methodol.,2019,1,,
60,CLEI electronic journal,2019,1,,
61,Cluster Comput,2019,1,,
62,IEEE Trans. Software Eng.,2019,1,,
63,IET Software,2019,1,,
64,International Journal on Software Tools for Technology Transfer,2019,1,,
65,J. Comput. Sci. Technol.,2019,1,,
66,Journal of Experimental & Theoretical Artificial Intelligence,2019,1,,
67,Journal of King Saud University - Computer and Information Sciences,2019,1,,
68,"Software Testing, Verification and Reliability",2019,1,,
69,Software and Systems Modeling,2019,1,,
70,The Computer Journal,2019,1,,
71,arXiv.org,2019,1,,
72,IEEE Trans. Software Eng.,2020,6,,
73,Journal of King Saud University - Computer and Information Sciences,2020,2,,
74,ACM Trans. Softw. Eng. Methodol.,2020,1,,
75,IEEE Access,2020,1,,
76,Information and Software Technology,2020,1,,
77,Journal of intelligent systems,2020,1,,
78,The Journal of Systems & Software,2020,1,,

==> anc/springerSelected.bib <==

@article{ivo_approach_2018,
	title = {An approach for applying Test-Driven Development ({TDD}) in the development of randomized algorithms},
	volume = {6},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-018-0053-5},
	doi = {10.1186/s40411-018-0053-5},
	abstract = {{TDD} is a technique traditionally applied in applications with deterministic algorithms, in which the input and the expected result are known. However, the application of {TDD} with randomized algorithms have been a challenge, especially when the execution demands several random choices. The goal of this paper is to present an approach to allow the use of {TDD} in the development of randomized algorithms, and the Random Engagement for Test ({ReTest}) framework, a {JUnit} extension that provides support for the proposed approach. Furthermore, this paper present the results of a single-subject experiment carried out to assess the feasibility of the proposed approach, and a study on developer experience when using {ReTest} framework. Our results support the claim that the proposed approach is suitable for the development of randomized software using {TDD} and that the {ReTest} framework is useful and easy to use.},
	pages = {9},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Ivo, André A. S. and Guerra, Eduardo M. and Porto, Sandy M. and Choma, Joelma and Quiles, Marcos G.},
	urldate = {2020-05-21},
	date = {2018-09-18},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/JXLG5Z2X/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/DP9GZ64L/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/TLBUAILR/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/DEZ8T5RQ/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/LVAWJCC9/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/XNINKB93/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/J4FQLIBJ/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/XLPPVDY5/Ivo et al. - 2018 - An approach for applying Test-Driven Development (.pdf:application/pdf}
}

@incollection{candea_automated_2019,
	location = {Cham},
	title = {Automated Software Test Generation: Some Challenges, Solutions, and Recent Advances},
	isbn = {978-3-319-91908-9},
	url = {https://doi.org/10.1007/978-3-319-91908-9_24},
	series = {Lecture Notes in Computer Science},
	shorttitle = {Automated Software Test Generation},
	abstract = {The automation of software testing promises to delegate to machines what is otherwise the most labor-intensive and expensive part of software development. The past decade has seen a resurgence in research interest for this problem, bringing about significant progress. In this article, we provide an overview of automated test generation for software, and then discuss recent developments that have had significant impact on real-life software.},
	pages = {505--531},
	booktitle = {Computing and Software Science: State of the Art and Perspectives},
	publisher = {Springer International Publishing},
	author = {Candea, George and Godefroid, Patrice},
	editor = {Steffen, Bernhard and Woeginger, Gerhard},
	urldate = {2020-05-21},
	date = {2019},
	langid = {english},
	doi = {10.1007/978-3-319-91908-9_24},
	keywords = {Program analysis, Software testing, Symbolic execution},
	file = {Full Text:/Users/marcos/Zotero/storage/86M5FHHJ/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/YRK8PXEC/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/3PSSXRWN/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RWASAJD4/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/4L8V78BB/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/Z6E4B3CR/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/ZZG4NDXV/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/5HUG6H3D/Candea and Godefroid - 2019 - Automated Software Test Generation Some Challenge.pdf:application/pdf}
}

@article{de_matos_empirical_2016,
	title = {An empirical study of test generation with {BETA}},
	volume = {22},
	issn = {1678-4804},
	url = {https://doi.org/10.1186/s13173-016-0048-1},
	doi = {10.1186/s13173-016-0048-1},
	abstract = {{BETA} (Bbased testing approach) is a toolsupported approach to generate test cases from Bmethod specifications through the application of input space partitioning and logical coverage criteria. The {BETA} tool automates the whole process, from the design of abstract test cases to the generation of executable test scripts.},
	pages = {8},
	number = {1},
	journaltitle = {J Braz Comput Soc},
	author = {de Matos, Ernesto C. B. and Moreira, Anamaria M. and de Souza Neto, João B.},
	urldate = {2020-05-21},
	date = {2016-10-28},
	langid = {english},
	keywords = {Software Testing, Formal Methods, B-Method, Empirical Evaluation},
	file = {Full Text:/Users/marcos/Zotero/storage/9Y54QQGQ/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/KHND4P4T/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LICSKW8P/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/SXWQ5J7P/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/7FR9XQPB/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/KLKFDKD6/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/Z9KWJ9U7/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/3IFS74VZ/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/W45JEQTT/de Matos et al. - 2016 - An empirical study of test generation with BETA.pdf:application/pdf}
}

@incollection{hahnle_deductive_2019,
	location = {Cham},
	title = {Deductive Software Verification: From Pen-and-Paper Proofs to Industrial Tools},
	isbn = {978-3-319-91908-9},
	url = {https://doi.org/10.1007/978-3-319-91908-9_18},
	series = {Lecture Notes in Computer Science},
	shorttitle = {Deductive Software Verification},
	abstract = {Deductive software verification aims at formally verifying that all possible behaviors of a given program satisfy formally defined, possibly complex properties, where the verification process is based on logical inference. We follow the trajectory of the field from its inception in the late 1960s via its current state to its promises for the future, from pen-and-paper proofs for programs written in small, idealized languages to highly automated proofs of complex library or system code written in mainstream languages. We take stock of the state-of-art and give a list of the most important challenges for the further development of the field of deductive software verification.},
	pages = {345--373},
	booktitle = {Computing and Software Science: State of the Art and Perspectives},
	publisher = {Springer International Publishing},
	author = {Hähnle, Reiner and Huisman, Marieke},
	editor = {Steffen, Bernhard and Woeginger, Gerhard},
	urldate = {2020-05-21},
	date = {2019},
	langid = {english},
	doi = {10.1007/978-3-319-91908-9_18},
	file = {Full Text:/Users/marcos/Zotero/storage/WVMMLVTS/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RZRV7JRY/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RJ3J8DFR/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/S5DVEF8U/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/BSATNQYD/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/6XLSQMXZ/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/K4R6B3RA/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/GNKP6U9Y/Hähnle and Huisman - 2019 - Deductive Software Verification From Pen-and-Pape.pdf:application/pdf}
}

@incollection{kordon_software_2019,
	location = {Cham},
	title = {Software Architecture of Modern Model Checkers},
	isbn = {978-3-319-91908-9},
	url = {https://doi.org/10.1007/978-3-319-91908-9_20},
	series = {Lecture Notes in Computer Science},
	abstract = {Automated formal verification using model checking is a mature field with many tools available. We summarize the recent trends in the design and architecture of model checking tools. An important design goal of modern model checkers is to support many input languages (front-end) and many verification strategies (back-end), and to allow arbitrary combinations of them. This widens the applicability of new verification algorithms, avoids duplicate implementation of the analysis techniques, improves quality of the tools, and eases use of verification for a newly introduced high-level specification, such as a domain specific language.},
	pages = {393--419},
	booktitle = {Computing and Software Science: State of the Art and Perspectives},
	publisher = {Springer International Publishing},
	author = {Kordon, Fabrice and Leuschel, Michael and van de Pol, Jaco and Thierry-Mieg, Yann},
	editor = {Steffen, Bernhard and Woeginger, Gerhard},
	urldate = {2020-05-21},
	date = {2019},
	langid = {english},
	doi = {10.1007/978-3-319-91908-9_20},
	file = {Full Text:/Users/marcos/Zotero/storage/6BHQM7KQ/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ZZK9D3F2/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/9CTUK3PE/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/KJR9E2JK/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/F89FUS2N/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/TNF9KP6E/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/TEATFRTM/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/5BZAAEJ3/Kordon et al. - 2019 - Software Architecture of Modern Model Checkers.pdf:application/pdf}
}

@article{laranjeiro_testing_2017,
	title = {Testing data-centric services using poor quality data: from relational to {NoSQL} document databases},
	volume = {23},
	issn = {1678-4804},
	url = {https://doi.org/10.1186/s13173-017-0063-x},
	doi = {10.1186/s13173-017-0063-x},
	shorttitle = {Testing data-centric services using poor quality data},
	abstract = {Businesses are nowadays deploying their services online, reaching out to clients all around the world. Many times deployed as web applications or web services, these business-critical systems typically perform large amounts of database operations; thus, they are dependent on the quality of the data to provide correct service to clients. Research and practice have shown that the quality of the data in an enterprise system gradually decreases overtime, bringing in diverse reliability issues to the applications that are using the data to provide services. These issues range from simple incorrect operations to aborted operations or severe system failures. In this paper, we present an approach to test data-centric services in presence of poor quality data. The approach has been designed to consider relational and {NoSQL} database nodes used by the system under test and is based on the injection of poor quality data on the database–application interface. The results indicate the effectiveness of the approach in discovering issues, not only at the application-level, but also in the middleware being used, contributing to the development of more reliable services.},
	pages = {14},
	number = {1},
	journaltitle = {J Braz Comput Soc},
	author = {Laranjeiro, Nuno and Soydemir, Seyma Nur and Ivaki, Naghmeh and Bernardino, Jorge},
	urldate = {2020-05-21},
	date = {2017-12-06},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/5M9MVMJX/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/SW8A9TAV/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ZX38SDZN/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/6X8XB6J5/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/CTQZTLWE/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/V5BS2XD2/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/4UR4ZBF8/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/UKGA5BCE/Laranjeiro et al. - 2017 - Testing data-centric services using poor quality d.pdf:application/pdf}
}

@article{balera_algorithm_2017,
	title = {An algorithm for combinatorial interaction testing: definitions and rigorous evaluations},
	volume = {5},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-017-0043-z},
	doi = {10.1186/s40411-017-0043-z},
	shorttitle = {An algorithm for combinatorial interaction testing},
	abstract = {Combinatorial Interaction Testing ({CIT}) approaches have drawn attention of the software testing community to generate sets of smaller, efficient, and effective test cases where they have been successful in detecting faults due to the interaction of several input parameters. Recent empirical studies show that greedy algorithms are still competitive for {CIT}. It is thus interesting to investigate new approaches to address {CIT} test case generation via greedy solutions and to perform rigorous evaluations within the greedy context.},
	pages = {10},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Balera, Juliana M. and Santiago Júnior, Valdivino A. de},
	urldate = {2020-05-21},
	date = {2017-12-28},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/LRTJMQ7N/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/NPNJNNV6/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/3M8G2BKA/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/IYRSJSU5/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/NRAWCWLB/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/6M4Z7PD6/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/MPNLBLLA/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/RYSLJDWP/Balera and Santiago Júnior - 2017 - An algorithm for combinatorial interaction testing.pdf:application/pdf}
}

@article{araujo_correlating_2016,
	title = {Correlating automatic static analysis and mutation testing: towards incremental strategies},
	volume = {4},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-016-0031-8},
	doi = {10.1186/s40411-016-0031-8},
	shorttitle = {Correlating automatic static analysis and mutation testing},
	abstract = {Traditionally, mutation testing is used as test set generation and/or test evaluation criteria once it is considered a good fault model. This paper uses mutation testing for evaluating an automated static analyzer. Since static analyzers, in general, report a substantial number of false positive warnings, the intention of this study is to define a prioritization approach of static warnings based on their correspondence with mutations. On the other hand, knowing that Mutation Test has a high application cost, another possibility is to try to identify mutations of some specific mutation operators, which an automatic static analyzer is not adequate to detect. Therefore, this information can be used to prioritize the order of incrementally applying mutation operators considering, firstly, those with no correspondence with static warnings. In both cases, contributing to the establishment of incremental strategies on using automatic static analysis or mutation testing or even a combination of them.},
	pages = {5},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Araújo, Cláudio A. and Delamaro, Marcio E. and Maldonado, José C. and Vincenzi, Auri M. R.},
	urldate = {2020-05-21},
	date = {2016-11-03},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/Z4CHHSEF/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/LYKQBXKS/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/PA97EZMG/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/9W4DWP5K/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/2NYEYTGH/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/CZ698HKT/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/Y3QHHTEL/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/W8M7GE47/Araújo et al. - 2016 - Correlating automatic static analysis and mutation.pdf:application/pdf}
}

@article{silva_ouriques_revealing_2015,
	title = {Revealing influence of model structure and test case profile on the prioritization of test cases in the context of model-based testing},
	volume = {3},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-014-0015-5},
	doi = {10.1186/s40411-014-0015-5},
	abstract = {Test case prioritization techniques aim at defining an order of test cases that favor the achievement of a goal during test execution, such as revealing failures as earlier as possible. A number of techniques have already been proposed and investigated in the literature and experimental results have discussed whether a technique is more successful than others. However, in the context of model-based testing, only a few attempts have been made towards either proposing or experimenting test case prioritization techniques. Moreover, a number of factors that may influence on the results obtained still need to be investigated before more general conclusions can be reached.},
	pages = {1},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Silva Ouriques, João Felipe and Cartaxo, Emanuela Gadelha and Lima Machado, Patrícia Duarte},
	urldate = {2020-05-21},
	date = {2015-01-29},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/SGCRI2X9/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/HLILA7AY/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/NW3WWZGP/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/BEBZNSC6/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/GGYF63UP/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/APIK49FY/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/322NDIPK/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/AR56TA4W/Silva Ouriques et al. - 2015 - Revealing influence of model structure and test ca.pdf:application/pdf}
}

@article{paiva_evaluation_2017,
	title = {On the evaluation of code smells and detection tools},
	volume = {5},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-017-0041-1},
	doi = {10.1186/s40411-017-0041-1},
	abstract = {Code smells refer to any symptom in the source code of a program that possibly indicates a deeper problem, hindering software maintenance and evolution. Detection of code smells is challenging for developers and their informal definition leads to the implementation of multiple detection techniques and tools. This paper evaluates and compares four code smell detection tools, namely {inFusion}, {JDeodorant}, {PMD}, and {JSpIRIT}. These tools were applied to different versions of the same software systems, namely {MobileMedia} and Health Watcher, to calculate the accuracy and agreement of code smell detection tools. We calculated the accuracy of each tool in the detection of three code smells: God Class, God Method, and Feature Envy. Agreement was calculated among tools and between pairs of tools. One of our main findings is that the evaluated tools present different levels of accuracy in different contexts. For {MobileMedia}, for instance, the average recall varies from 0 to 58\% and the average precision from 0 to 100\%, while for Health Watcher the variations are 0 to 100\% and 0 to 85\%, respectively. Regarding the agreement, we found that the overall agreement between tools varies from 83 to 98\% among all tools and from 67 to 100\% between pairs of tools. We also conducted a secondary study of the evolution of code smells in both target systems and found that, in general, code smells are present from the moment of creation of a class or method in 74.4\% of the cases of {MobileMedia} and 87.5\% of Health Watcher.},
	pages = {7},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Paiva, Thanis and Damasceno, Amanda and Figueiredo, Eduardo and Sant’Anna, Cláudio},
	urldate = {2020-05-21},
	date = {2017-10-06},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/VDHLALSC/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/4XE8J9XT/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/BSSR7BC2/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/ENKM6E9K/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/SP2F3MPJ/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/JJ38KD4A/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/NFYLW7CV/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/I9NT2ZZS/Paiva et al. - 2017 - On the evaluation of code smells and detection too.pdf:application/pdf}
}

@article{garnier_influence_2017,
	title = {On the influence of program constructs on bug localization effectiveness},
	volume = {5},
	issn = {2195-1721},
	url = {https://doi.org/10.1186/s40411-017-0040-2},
	doi = {10.1186/s40411-017-0040-2},
	abstract = {Software projects often reach hundreds or thousands of files. Therefore, manually searching for code elements that should be changed to fix a failure is a difficult task. Static bug localization techniques provide cost-effective means of finding files related to the failure described in a bug report. Structured information retrieval ({IR}) has been successfully applied by techniques such as {BLUiR}, {BLUiR}+, and {AmaLgam}. However, there are significant shortcomings on how these techniques were evaluated. First, virtually all evaluations have been limited to very few projects written in only one object-oriented programming language, particularly Java. Second, it might be that particular constructs of different programming languages, such as C\#, play a role on the effectiveness of bug localization techniques. However, little is known about this phenomenon. Third, the experimental setup for most of the bug localization studies make simplistic assumptions that do not hold on real-world scenarios, thereby raising doubts about the reported effectiveness of existing techniques. In this article, we evaluate {BLUiR}, {BLUiR}+, and {AmaLgam} on 20 C\# projects, addressing the aforementioned shortcomings from previous studies. Then, we extend {AmaLgam}’s algorithm to understand if structured information retrieval can benefit from the use of a wider range of program constructs, including C\# constructs inexistent in Java. We also perform an analysis of the influence of program constructs to bug localization effectiveness using Principal Component Analysis ({PCA}). Our analysis points to Methods and Classes as the constructs that contribute the most to the effectiveness of bug localization. It also reveals a significant contribution from Properties and String literals, constructs not considered in previous studies. Finally, we evaluate the effects of changing the emphasis on particular constructs by making another extension to {AmaLgam}’s algorithm, enabling the specification of different weights for each construct. Our results show that fine-tuning these weights may increase the effectiveness of bug localization in projects structured with a specific programming language, such as C\#.},
	pages = {6},
	number = {1},
	journaltitle = {J Softw Eng Res Dev},
	author = {Garnier, Marcelo and Ferreira, Isabella and Garcia, Alessandro},
	urldate = {2020-05-21},
	date = {2017-09-08},
	langid = {english},
	file = {Full Text:/Users/marcos/Zotero/storage/24VUXH5W/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/UJQ5PSRU/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/NK2BUZFI/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Full Text:/Users/marcos/Zotero/storage/RJDQP8JF/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/HP35QBES/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/4XJM2T6P/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/HBYA85KA/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf;Springer Full Text PDF:/Users/marcos/Zotero/storage/8YX6EHWU/Garnier et al. - 2017 - On the influence of program constructs on bug loca.pdf:application/pdf}
}

==> anc/tipo-contribuicao.csv <==
y,tipo,x,z
1,Abordagem,3.03,5
2,Estratégia,3.03,5
3,Ferramenta,21.82,36
4,Modelo,12.73,21
5,Método,37.58,62
6,Métrica,18.18,30
7,Técnica,3.64,6

==> anc/tipo-estudo.csv <==
y,tipo,x,z
1,Avaliação,19.39,32
3,Proposta,75.15,124
4,Validação,2.42,4
2,Opinião,3.03,5

==> anc/tipo-geracao.csv <==
y,tipo,x,z
3,Formal,20.00,33
1,Caixa-branca,78.79,130
2,Caixa-preta,1.21,2

==> anc/tipo-producao.csv <==
y,tipo,x,z
1,Ambos,6.67,32
2,Código,57.58,5
3,Dados,32.73,124
4,N/A,3.03,4

==> anc/totals.tex <==
\COPY{66}{\acmSelectCountSM}
\COPY{33}{\ieeeSelectCountSM}
\COPY{11}{\springerSelectCountSM}
\COPY{114}{\periodicosSelectCountSM}
\COPY{7}{\duplicadosCountSM}

\COPY{9}{\rejeicHard}
\COPY{2}{\rejeicEmbarc}
\COPY{2}{\rejeicLing}
\COPY{5}{\rejeicNAnalis}
\COPY{1}{\rejeicNCientif}
\COPY{22}{\rejeicNGerTest}
\COPY{3}{\rejeicNAplicGer}
\COPY{7}{\rejeicNAplic}
\COPY{1}{\rejeicSurvAntig}

\ADD{\rejeicHard}{\rejeicEmbarc}{\temp}
\ADD{\temp}{\rejeicLing}{\temp}
\ADD{\temp}{\rejeicNAnalis}{\temp}
\ADD{\temp}{\rejeicNCientif}{\temp}
\ADD{\temp}{\rejeicNGerTest}{\temp}
\ADD{\temp}{\rejeicNAplicGer}{\temp}
\ADD{\temp}{\rejeicNAplic}{\temp}
\ADD{\temp}{\rejeicSurvAntig}{\rejeitadosCountSM}

\ADD{\acmSelectCountSM}{\ieeeSelectCountSM}{\temp}
\ADD{\periodicosSelectCountSM}{\temp}{\temp}
\ADD{\temp}{\springerSelectCountSM}{\totalSelectSM}
\SUBTRACT{\totalSelectSM}{\duplicadosCountSM}{\temp}
\SUBTRACT{\temp}{\rejeitadosCountSM}{\totalSelectCountSM}

\DIVIDE{\ieeeSelectCountSM}{\totalSelectSM}{\perc}
\MULTIPLY{\perc}{100}{\perc}
\ROUND[2]{\perc}{\ieeeSelectPerc}
\DIVIDE{\acmSelectCountSM}{\totalSelectSM}{\perc}
\MULTIPLY{\perc}{100}{\perc}
\ROUND[2]{\perc}{\acmSelectPerc}
\DIVIDE{\springerSelectCountSM}{\totalSelectSM}{\perc}
\MULTIPLY{\perc}{100}{\perc}
\ROUND[2]{\perc}{\springerSelectPerc}
\DIVIDE{\periodicosSelectCountSM}{\totalSelectSM}{\perc}
\MULTIPLY{\perc}{100}{\perc}
\ROUND[2]{\perc}{\periodicosSelectPerc}

\DIVIDE{\duplicadosCountSM}{\totalSelectCountSM}{\perc}
\MULTIPLY{\perc}{100}{\perc}
\ROUND[2]{\perc}{\duplicadosPerc}
\DIVIDE{\rejeitadosCountSM}{\totalSelectCountSM}{\perc}
\MULTIPLY{\perc}{100}{\perc}
\ROUND[2]{\perc}{\rejeitadosPerc}

==> anc/venues-year.csv <==
y,ylabel,x,a,label,sum
1,A-TEST,2017,1,A-TEST,1
2,ASE,2015,1,ASE,5
2,ASE,2016,2,AST,2
2,ASE,2019,2,ASWEC,1
3,AST,2016,1,CoDS COMAD,1
3,AST,2017,1,ESEC/FSE,6
4,ASWEC,2015,1,FSE,2
5,CoDS COMAD,2020,1,GLSVLSI,1
6,ESEC/FSE,2015,3,ICC,1
6,ESEC/FSE,2019,3,ICIT,1
7,FSE,2016,2,ICSCA,3
8,GLSVLSI,2018,1,ICSE,6
9,ICC,2016,1,ICSE-SEIP,1
10,ICIT,2018,1,ICTCS,1
11,ICSCA,2017,1,ISSTA,3
11,ICSCA,2018,1,ITiCSE,1
11,ICSCA,2020,1,MSR,1
12,ICSE,2016,1,RAISE,1
12,ICSE,2018,4,SAST,1
12,ICSE,2019,1,SBES,2
13,ICSE-SEIP,2017,1,SBST,7
14,ICTCS,2016,1,SCTDCP,1
15,ISSTA,2016,2,SoICT,2
15,ISSTA,2017,1,,
16,ITiCSE,2016,1,,
17,MSR,2019,1,,
18,RAISE,2019,1,,
19,SAST,2019,1,,
20,SBES,2017,1,,
20,SBES,2018,1,,
21,SBST,2017,2,,
21,SBST,2018,2,,
21,SBST,2019,3,,
22,SCTDCP,2016,1,,
23,SoICT,2015,1,,
23,SoICT,2019,1,,
